A Novel Algorithm for Nested Summation and Hypergeometric Expansions

We consider a class of sums over products of Z-sums whose arguments differ by a symbolic integer. Such sums appear, for instance, in the expansion of Gauss hypergeometric functions around integer indices that depend on a symbolic parameter. We present a telescopic algorithm for efficiently converting these sums into generalized polylogarithms, Z-sums, and cyclotomic harmonic sums for generic values of this parameter. This algorithm is illustrated by computing the double pentaladder integrals through ten loops, and a family of massive self-energy diagrams through $O(\epsilon^6)$ in dimensional regularization. We also outline the general telescopic strategy of this algorithm, which we anticipate can be applied to other classes of sums.

==> anc/Examples.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     87102,       2626]
NotebookOptionsPosition[     83495,       2555]
NotebookOutlinePosition[     83868,       2571]
CellTagsIndexPosition[     83825,       2568]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Package + Numerics. The HarmonicSums package should be saved in the same \
folder as this file.\
\>", "Section",
 CellChangeTimes->{
  3.789976738122958*^9, {3.7911111350954523`*^9, 3.791111138559474*^9}, 
   3.7953375360755463`*^9, {3.796632930259669*^9, 3.796632931969862*^9}, {
   3.7981385990580053`*^9, 3.798138599472896*^9}, {3.798138713412282*^9, 
   3.7981387546294885`*^9}, {3.7981388512997837`*^9, 
   3.7981388716406536`*^9}},ExpressionUUID->"bfe277bb-cc71-4629-971c-\
61522e58aa7e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], "\n", 
 RowBox[{"<<", "Telescoping.wl"}]}], "Code",
 CellChangeTimes->{{3.7717438577598705`*^9, 3.7717438717379436`*^9}, {
   3.77174391121999*^9, 3.771743911889576*^9}, {3.771758846773225*^9, 
   3.771758857610771*^9}, 3.7717589599698267`*^9, {3.7717775384671097`*^9, 
   3.771777547563386*^9}, {3.7718306294066257`*^9, 3.7718306297166944`*^9}, {
   3.77208989005062*^9, 3.772089905357999*^9}, {3.7899762791185493`*^9, 
   3.7899763125452213`*^9}, {3.7900617348402123`*^9, 3.79006174478957*^9}, {
   3.7905041811393824`*^9, 3.790504214565219*^9}, {3.7956884754480314`*^9, 
   3.795688504018708*^9}, {3.796742113001502*^9, 3.7967421153385377`*^9}, {
   3.7981386204134507`*^9, 3.7981386319076157`*^9}, {3.7981387997305326`*^9, 
   3.7981388101783705`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"527f5c4c-b297-43e4-8f69-f0910811a77b"],

Cell[BoxData["\<\"Oups, the package is already loaded! You cannot reload \
it.\"\>"], "Print",
 CellFrame->0.5,
 CellChangeTimes->{{3.798138956815398*^9, 3.79813896144899*^9}},
 FontColor->GrayLevel[0.],
 Background->RGBColor[0.796887, 0.789075, 0.871107],
 ButtonBoxOptions->{Active->True},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"925550de-6c8e-435c-ab2a-f4a9e6058c82"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.798138961450984*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"c69d4d7c-5b9b-416c-a003-1aec54136c32"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "numList", "]"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{"Arbitary", " ", "numerical", " ", "values"}], " ", "*)"}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{"numList", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", " ", "\[Rule]", " ", 
      RowBox[{"12", "/", "91"}]}], ",", " ", 
     RowBox[{
      RowBox[{"y", "[", "_", "]"}], " ", "\[Rule]", " ", 
      RowBox[{"2", "/", "19"}]}], ",", " ", 
     RowBox[{
      RowBox[{"z", "[", "_", "]"}], " ", "\[Rule]", " ", 
      RowBox[{"4", "/", "57"}]}], ",", " ", 
     RowBox[{
      RowBox[{"\[Mu]", "[", "0", "]"}], " ", "\[Rule]", " ", "4"}], ",", " ", 
     RowBox[{"\[Alpha]", " ", "\[Rule]", " ", "4"}], ",", " ", 
     RowBox[{"k", " ", "\[Rule]", " ", "20"}], ",", " ", 
     RowBox[{"\[Infinity]", " ", "\[Rule]", " ", "20"}], ",", " ", 
     RowBox[{"sum", " ", "\[Rule]", " ", "Sum"}]}], "}"}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.789975697721236*^9, 3.78997570466186*^9}, {
   3.7899758397759233`*^9, 3.7899759349450006`*^9}, {3.7899759868336573`*^9, 
   3.7899760326417756`*^9}, {3.789976081993286*^9, 3.789976107906107*^9}, {
   3.789976159092966*^9, 3.7899762446786804`*^9}, {3.7899763244211407`*^9, 
   3.789976330236638*^9}, {3.7899763793531165`*^9, 3.78997638099002*^9}, {
   3.7899764547508945`*^9, 3.7899764805104275`*^9}, {3.7899765392922525`*^9, 
   3.7899765423328257`*^9}, {3.7899766347718277`*^9, 3.78997664188828*^9}, {
   3.789980231252141*^9, 3.789980253436738*^9}, {3.790505164340186*^9, 
   3.7905051745756187`*^9}, {3.7909263421304517`*^9, 3.790926344748708*^9}, {
   3.7909264282562647`*^9, 3.7909264284048915`*^9}, {3.790929897004013*^9, 
   3.790929902002589*^9}, {3.791119753028531*^9, 3.791119753089368*^9}, {
   3.7912020653119764`*^9, 3.791202070148677*^9}, {3.7912040947479935`*^9, 
   3.7912041033624163`*^9}, {3.795337561533454*^9, 3.795337667180881*^9}, {
   3.7956894613235893`*^9, 3.7956894638707447`*^9}, {3.7956895493949947`*^9, 
   3.795689556662599*^9}, {3.795857150366455*^9, 3.7958571593456473`*^9}, {
   3.7958572861946263`*^9, 3.795857289793087*^9}, {3.796025149858345*^9, 
   3.7960251622834926`*^9}, 3.796025289428924*^9, {3.796028808826996*^9, 
   3.7960288091411343`*^9}, {3.7960288799453096`*^9, 3.796028880767928*^9}, {
   3.796029018307017*^9, 3.7960290385489826`*^9}, {3.796029078609804*^9, 
   3.796029110060878*^9}, {3.7960291401568336`*^9, 3.7960291761837983`*^9}, {
   3.796029251149811*^9, 3.796029260144834*^9}, {3.7960293810859423`*^9, 
   3.796029397196806*^9}, {3.7960294408737288`*^9, 3.7960294704822345`*^9}, {
   3.796406190034507*^9, 3.7964062025315356`*^9}, {3.796406273836935*^9, 
   3.7964062873364377`*^9}, {3.796471214254566*^9, 3.7964712455114155`*^9}, {
   3.7965538550720673`*^9, 3.7965538644131117`*^9}, {3.79655389931574*^9, 
   3.7965539009104834`*^9}, {3.796632946457961*^9, 3.7966329886321282`*^9}, {
   3.7966334132585287`*^9, 3.796633422098195*^9}, {3.796636039497737*^9, 
   3.7966360544749312`*^9}, {3.7966430634640417`*^9, 
   3.7966430867499247`*^9}, {3.7967325811677265`*^9, 3.796732582054367*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"174516e9-877e-46ad-85bb-58115d8b6e26"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "NumSum", "]"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{"Numerical", " ", "sum"}], " ", "*)"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"NumSum", "[", 
    RowBox[{
     RowBox[{"m_", "?", "ListQ"}], ",", " ", 
     RowBox[{"r_", "?", "ListQ"}]}], "]"}], " ", "[", 
   RowBox[{
    RowBox[{"p_", "?", "NumberQ"}], ",", " ", 
    RowBox[{"q_", "?", "NumberQ"}]}], "]"}], " ", ":=", " ", "\n", "\t", 
  RowBox[{
   RowBox[{
    RowBox[{"sum", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        SuperscriptBox["x", "n"], 
        RowBox[{
         SuperscriptBox["n", "p"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"n", "+", 
            RowBox[{"\[Mu]", "[", "0", "]"}]}], ")"}], "q"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"ZZ", "[", 
           RowBox[{
            RowBox[{"Sequence", " ", "@@", " ", "m"}], ",", " ", 
            RowBox[{"yList", "[", "m", "]"}], ",", " ", 
            RowBox[{"n", "-", "1"}]}], "]"}], " ", "*", " ", 
          RowBox[{"ZZ", "[", 
           RowBox[{
            RowBox[{"Sequence", " ", "@@", " ", "r"}], ",", " ", 
            RowBox[{"zList", "[", "r", "]"}], ",", " ", 
            RowBox[{"n", "+", 
             RowBox[{"\[Mu]", "[", "0", "]"}], "-", "1"}]}], "]"}]}], " ", "/.",
          " ", 
         RowBox[{
          RowBox[{"ZZ", "[", 
           RowBox[{
            RowBox[{"{", "}"}], ",", "_"}], "]"}], " ", "\[RuleDelayed]", " ",
           "1"}]}], ")"}]}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "20"}], "}"}]}], "]"}], " ", "/.", " ", 
    RowBox[{"ZZ", " ", "\[Rule]", " ", "Z"}]}], " ", "/.", " ", 
   "numList"}]}]}], "Code",
 CellChangeTimes->{{3.796635878074134*^9, 3.7966359020355253`*^9}, {
  3.79663593745662*^9, 3.796635937731105*^9}, {3.7966360033314886`*^9, 
  3.796636008735326*^9}, {3.7966361097734213`*^9, 3.796636109950408*^9}, {
  3.796643007099272*^9, 3.79664301311639*^9}, {3.7966430655749884`*^9, 
  3.796643143814498*^9}, {3.79672877120275*^9, 3.796728797482381*^9}, {
  3.7967302433712378`*^9, 3.7967302481793747`*^9}, {3.796989195179538*^9, 
  3.796989203053197*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"30eef03e-9f5f-4c7a-bcfe-56c3108306e1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Computing ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"n", "=", "1"}], "N"], 
    RowBox[{
     FractionBox[
      SuperscriptBox["x", "n"], 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["n", "p"], "(", 
        RowBox[{"n", "+", "\[Alpha]"}], ")"}], "q"]], 
     RowBox[{
      SubscriptBox["Z", "m"], "(", 
      RowBox[{
       RowBox[{"n", "-", "1"}], "|", "y"}], ")"}], " ", 
     RowBox[{
      RowBox[{
       SubscriptBox["Z", "r"], "(", 
       RowBox[{
        RowBox[{"n", "+", "\[Alpha]", "-", "1"}], "|", "z"}], ")"}], 
      "."}]}]}], TraditionalForm]],ExpressionUUID->
  "b33f981c-46d2-44c7-badf-475eb31661a9"],
 " "
}], "Section",
 CellChangeTimes->{{3.7967329075345535`*^9, 3.7967329091179557`*^9}, {
  3.7967426182348633`*^9, 3.7967426529154587`*^9}, {3.7967426893596115`*^9, 
  3.796742804574873*^9}, {3.796743103586339*^9, 
  3.796743149638178*^9}},ExpressionUUID->"3b544dd1-ad09-4537-8ba9-\
0178999d542e"],

Cell[CellGroupData[{

Cell["Notation: CalS [mList, rList] [p,q] [N] ", "Item",
 CellChangeTimes->{{3.7967428005525613`*^9, 
  3.7967428235987835`*^9}},ExpressionUUID->"ab3820b5-1c51-48a5-9dd1-\
aedb1a42d751"],

Cell[TextData[{
 "We restrict ",
 Cell[BoxData[
  FormBox[
   RowBox[{"q", " ", "\[GreaterEqual]", " ", "0"}], TraditionalForm]],
  ExpressionUUID->"19fc9ced-3692-4a41-b233-5394dc870131"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{"p", " ", "\[Element]", " "}], TraditionalForm]],ExpressionUUID->
  "1019dc93-3063-4a2b-9efb-b983cda3bd16"],
 "\[DoubleStruckCapitalZ] if ",
 Cell[BoxData[
  FormBox[
   RowBox[{"N", "=", "\[Infinity]"}], TraditionalForm]],ExpressionUUID->
  "bc4a73ec-04dc-4344-816d-62615bdcbcbb"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"p", ">", "0"}], TraditionalForm]],ExpressionUUID->
  "4c455ffa-3471-4711-9710-329b24cf3029"],
 " if ",
 Cell[BoxData[
  FormBox[
   RowBox[{"N", "=", "k"}], TraditionalForm]],ExpressionUUID->
  "3b59e1f6-15da-4f1f-a94b-a85ae6e52014"],
 " is finite."
}], "Item",
 CellChangeTimes->{{3.7967428005525613`*^9, 3.7967428223986516`*^9}, {
  3.7967428884555063`*^9, 3.796742901786266*^9}, {3.7967432499417024`*^9, 
  3.7967433810381536`*^9}, {3.7967434311340914`*^9, 3.796743451130822*^9}, {
  3.798138527686327*^9, 3.7981385387988763`*^9}, {3.7981386887000732`*^9, 
  3.798138692748074*^9}},ExpressionUUID->"26cc9dc8-3477-4711-974f-\
55d98be473d1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"N", "=", "\[Infinity]"}], TraditionalForm]], "Subsection",
  ExpressionUUID->"8147af8a-6500-4253-80c2-c32bff9295d4"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{"p", ">", "0"}], TraditionalForm]], "Subsection",ExpressionUUID->
  "46c51aa9-50a1-4c86-834b-0eec580ac513"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.7967426672481565`*^9, 3.7967426847335086`*^9}, {
   3.7967428127354693`*^9, 3.796742813629836*^9}, {3.796742997838546*^9, 
   3.7967430053095026`*^9}, 
   3.7981388987824554`*^9},ExpressionUUID->"88da3041-416a-497e-9b62-\
010055188a03"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"CalS", " ", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", " ", 
     RowBox[{"{", "1", "}"}]}], "]"}], " ", "[", 
   RowBox[{"1", ",", "1"}], "]"}], " ", "[", "Infinity", "]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"%", " ", "/.", " ", "numList"}], " ", "//", " ", "N"}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"NumSum", " ", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", " ", 
     RowBox[{"{", "1", "}"}]}], "]"}], " ", "[", 
   RowBox[{"1", ",", "1"}], "]"}], " ", "//", " ", "N"}]}], "Code",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQB2IQHbp54q8Nnm8cY9nC/oDotCVhrBuB9GRRZjYQ/UVJ
1QdEb948A0w/mXanFkRfYjjQBqLjb9+dC6Kv+H0E0ywbnbeAaD/rqm0gesWC
HXtBtLqE2XEQLXPw2Q0QLfXU9zaIfr7B324LkN6yZYMjiJZtiPAA0c////MF
0e+6nzSCaNsrX1vA4hMWTATTx9ZPBtHLRFVXgGidhrkrQbSdlucmEH38jtMu
EJ3HmngMRC853H0KRDv8//IHRGs0mTFtBdLVfyxVQfTRjplgesaU30Yg+hUn
pzmINuw6Uwei5c5F1oPoJ4Le3SCauYSvF0S/kWudDKLTLO9OB9HfVixbCKId
xJyXgmiW/Xl124C0h1JLPYgGAF9dwyE=
  "],
 CellLabel->"In[7]:=",ExpressionUUID->"8da340a4-b8f4-4f73-ac5c-67fce45c7f44"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
     RowBox[{"Z", "[", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{"x", " ", 
         RowBox[{"z", "[", "1", "]"}]}], "}"}], ",", "\[Alpha]"}], "]"}]}], 
    SuperscriptBox["\[Alpha]", "2"]]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"x", " ", 
        RowBox[{"z", "[", "1", "]"}]}], "}"}], ",", "\[Infinity]"}], "]"}]}], 
   SuperscriptBox["\[Alpha]", "2"]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"z", "[", "1", "]"}], "\[Alpha]"], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"x", " ", 
        RowBox[{"z", "[", "1", "]"}]}], "}"}], ",", "\[Infinity]"}], "]"}]}], 
   SuperscriptBox["\[Alpha]", "2"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       FractionBox["1", "x"], "}"}], ",", "\[Alpha]"}], "]"}], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"x", " ", 
        RowBox[{"z", "[", "1", "]"}]}], "}"}], ",", "\[Infinity]"}], "]"}]}], 
   "\[Alpha]"], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"z", "[", "1", "]"}], "}"}], ",", "\[Alpha]"}], "]"}], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"x", " ", 
        RowBox[{"z", "[", "1", "]"}]}], "}"}], ",", "\[Infinity]"}], "]"}]}], 
   "\[Alpha]"], "+", 
  FractionBox[
   RowBox[{"Z", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{"z", "[", "1", "]"}], "}"}], ",", "\[Alpha]"}], "]"}], 
   "\[Alpha]"], "+", 
  FractionBox[
   RowBox[{"Z", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{"x", " ", 
       RowBox[{"z", "[", "1", "]"}]}], "}"}], ",", "\[Infinity]"}], "]"}], 
   "\[Alpha]"], "+", 
  FractionBox[
   RowBox[{"Z", "[", 
    RowBox[{"1", ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "x"], ",", 
       RowBox[{"x", " ", 
        RowBox[{"z", "[", "1", "]"}]}]}], "}"}], ",", "\[Alpha]"}], "]"}], 
   "\[Alpha]"], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", "1", ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"z", "[", "1", "]"}]}], "}"}], ",", "\[Alpha]"}], "]"}]}], 
   "\[Alpha]"], "+", 
  FractionBox[
   RowBox[{"Z", "[", 
    RowBox[{"1", ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"z", "[", "1", "]"}]}], "}"}], ",", "\[Infinity]"}], "]"}], 
   "\[Alpha]"], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", "1", ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"z", "[", "1", "]"}]}], "}"}], ",", "\[Infinity]"}], "]"}]}], 
   "\[Alpha]"]}]], "Output",
 CellChangeTimes->{{3.7967396417690544`*^9, 3.796739670052807*^9}, {
   3.7967400668027525`*^9, 3.796740114909809*^9}, {3.7967403773700624`*^9, 
   3.7967404027792125`*^9}, {3.7967405137378664`*^9, 3.7967405384444056`*^9}, 
   3.796740760396018*^9, 3.796741118291052*^9, {3.7967411897869205`*^9, 
   3.7967412248999867`*^9}, {3.7967412778487997`*^9, 3.796741284786972*^9}, 
   3.7967413534399085`*^9, {3.7967413955991526`*^9, 3.79674141923112*^9}, {
   3.7967421227796035`*^9, 3.796742122869395*^9}, {3.796743158338084*^9, 
   3.7967431644450064`*^9}, {3.7967439474651604`*^9, 3.79674395028832*^9}, {
   3.7969807260933433`*^9, 3.796980727321067*^9}, {3.7969882320989285`*^9, 
   3.796988233903881*^9}, {3.796989183007347*^9, 3.7969892085609465`*^9}, {
   3.796989717464739*^9, 3.796989719735837*^9}, {3.798138804056101*^9, 
   3.79813883540333*^9}, 3.7981389586728554`*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"e432d6d7-28cf-40be-9b2b-7ef608c34e86"],

Cell[BoxData["0.002033058099178346`"], "Output",
 CellChangeTimes->{{3.7967396417690544`*^9, 3.796739670052807*^9}, {
   3.7967400668027525`*^9, 3.796740114909809*^9}, {3.7967403773700624`*^9, 
   3.7967404027792125`*^9}, {3.7967405137378664`*^9, 3.7967405384444056`*^9}, 
   3.796740760396018*^9, 3.796741118291052*^9, {3.7967411897869205`*^9, 
   3.7967412248999867`*^9}, {3.7967412778487997`*^9, 3.796741284786972*^9}, 
   3.7967413534399085`*^9, {3.7967413955991526`*^9, 3.79674141923112*^9}, {
   3.7967421227796035`*^9, 3.796742122869395*^9}, {3.796743158338084*^9, 
   3.7967431644450064`*^9}, {3.7967439474651604`*^9, 3.79674395028832*^9}, {
   3.7969807260933433`*^9, 3.796980727321067*^9}, {3.7969882320989285`*^9, 
   3.796988233903881*^9}, {3.796989183007347*^9, 3.7969892085609465`*^9}, {
   3.796989717464739*^9, 3.796989719735837*^9}, {3.798138804056101*^9, 
   3.79813883540333*^9}, 3.798138958681798*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"9de3aa0d-92e7-45aa-9fbc-f52cd6d4b5e9"],

Cell[BoxData["0.002033058099178345`"], "Output",
 CellChangeTimes->{{3.7967396417690544`*^9, 3.796739670052807*^9}, {
   3.7967400668027525`*^9, 3.796740114909809*^9}, {3.7967403773700624`*^9, 
   3.7967404027792125`*^9}, {3.7967405137378664`*^9, 3.7967405384444056`*^9}, 
   3.796740760396018*^9, 3.796741118291052*^9, {3.7967411897869205`*^9, 
   3.7967412248999867`*^9}, {3.7967412778487997`*^9, 3.796741284786972*^9}, 
   3.7967413534399085`*^9, {3.7967413955991526`*^9, 3.79674141923112*^9}, {
   3.7967421227796035`*^9, 3.796742122869395*^9}, {3.796743158338084*^9, 
   3.7967431644450064`*^9}, {3.7967439474651604`*^9, 3.79674395028832*^9}, {
   3.7969807260933433`*^9, 3.796980727321067*^9}, {3.7969882320989285`*^9, 
   3.796988233903881*^9}, {3.796989183007347*^9, 3.7969892085609465`*^9}, {
   3.796989717464739*^9, 3.796989719735837*^9}, {3.798138804056101*^9, 
   3.79813883540333*^9}, 3.7981389586867857`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"1f54f585-70c8-4504-acbd-325183b7e5e3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["MPL notation:", "Subsubsection",
 CellChangeTimes->{{3.7981385476084843`*^9, 
  3.7981385544913588`*^9}},ExpressionUUID->"e4b23c47-76ca-4bc4-97c9-\
cc640bd9a06c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CalS", " ", "[", 
     RowBox[{
      RowBox[{"{", "2", "}"}], ",", " ", 
      RowBox[{"{", "1", "}"}]}], "]"}], " ", "[", 
    RowBox[{"0", ",", "1"}], "]"}], " ", "[", "Infinity", "]"}], " ", "/.", 
  " ", "ZToLi"}]], "Code",
 CellChangeTimes->{{3.7967435777971983`*^9, 3.796743597520659*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"19f05203-6d72-46fc-86bb-5ea5da056d2b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
   RowBox[{"Li", "[", 
    RowBox[{"3", ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"y", "[", "1", "]"}], " ", 
        RowBox[{"z", "[", "1", "]"}]}], ",", "x"}], "}"}]}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
   RowBox[{"Li", "[", 
    RowBox[{"1", ",", "2", ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"z", "[", "1", "]"}], ",", 
       RowBox[{"y", "[", "1", "]"}], ",", "x"}], "}"}]}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
   RowBox[{"Li", "[", 
    RowBox[{"2", ",", "1", ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"y", "[", "1", "]"}], ",", 
       RowBox[{"z", "[", "1", "]"}], ",", "x"}], "}"}]}], "]"}]}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
   RowBox[{"Li", "[", 
    RowBox[{"1", ",", "2", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"z", "[", "1", "]"}], ",", 
       RowBox[{"x", " ", 
        RowBox[{"y", "[", "1", "]"}]}]}], "}"}]}], "]"}], " ", 
   RowBox[{"Z", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", "x", "}"}], ",", "\[Alpha]"}], "]"}]}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
   RowBox[{"PolyLog", "[", 
    RowBox[{"3", ",", 
     RowBox[{"x", " ", 
      RowBox[{"y", "[", "1", "]"}], " ", 
      RowBox[{"z", "[", "1", "]"}]}]}], "]"}], " ", 
   RowBox[{"Z", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", "x", "}"}], ",", "\[Alpha]"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
   RowBox[{"Li", "[", 
    RowBox[{"1", ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"z", "[", "1", "]"}], ",", 
       RowBox[{"x", " ", 
        RowBox[{"y", "[", "1", "]"}]}]}], "}"}]}], "]"}], " ", 
   RowBox[{"Z", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", "x", "}"}], ",", "\[Alpha]"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
   RowBox[{"PolyLog", "[", 
    RowBox[{"2", ",", 
     RowBox[{"x", " ", 
      RowBox[{"y", "[", "1", "]"}], " ", 
      RowBox[{"z", "[", "1", "]"}]}]}], "]"}], " ", 
   RowBox[{"Z", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", "x", "}"}], ",", "\[Alpha]"}], "]"}]}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
   RowBox[{"Li", "[", 
    RowBox[{"1", ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"z", "[", "1", "]"}], ",", 
       RowBox[{"x", " ", 
        RowBox[{"y", "[", "1", "]"}]}]}], "}"}]}], "]"}], " ", 
   RowBox[{"Z", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      FractionBox["1", 
       RowBox[{"y", "[", "1", "]"}]], "}"}], ",", "\[Alpha]"}], "]"}]}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
   RowBox[{"PolyLog", "[", 
    RowBox[{"2", ",", 
     RowBox[{"x", " ", 
      RowBox[{"y", "[", "1", "]"}], " ", 
      RowBox[{"z", "[", "1", "]"}]}]}], "]"}], " ", 
   RowBox[{"Z", "[", 
    RowBox[{"1", ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"z", "[", "1", "]"}]}], "}"}], ",", "\[Alpha]"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "-", 
     RowBox[{"x", " ", 
      RowBox[{"y", "[", "1", "]"}], " ", 
      RowBox[{"z", "[", "1", "]"}]}]}], "]"}], " ", 
   RowBox[{"Z", "[", 
    RowBox[{"1", ",", "2", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       FractionBox["1", 
        RowBox[{"x", " ", 
         RowBox[{"y", "[", "1", "]"}]}]]}], "}"}], ",", "\[Alpha]"}], "]"}]}],
   "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "-", 
     RowBox[{"x", " ", 
      RowBox[{"y", "[", "1", "]"}], " ", 
      RowBox[{"z", "[", "1", "]"}]}]}], "]"}], " ", 
   RowBox[{"Z", "[", 
    RowBox[{"1", ",", "2", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"z", "[", "1", "]"}]}], "}"}], ",", "\[Alpha]"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
   RowBox[{"Z", "[", 
    RowBox[{"1", ",", "3", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"z", "[", "1", "]"}]}], "}"}], ",", "\[Alpha]"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "-", 
     RowBox[{"x", " ", 
      RowBox[{"y", "[", "1", "]"}], " ", 
      RowBox[{"z", "[", "1", "]"}]}]}], "]"}], " ", 
   RowBox[{"Z", "[", 
    RowBox[{"2", ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       FractionBox["1", 
        RowBox[{"x", " ", 
         RowBox[{"y", "[", "1", "]"}]}]]}], "}"}], ",", "\[Alpha]"}], "]"}]}],
   "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "-", 
     RowBox[{"x", " ", 
      RowBox[{"y", "[", "1", "]"}], " ", 
      RowBox[{"z", "[", "1", "]"}]}]}], "]"}], " ", 
   RowBox[{"Z", "[", 
    RowBox[{"2", ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"z", "[", "1", "]"}]}], "}"}], ",", "\[Alpha]"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
   RowBox[{"Z", "[", 
    RowBox[{"2", ",", "2", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"z", "[", "1", "]"}]}], "}"}], ",", "\[Alpha]"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
   RowBox[{"Z", "[", 
    RowBox[{"3", ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"z", "[", "1", "]"}]}], "}"}], ",", "\[Alpha]"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
   RowBox[{"Z", "[", 
    RowBox[{"1", ",", "2", ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       FractionBox["1", 
        RowBox[{"x", " ", 
         RowBox[{"y", "[", "1", "]"}]}]], ",", 
       RowBox[{"x", " ", 
        RowBox[{"y", "[", "1", "]"}], " ", 
        RowBox[{"z", "[", "1", "]"}]}]}], "}"}], ",", "\[Alpha]"}], "]"}]}], 
  "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
   RowBox[{"Z", "[", 
    RowBox[{"2", ",", "1", ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       FractionBox["1", 
        RowBox[{"x", " ", 
         RowBox[{"y", "[", "1", "]"}]}]], ",", 
       RowBox[{"x", " ", 
        RowBox[{"y", "[", "1", "]"}], " ", 
        RowBox[{"z", "[", "1", "]"}]}]}], "}"}], ",", "\[Alpha]"}], "]"}]}], 
  "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
   RowBox[{"Z", "[", 
    RowBox[{"2", ",", "1", ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"y", "[", "1", "]"}]], ",", 
       RowBox[{"x", " ", 
        RowBox[{"y", "[", "1", "]"}]}], ",", 
       RowBox[{"z", "[", "1", "]"}]}], "}"}], ",", "\[Alpha]"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{{3.796743590182405*^9, 3.7967435981729155`*^9}, 
   3.7967439479222727`*^9, 3.796980726302785*^9, 3.7969882323173447`*^9, 
   3.796989210620333*^9, 3.7969897178662724`*^9, 3.798138804312337*^9, 
   3.7981388358840427`*^9, 3.798138959146555*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"ec08cb91-43cd-47f1-8d28-e63aeed61169"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"N", "=", "\[Infinity]"}], TraditionalForm]], "Subsection",
  ExpressionUUID->"903adaf1-b4f3-49ea-a440-35c69278fc3b"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{"p", "<", "0"}], TraditionalForm]], "Subsection",ExpressionUUID->
  "ed2df08a-f009-4533-bb04-5d03eb988b77"],
 ". This uses the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["x",
     FontWeight->"Bold"], "-"], TraditionalForm]],ExpressionUUID->
  "fe4a6c5f-b1f4-4401-b51f-ed1c992df450"],
 " operator leading to polynomial denominators."
}], "Subsubsection",
 CellChangeTimes->{{3.7967430130910645`*^9, 3.796743080288293*^9}, {
  3.798138558285533*^9, 
  3.798138558468585*^9}},ExpressionUUID->"e60f9e0d-69c2-4051-84d8-\
ac9082097a53"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"CalS", " ", "[", 
    RowBox[{
     RowBox[{"{", "2", "}"}], ",", " ", 
     RowBox[{"{", "}"}]}], "]"}], " ", "[", 
   RowBox[{
    RowBox[{"-", "1"}], ",", "1"}], "]"}], " ", "[", "Infinity", "]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"%", " ", "/.", " ", "numList"}], " ", "//", " ", "N"}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"NumSum", " ", "[", 
    RowBox[{
     RowBox[{"{", "2", "}"}], ",", " ", 
     RowBox[{"{", "}"}]}], "]"}], " ", "[", 
   RowBox[{
    RowBox[{"-", "1"}], ",", "1"}], "]"}], " ", "//", " ", "N"}]}], "Code",
 CellChangeTimes->{{3.7967431728528447`*^9, 3.7967431866003976`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"609fc595-5e62-44e0-bc5a-ebd471084d4c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["1", "x"], ")"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Alpha]"}]], " ", 
     RowBox[{"y", "[", "1", "]"}], " ", 
     RowBox[{"Z", "[", 
      RowBox[{"1", ",", 
       RowBox[{"{", "x", "}"}], ",", "\[Alpha]"}], "]"}]}], 
    RowBox[{"\[Alpha]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"x", " ", 
        RowBox[{"y", "[", "1", "]"}]}]}], ")"}]}]]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Alpha]"}]], " ", 
    RowBox[{"y", "[", "1", "]"}], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", "x", "}"}], ",", "\[Alpha]"}], "]"}]}], 
   RowBox[{"\[Alpha]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"x", " ", 
       RowBox[{"y", "[", "1", "]"}]}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"Z", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{"x", " ", 
       RowBox[{"y", "[", "1", "]"}]}], "}"}], ",", "\[Infinity]"}], "]"}], 
   "\[Alpha]"], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Alpha]"}]], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"x", " ", 
        RowBox[{"y", "[", "1", "]"}]}], "}"}], ",", "\[Infinity]"}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "\[Alpha]"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"x", " ", 
        RowBox[{"y", "[", "1", "]"}]}], "}"}], ",", "\[Infinity]"}], "]"}]}], 
   "\[Alpha]"], "+", 
  FractionBox[
   RowBox[{"x", " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"x", " ", 
        RowBox[{"y", "[", "1", "]"}]}], "}"}], ",", "\[Infinity]"}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "\[Alpha]"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Alpha]"}]], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"x", " ", 
        RowBox[{"y", "[", "1", "]"}]}], "}"}], ",", "\[Infinity]"}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x", "-", 
      SuperscriptBox["x", "2"]}], ")"}], " ", "\[Alpha]"}]], "+", 
  FractionBox[
   RowBox[{"x", " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"x", " ", 
        RowBox[{"y", "[", "1", "]"}]}], "}"}], ",", "\[Infinity]"}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x", "-", 
      SuperscriptBox["x", "2"]}], ")"}], " ", "\[Alpha]"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], 
     RowBox[{
      RowBox[{"-", "2"}], "+", "\[Alpha]"}]], " ", 
    SuperscriptBox[
     RowBox[{"y", "[", "1", "]"}], "2"], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"2", ",", 
      RowBox[{"{", "x", "}"}], ",", "\[Alpha]"}], "]"}]}], 
   RowBox[{"\[Alpha]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"x", " ", 
        RowBox[{"y", "[", "1", "]"}]}]}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Alpha]"}]], " ", 
    RowBox[{"y", "[", "1", "]"}], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"2", ",", 
      RowBox[{"{", "x", "}"}], ",", "\[Alpha]"}], "]"}]}], 
   RowBox[{"1", "-", 
    RowBox[{"x", " ", 
     RowBox[{"y", "[", "1", "]"}]}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Alpha]"}]], " ", 
    RowBox[{"y", "[", "1", "]"}], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"2", ",", 
      RowBox[{"{", "x", "}"}], ",", "\[Alpha]"}], "]"}]}], 
   RowBox[{"\[Alpha]", " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"x", " ", 
       RowBox[{"y", "[", "1", "]"}]}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], 
     RowBox[{
      RowBox[{"-", "2"}], "+", "\[Alpha]"}]], " ", 
    SuperscriptBox[
     RowBox[{"y", "[", "1", "]"}], "2"], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"2", ",", 
      RowBox[{"{", "x", "}"}], ",", "\[Alpha]"}], "]"}]}], 
   RowBox[{"\[Alpha]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"x", " ", 
        RowBox[{"y", "[", "1", "]"}]}]}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Alpha]"}]], " ", 
    RowBox[{"y", "[", "1", "]"}], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"2", ",", 
      RowBox[{"{", "x", "}"}], ",", "\[Alpha]"}], "]"}]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"y", "[", "1", "]"}]}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Alpha]"}]], " ", 
    RowBox[{"y", "[", "1", "]"}], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"2", ",", 
      RowBox[{"{", "x", "}"}], ",", "\[Alpha]"}], "]"}]}], 
   RowBox[{"\[Alpha]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"x", " ", 
       RowBox[{"y", "[", "1", "]"}]}]}], ")"}]}]], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", "\[Alpha]", " ", 
   RowBox[{"Z", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{"x", " ", 
       RowBox[{"y", "[", "1", "]"}]}], "}"}], ",", "\[Infinity]"}], "]"}], 
   " ", 
   RowBox[{"Z", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", "x", "}"}], ",", "\[Alpha]"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", "\[Alpha]", " ", 
   RowBox[{"Z", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{"x", " ", 
       RowBox[{"y", "[", "1", "]"}]}], "}"}], ",", "\[Infinity]"}], "]"}], 
   " ", 
   RowBox[{"Z", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      FractionBox["1", 
       RowBox[{"y", "[", "1", "]"}]], "}"}], ",", "\[Alpha]"}], "]"}]}], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Alpha]"}]], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"2", ",", 
      RowBox[{"{", 
       RowBox[{"x", " ", 
        RowBox[{"y", "[", "1", "]"}]}], "}"}], ",", "\[Infinity]"}], "]"}]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "x"}]], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
   RowBox[{"Z", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{"x", " ", 
       RowBox[{"y", "[", "1", "]"}]}], "}"}], ",", "\[Infinity]"}], "]"}]}], 
  "-", 
  FractionBox[
   RowBox[{"x", " ", 
    RowBox[{"Z", "[", 
     RowBox[{"2", ",", 
      RowBox[{"{", 
       RowBox[{"x", " ", 
        RowBox[{"y", "[", "1", "]"}]}], "}"}], ",", "\[Infinity]"}], "]"}]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "x"}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Alpha]"}]], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"2", ",", 
      RowBox[{"{", 
       RowBox[{"x", " ", 
        RowBox[{"y", "[", "1", "]"}]}], "}"}], ",", "\[Infinity]"}], "]"}]}], 
   RowBox[{"x", "-", 
    SuperscriptBox["x", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], 
     RowBox[{
      RowBox[{"-", "2"}], "+", "\[Alpha]"}]], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"2", ",", 
      RowBox[{"{", 
       RowBox[{"x", " ", 
        RowBox[{"y", "[", "1", "]"}]}], "}"}], ",", "\[Infinity]"}], "]"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"], " ", "\[Alpha]"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Alpha]"}]], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"2", ",", 
      RowBox[{"{", 
       RowBox[{"x", " ", 
        RowBox[{"y", "[", "1", "]"}]}], "}"}], ",", "\[Infinity]"}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "\[Alpha]"}]], "+", 
  FractionBox[
   RowBox[{"x", " ", 
    RowBox[{"Z", "[", 
     RowBox[{"2", ",", 
      RowBox[{"{", 
       RowBox[{"x", " ", 
        RowBox[{"y", "[", "1", "]"}]}], "}"}], ",", "\[Infinity]"}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "\[Alpha]"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["x", "2"], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"2", ",", 
      RowBox[{"{", 
       RowBox[{"x", " ", 
        RowBox[{"y", "[", "1", "]"}]}], "}"}], ",", "\[Infinity]"}], "]"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"], " ", "\[Alpha]"}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], 
     RowBox[{
      RowBox[{"-", "3"}], "+", "\[Alpha]"}]], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"2", ",", 
      RowBox[{"{", 
       RowBox[{"x", " ", 
        RowBox[{"y", "[", "1", "]"}]}], "}"}], ",", "\[Infinity]"}], "]"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x", "-", 
       SuperscriptBox["x", "2"]}], ")"}], "2"], " ", "\[Alpha]"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], 
     RowBox[{
      RowBox[{"-", "2"}], "+", "\[Alpha]"}]], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"2", ",", 
      RowBox[{"{", 
       RowBox[{"x", " ", 
        RowBox[{"y", "[", "1", "]"}]}], "}"}], ",", "\[Infinity]"}], "]"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x", "-", 
       SuperscriptBox["x", "2"]}], ")"}], "2"], " ", "\[Alpha]"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["x", "2"], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"2", ",", 
      RowBox[{"{", 
       RowBox[{"x", " ", 
        RowBox[{"y", "[", "1", "]"}]}], "}"}], ",", "\[Infinity]"}], "]"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x", "-", 
       SuperscriptBox["x", "2"]}], ")"}], "2"], " ", "\[Alpha]"}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["x", "3"], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"2", ",", 
      RowBox[{"{", 
       RowBox[{"x", " ", 
        RowBox[{"y", "[", "1", "]"}]}], "}"}], ",", "\[Infinity]"}], "]"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x", "-", 
       SuperscriptBox["x", "2"]}], ")"}], "2"], " ", "\[Alpha]"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Alpha]"}]], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"2", ",", 
      RowBox[{"{", 
       RowBox[{"x", " ", 
        RowBox[{"y", "[", "1", "]"}]}], "}"}], ",", "\[Infinity]"}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x", "-", 
      SuperscriptBox["x", "2"]}], ")"}], " ", "\[Alpha]"}]], "+", 
  FractionBox[
   RowBox[{"x", " ", 
    RowBox[{"Z", "[", 
     RowBox[{"2", ",", 
      RowBox[{"{", 
       RowBox[{"x", " ", 
        RowBox[{"y", "[", "1", "]"}]}], "}"}], ",", "\[Infinity]"}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x", "-", 
      SuperscriptBox["x", "2"]}], ")"}], " ", "\[Alpha]"}]], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", "\[Alpha]", " ", 
   RowBox[{"Z", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", "x", "}"}], ",", "\[Alpha]"}], "]"}], " ", 
   RowBox[{"Z", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{"x", " ", 
       RowBox[{"y", "[", "1", "]"}]}], "}"}], ",", "\[Infinity]"}], "]"}]}], 
  "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", "\[Alpha]", " ", 
   RowBox[{"Z", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", "x", "}"}], ",", "\[Alpha]"}], "]"}]}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", "\[Alpha]", " ", 
   RowBox[{"Z", "[", 
    RowBox[{"1", ",", "2", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"y", "[", "1", "]"}]}], "}"}], ",", "\[Infinity]"}], "]"}]}], 
  "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", "\[Alpha]", " ", 
   RowBox[{"Z", "[", 
    RowBox[{"2", ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"y", "[", "1", "]"}]], ",", 
       RowBox[{"x", " ", 
        RowBox[{"y", "[", "1", "]"}]}]}], "}"}], ",", "\[Alpha]"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{3.7967431878987513`*^9, 3.7967439486443405`*^9, 
  3.796980726404512*^9, 3.7969862945491233`*^9, 3.796988232407105*^9, 
  3.7969892145301256`*^9, 3.796989718488285*^9, 3.798138804340294*^9, 
  3.7981388367986*^9, 3.7981389599043846`*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"382f256a-d479-412c-ba9b-b7481e9b0bfc"],

Cell[BoxData["0.0007354634053478639`"], "Output",
 CellChangeTimes->{3.7967431878987513`*^9, 3.7967439486443405`*^9, 
  3.796980726404512*^9, 3.7969862945491233`*^9, 3.796988232407105*^9, 
  3.7969892145301256`*^9, 3.796989718488285*^9, 3.798138804340294*^9, 
  3.7981388367986*^9, 3.7981389599163527`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"43e5c123-17ef-40f1-90ac-ab6fd8385140"],

Cell[BoxData["0.000735463405347838`"], "Output",
 CellChangeTimes->{3.7967431878987513`*^9, 3.7967439486443405`*^9, 
  3.796980726404512*^9, 3.7969862945491233`*^9, 3.796988232407105*^9, 
  3.7969892145301256`*^9, 3.796989718488285*^9, 3.798138804340294*^9, 
  3.7981388367986*^9, 3.798138959919345*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"b251fd0c-b772-4bb0-bb86-7320d5ab1f14"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Finite ",
 Cell[BoxData[
  FormBox[
   RowBox[{"N", "=", "k"}], TraditionalForm]], "Subsection",ExpressionUUID->
  "d1c1e6ff-5961-485a-bb82-18bfb3efcf7d"],
 ". This leads to cyclotomic harmonic sums."
}], "Subsubsection",
 CellChangeTimes->{{3.796743203307453*^9, 3.7967432175454865`*^9}, 
   3.7967434154487286`*^9, {3.7981385624505754`*^9, 
   3.798138570069277*^9}},ExpressionUUID->"e1b9decc-ddd2-49b1-acc6-\
b2a02c85bb14"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"CalS", " ", "[", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", " ", 
     RowBox[{"{", "1", "}"}]}], "]"}], " ", "[", 
   RowBox[{"1", ",", "1"}], "]"}], " ", "[", "k", "]"}], "\n", 
 RowBox[{
  RowBox[{"%", " ", "/.", " ", "numList"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"NumSum", " ", "[", 
   RowBox[{
    RowBox[{"{", "1", "}"}], ",", " ", 
    RowBox[{"{", "1", "}"}]}], "]"}], " ", "[", 
  RowBox[{"1", ",", "1"}], "]"}]}], "Code",
 CellChangeTimes->{{3.7967431728528447`*^9, 3.7967431866003976`*^9}, {
  3.7967434710363026`*^9, 3.7967435037017145`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"73d398e8-889f-4d1e-937d-6e742142ffc6"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
    RowBox[{"CS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "k", ",", "1"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"y", "[", "1", "]"}]], ",", 
        RowBox[{"x", " ", 
         RowBox[{"y", "[", "1", "]"}], " ", 
         RowBox[{"z", "[", "1", "]"}]}]}], "}"}], ",", "\[Alpha]"}], "]"}], 
    " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x", " ", 
       RowBox[{"y", "[", "1", "]"}], " ", 
       RowBox[{"z", "[", "1", "]"}]}], ")"}], "k"]}], 
   SuperscriptBox["\[Alpha]", "2"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
    RowBox[{"CS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "k", ",", "2"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"y", "[", "1", "]"}]], ",", 
        RowBox[{"x", " ", 
         RowBox[{"y", "[", "1", "]"}], " ", 
         RowBox[{"z", "[", "1", "]"}]}]}], "}"}], ",", "\[Alpha]"}], "]"}], 
    " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x", " ", 
       RowBox[{"y", "[", "1", "]"}], " ", 
       RowBox[{"z", "[", "1", "]"}]}], ")"}], "k"]}], "\[Alpha]"], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
    RowBox[{"CS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "k", ",", "1"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"y", "[", "1", "]"}]], ",", 
        RowBox[{"x", " ", 
         RowBox[{"y", "[", "1", "]"}], " ", 
         RowBox[{"z", "[", "1", "]"}]}]}], "}"}], ",", "\[Alpha]"}], "]"}], 
    " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x", " ", 
       RowBox[{"y", "[", "1", "]"}], " ", 
       RowBox[{"z", "[", "1", "]"}]}], ")"}], "k"]}], "\[Alpha]"], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"CS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "k", ",", "1"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["1", "x"], ",", 
        FractionBox["1", 
         RowBox[{"y", "[", "1", "]"}]], ",", 
        RowBox[{"x", " ", 
         RowBox[{"y", "[", "1", "]"}], " ", 
         RowBox[{"z", "[", "1", "]"}]}]}], "}"}], ",", "\[Alpha]"}], "]"}], 
    " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x", " ", 
       RowBox[{"y", "[", "1", "]"}], " ", 
       RowBox[{"z", "[", "1", "]"}]}], ")"}], "k"]}], "\[Alpha]"], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
    RowBox[{"CS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "k", ",", "1"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          RowBox[{"y", "[", "1", "]"}]}]], ",", 
        RowBox[{"x", " ", 
         RowBox[{"y", "[", "1", "]"}], " ", 
         RowBox[{"z", "[", "1", "]"}]}]}], "}"}], ",", "\[Alpha]"}], "]"}], 
    " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x", " ", 
       RowBox[{"y", "[", "1", "]"}], " ", 
       RowBox[{"z", "[", "1", "]"}]}], ")"}], "k"]}], "\[Alpha]"], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
    RowBox[{"CS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "k", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "k", ",", "1"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"y", "[", "1", "]"}]], ",", 
        RowBox[{"x", " ", 
         RowBox[{"y", "[", "1", "]"}]}], ",", 
        RowBox[{"z", "[", "1", "]"}]}], "}"}], ",", "\[Alpha]"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x", " ", 
       RowBox[{"y", "[", "1", "]"}], " ", 
       RowBox[{"z", "[", "1", "]"}]}], ")"}], "k"]}], "\[Alpha]"], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Alpha]"}]], " ", 
    RowBox[{"y", "[", "1", "]"}], " ", 
    RowBox[{"z", "[", "1", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x", " ", 
       RowBox[{"y", "[", "1", "]"}], " ", 
       RowBox[{"z", "[", "1", "]"}]}], ")"}], "k"]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "k"}], ")"}], "2"], " ", 
    SuperscriptBox["\[Alpha]", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Alpha]"}]], " ", 
    RowBox[{"y", "[", "1", "]"}], " ", 
    RowBox[{"z", "[", "1", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x", " ", 
       RowBox[{"y", "[", "1", "]"}], " ", 
       RowBox[{"z", "[", "1", "]"}]}], ")"}], "k"]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "k"}], ")"}], "3"], " ", "\[Alpha]"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x", " ", 
       RowBox[{"y", "[", "1", "]"}], " ", 
       RowBox[{"z", "[", "1", "]"}]}], ")"}], 
     RowBox[{"1", "+", "k"}]]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "k"}], ")"}], "2"], " ", 
    SuperscriptBox["\[Alpha]", "2"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x", " ", 
       RowBox[{"y", "[", "1", "]"}], " ", 
       RowBox[{"z", "[", "1", "]"}]}], ")"}], 
     RowBox[{"1", "+", "k"}]]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "k"}], ")"}], "3"], " ", "\[Alpha]"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
    RowBox[{"CS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"1", ",", "k", ",", "1"}], "}"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", " ", 
        RowBox[{"z", "[", "1", "]"}]}], "}"}], ",", "\[Alpha]"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x", " ", 
       RowBox[{"z", "[", "1", "]"}]}], ")"}], "k"], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"y", "[", "1", "]"}], "}"}], ",", "k"}], "]"}]}], 
   SuperscriptBox["\[Alpha]", "2"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
    RowBox[{"CS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"1", ",", "k", ",", "2"}], "}"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", " ", 
        RowBox[{"z", "[", "1", "]"}]}], "}"}], ",", "\[Alpha]"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x", " ", 
       RowBox[{"z", "[", "1", "]"}]}], ")"}], "k"], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"y", "[", "1", "]"}], "}"}], ",", "k"}], "]"}]}], "\[Alpha]"], 
  "-", 
  FractionBox[
   RowBox[{
    RowBox[{"CS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "k", ",", "1"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["1", "x"], ",", 
        RowBox[{"x", " ", 
         RowBox[{"z", "[", "1", "]"}]}]}], "}"}], ",", "\[Alpha]"}], "]"}], 
    " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x", " ", 
       RowBox[{"z", "[", "1", "]"}]}], ")"}], "k"], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"y", "[", "1", "]"}], "}"}], ",", "k"}], "]"}]}], "\[Alpha]"], 
  "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
    RowBox[{"CS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "k", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "k", ",", "1"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"z", "[", "1", "]"}]}], "}"}], ",", "\[Alpha]"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x", " ", 
       RowBox[{"z", "[", "1", "]"}]}], ")"}], "k"], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"y", "[", "1", "]"}], "}"}], ",", "k"}], "]"}]}], "\[Alpha]"], 
  "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Alpha]"}]], " ", 
    RowBox[{"z", "[", "1", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x", " ", 
       RowBox[{"z", "[", "1", "]"}]}], ")"}], "k"], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"y", "[", "1", "]"}], "}"}], ",", "k"}], "]"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "k"}], ")"}], "2"], " ", "\[Alpha]"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x", " ", 
       RowBox[{"z", "[", "1", "]"}]}], ")"}], 
     RowBox[{"1", "+", "k"}]], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"y", "[", "1", "]"}], "}"}], ",", "k"}], "]"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "k"}], ")"}], "2"], " ", "\[Alpha]"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
    RowBox[{"CS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "k", ",", "1"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"y", "[", "1", "]"}]], ",", 
        RowBox[{"x", " ", 
         RowBox[{"y", "[", "1", "]"}]}]}], "}"}], ",", "\[Alpha]"}], "]"}], 
    " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x", " ", 
       RowBox[{"y", "[", "1", "]"}]}], ")"}], "k"], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"z", "[", "1", "]"}], "}"}], ",", "k"}], "]"}]}], "\[Alpha]"], 
  "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Alpha]"}]], " ", 
    RowBox[{"y", "[", "1", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x", " ", 
       RowBox[{"y", "[", "1", "]"}]}], ")"}], "k"], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"z", "[", "1", "]"}], "}"}], ",", "k"}], "]"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "k"}], ")"}], "2"], " ", "\[Alpha]"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x", " ", 
       RowBox[{"y", "[", "1", "]"}]}], ")"}], 
     RowBox[{"1", "+", "k"}]], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"z", "[", "1", "]"}], "}"}], ",", "k"}], "]"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "k"}], ")"}], "2"], " ", "\[Alpha]"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
    SuperscriptBox["x", 
     RowBox[{"1", "+", "k"}]], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"y", "[", "1", "]"}], "}"}], ",", "k"}], "]"}], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"z", "[", "1", "]"}], "}"}], ",", "k"}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "k"}], ")"}], " ", "\[Alpha]"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
    SuperscriptBox["x", "k"], " ", 
    RowBox[{"CS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"1", ",", "k", ",", "1"}], "}"}], "}"}], ",", 
      RowBox[{"{", "x", "}"}], ",", "\[Alpha]"}], "]"}], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"y", "[", "1", "]"}], "}"}], ",", "k"}], "]"}], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"z", "[", "1", "]"}], "}"}], ",", "k"}], "]"}]}], "\[Alpha]"], 
  "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       FractionBox["1", 
        RowBox[{"y", "[", "1", "]"}]], "}"}], ",", "\[Alpha]"}], "]"}], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"x", " ", 
        RowBox[{"y", "[", "1", "]"}], " ", 
        RowBox[{"z", "[", "1", "]"}]}], "}"}], ",", "k"}], "]"}]}], 
   SuperscriptBox["\[Alpha]", "2"]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"x", " ", 
        RowBox[{"z", "[", "1", "]"}]}], "}"}], ",", "\[Alpha]"}], "]"}], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"x", " ", 
        RowBox[{"y", "[", "1", "]"}], " ", 
        RowBox[{"z", "[", "1", "]"}]}], "}"}], ",", "k"}], "]"}]}], 
   SuperscriptBox["\[Alpha]", "2"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"x", " ", 
        RowBox[{"y", "[", "1", "]"}], " ", 
        RowBox[{"z", "[", "1", "]"}]}], "}"}], ",", "k"}], "]"}], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"2", ",", 
      RowBox[{"{", 
       FractionBox["1", 
        RowBox[{"x", " ", 
         RowBox[{"y", "[", "1", "]"}]}]], "}"}], ",", "\[Alpha]"}], "]"}]}], 
   "\[Alpha]"], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"x", " ", 
        RowBox[{"y", "[", "1", "]"}], " ", 
        RowBox[{"z", "[", "1", "]"}]}], "}"}], ",", "k"}], "]"}], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"2", ",", 
      RowBox[{"{", 
       RowBox[{"z", "[", "1", "]"}], "}"}], ",", "\[Alpha]"}], "]"}]}], 
   "\[Alpha]"], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"2", ",", 
      RowBox[{"{", 
       RowBox[{"x", " ", 
        RowBox[{"z", "[", "1", "]"}]}], "}"}], ",", "\[Alpha]"}], "]"}]}], 
   SuperscriptBox["\[Alpha]", "2"]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
    SuperscriptBox["x", 
     RowBox[{"1", "+", "k"}]], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"2", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"y", "[", "1", "]"}], " ", 
        RowBox[{"z", "[", "1", "]"}]}], "}"}], ",", "k"}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "k"}], ")"}], " ", "\[Alpha]"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", "x", "}"}], ",", "\[Alpha]"}], "]"}], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"2", ",", 
      RowBox[{"{", 
       RowBox[{"x", " ", 
        RowBox[{"y", "[", "1", "]"}], " ", 
        RowBox[{"z", "[", "1", "]"}]}], "}"}], ",", "k"}], "]"}]}], 
   "\[Alpha]"], "+", 
  FractionBox[
   RowBox[{"Z", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", 
      RowBox[{"z", "[", "1", "]"}], "}"}], ",", "\[Alpha]"}], "]"}], 
   "\[Alpha]"], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"x", " ", 
        RowBox[{"y", "[", "1", "]"}], " ", 
        RowBox[{"z", "[", "1", "]"}]}], "}"}], ",", "k"}], "]"}], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", "1", ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["1", "x"], ",", 
        FractionBox["1", 
         RowBox[{"y", "[", "1", "]"}]]}], "}"}], ",", "\[Alpha]"}], "]"}]}], 
   "\[Alpha]"], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"x", " ", 
        RowBox[{"y", "[", "1", "]"}], " ", 
        RowBox[{"z", "[", "1", "]"}]}], "}"}], ",", "k"}], "]"}], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", "1", ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["1", "x"], ",", 
        RowBox[{"x", " ", 
         RowBox[{"z", "[", "1", "]"}]}]}], "}"}], ",", "\[Alpha]"}], "]"}]}], 
   "\[Alpha]"], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"x", " ", 
        RowBox[{"y", "[", "1", "]"}], " ", 
        RowBox[{"z", "[", "1", "]"}]}], "}"}], ",", "k"}], "]"}], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", "1", ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          RowBox[{"y", "[", "1", "]"}]}]]}], "}"}], ",", "\[Alpha]"}], 
     "]"}]}], "\[Alpha]"], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"x", " ", 
        RowBox[{"y", "[", "1", "]"}], " ", 
        RowBox[{"z", "[", "1", "]"}]}], "}"}], ",", "k"}], "]"}], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", "1", ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"z", "[", "1", "]"}]}], "}"}], ",", "\[Alpha]"}], "]"}]}], 
   "\[Alpha]"], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", "1", ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"y", "[", "1", "]"}]], ",", 
        RowBox[{"x", " ", 
         RowBox[{"y", "[", "1", "]"}], " ", 
         RowBox[{"z", "[", "1", "]"}]}]}], "}"}], ",", "\[Alpha]"}], "]"}]}], 
   SuperscriptBox["\[Alpha]", "2"]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
    SuperscriptBox["x", 
     RowBox[{"1", "+", "k"}]], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", "1", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"y", "[", "1", "]"}], ",", 
        RowBox[{"z", "[", "1", "]"}]}], "}"}], ",", "k"}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "k"}], ")"}], " ", "\[Alpha]"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", "x", "}"}], ",", "\[Alpha]"}], "]"}], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", "1", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{"y", "[", "1", "]"}]}], ",", 
        RowBox[{"z", "[", "1", "]"}]}], "}"}], ",", "k"}], "]"}]}], 
   "\[Alpha]"], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       FractionBox["1", 
        RowBox[{"y", "[", "1", "]"}]], "}"}], ",", "\[Alpha]"}], "]"}], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", "1", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{"y", "[", "1", "]"}]}], ",", 
        RowBox[{"z", "[", "1", "]"}]}], "}"}], ",", "k"}], "]"}]}], 
   "\[Alpha]"], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
    SuperscriptBox["x", 
     RowBox[{"1", "+", "k"}]], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", "1", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"z", "[", "1", "]"}], ",", 
        RowBox[{"y", "[", "1", "]"}]}], "}"}], ",", "k"}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "k"}], ")"}], " ", "\[Alpha]"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", "1", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{"z", "[", "1", "]"}]}], ",", 
        RowBox[{"y", "[", "1", "]"}]}], "}"}], ",", "k"}], "]"}]}], 
   SuperscriptBox["\[Alpha]", "2"]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"z", "[", "1", "]"}], "\[Alpha]"], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", "1", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{"z", "[", "1", "]"}]}], ",", 
        RowBox[{"y", "[", "1", "]"}]}], "}"}], ",", "k"}], "]"}]}], 
   SuperscriptBox["\[Alpha]", "2"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       FractionBox["1", "x"], "}"}], ",", "\[Alpha]"}], "]"}], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", "1", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{"z", "[", "1", "]"}]}], ",", 
        RowBox[{"y", "[", "1", "]"}]}], "}"}], ",", "k"}], "]"}]}], 
   "\[Alpha]"], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"z", "[", "1", "]"}], "}"}], ",", "\[Alpha]"}], "]"}], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", "1", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{"z", "[", "1", "]"}]}], ",", 
        RowBox[{"y", "[", "1", "]"}]}], "}"}], ",", "k"}], "]"}]}], 
   "\[Alpha]"], "+", 
  FractionBox[
   RowBox[{"Z", "[", 
    RowBox[{"1", ",", "2", ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "x"], ",", 
       RowBox[{"x", " ", 
        RowBox[{"z", "[", "1", "]"}]}]}], "}"}], ",", "\[Alpha]"}], "]"}], 
   "\[Alpha]"], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", "2", ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"z", "[", "1", "]"}]}], "}"}], ",", "\[Alpha]"}], "]"}]}], 
   "\[Alpha]"], "+", 
  FractionBox[
   RowBox[{"Z", "[", 
    RowBox[{"1", ",", "2", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{
        RowBox[{"y", "[", "1", "]"}], " ", 
        RowBox[{"z", "[", "1", "]"}]}]}], "}"}], ",", "k"}], "]"}], 
   "\[Alpha]"], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", "2", ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{
         RowBox[{"y", "[", "1", "]"}], " ", 
         RowBox[{"z", "[", "1", "]"}]}]}], "}"}], ",", "k"}], "]"}]}], 
   "\[Alpha]"], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"2", ",", "1", ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"z", "[", "1", "]"}]}], "}"}], ",", "\[Alpha]"}], "]"}]}], 
   "\[Alpha]"], "+", 
  FractionBox[
   RowBox[{"Z", "[", 
    RowBox[{"2", ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"x", " ", 
         RowBox[{"y", "[", "1", "]"}]}]], ",", 
       RowBox[{"x", " ", 
        RowBox[{"y", "[", "1", "]"}], " ", 
        RowBox[{"z", "[", "1", "]"}]}]}], "}"}], ",", "\[Alpha]"}], "]"}], 
   "\[Alpha]"], "+", 
  FractionBox[
   RowBox[{"Z", "[", 
    RowBox[{"2", ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"z", "[", "1", "]"}]}], ",", 
       RowBox[{"y", "[", "1", "]"}]}], "}"}], ",", "k"}], "]"}], "\[Alpha]"], 
  "+", 
  FractionBox[
   RowBox[{"Z", "[", 
    RowBox[{"1", ",", "1", ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "x"], ",", 
       FractionBox["1", 
        RowBox[{"y", "[", "1", "]"}]], ",", 
       RowBox[{"x", " ", 
        RowBox[{"y", "[", "1", "]"}], " ", 
        RowBox[{"z", "[", "1", "]"}]}]}], "}"}], ",", "\[Alpha]"}], "]"}], 
   "\[Alpha]"], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", "1", ",", "1", ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        FractionBox["1", 
         RowBox[{"x", " ", 
          RowBox[{"y", "[", "1", "]"}]}]], ",", 
        RowBox[{"x", " ", 
         RowBox[{"y", "[", "1", "]"}], " ", 
         RowBox[{"z", "[", "1", "]"}]}]}], "}"}], ",", "\[Alpha]"}], "]"}]}], 
   "\[Alpha]"], "+", 
  FractionBox[
   RowBox[{"Z", "[", 
    RowBox[{"1", ",", "1", ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"y", "[", "1", "]"}], ",", 
       RowBox[{"z", "[", "1", "]"}]}], "}"}], ",", "k"}], "]"}], "\[Alpha]"], 
  "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", "1", ",", "1", ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"y", "[", "1", "]"}], ",", 
        RowBox[{"z", "[", "1", "]"}]}], "}"}], ",", "k"}], "]"}]}], 
   "\[Alpha]"], "+", 
  FractionBox[
   RowBox[{"Z", "[", 
    RowBox[{"1", ",", "1", ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"z", "[", "1", "]"}], ",", 
       RowBox[{"y", "[", "1", "]"}]}], "}"}], ",", "k"}], "]"}], "\[Alpha]"], 
  "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", "1", ",", "1", ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"z", "[", "1", "]"}], ",", 
        RowBox[{"y", "[", "1", "]"}]}], "}"}], ",", "k"}], "]"}]}], 
   "\[Alpha]"], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", "1", ",", "1", ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"y", "[", "1", "]"}]], ",", 
        RowBox[{"x", " ", 
         RowBox[{"y", "[", "1", "]"}]}], ",", 
        RowBox[{"z", "[", "1", "]"}]}], "}"}], ",", "\[Alpha]"}], "]"}]}], 
   "\[Alpha]"]}]], "Output",
 CellChangeTimes->{{3.7967434881154013`*^9, 3.796743504803912*^9}, 
   3.79674394963204*^9, 3.796980726612954*^9, 3.796986291699774*^9, 
   3.7969880218449135`*^9, 3.796988232615547*^9, 3.7969891773353415`*^9, 
   3.796989218582819*^9, 3.796989719317139*^9, 3.798138804436006*^9, 
   3.7981388378019314`*^9, 3.798138960913769*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"a5d4e82f-fb8a-4326-acb1-15afd50fc1a8"],

Cell[BoxData[
 FractionBox[
  "355092146280661586022153435619560340645279550204433001901109540443839673887\
6188856236218758399111686806624", 
  "294359463243292364256228785981453989957944973933950089490232874374826159862\
223079570137551664659115939625882625"]], "Output",
 CellChangeTimes->{{3.7967434881154013`*^9, 3.796743504803912*^9}, 
   3.79674394963204*^9, 3.796980726612954*^9, 3.796986291699774*^9, 
   3.7969880218449135`*^9, 3.796988232615547*^9, 3.7969891773353415`*^9, 
   3.796989218582819*^9, 3.796989719317139*^9, 3.798138804436006*^9, 
   3.7981388378019314`*^9, 3.798138960934679*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"ff8999e9-1a92-4083-93f7-463204da6c39"],

Cell[BoxData[
 FractionBox[
  "355092146280661586022153435619560340645279550204433001901109540443839673887\
6188856236218758399111686806624", 
  "294359463243292364256228785981453989957944973933950089490232874374826159862\
223079570137551664659115939625882625"]], "Output",
 CellChangeTimes->{{3.7967434881154013`*^9, 3.796743504803912*^9}, 
   3.79674394963204*^9, 3.796980726612954*^9, 3.796986291699774*^9, 
   3.7969880218449135`*^9, 3.796988232615547*^9, 3.7969891773353415`*^9, 
   3.796989218582819*^9, 3.796989719317139*^9, 3.798138804436006*^9, 
   3.7981388378019314`*^9, 3.7981389609376707`*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"50d1cadc-5d84-4c9f-bc89-c012e8ae8f10"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Boundary terms ",
 Cell[BoxData[
  FormBox["V", TraditionalForm]], "Subsection",
  FormatType->"TraditionalForm",ExpressionUUID->
  "2888c418-f22a-4944-9927-c02e38b9ca9c"],
 " from eq. (3.9)"
}], "Subsubsection",
 CellChangeTimes->{{3.796743625035119*^9, 
  3.7967436749515333`*^9}},ExpressionUUID->"d0d8b93b-ca60-4bf1-bc08-\
950c0ecc0d4d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"V", " ", "[", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", " ", 
     RowBox[{"{", "2", "}"}]}], "]"}], " ", "[", 
   RowBox[{"1", ",", "2"}], "]"}], " ", "[", "Infinity", "]"}]], "Code",
 CellChangeTimes->{{3.7967438375982056`*^9, 3.7967438646329546`*^9}, {
  3.796989058969212*^9, 3.796989105394105*^9}, {3.7969892417575245`*^9, 
  3.7969892418408413`*^9}, {3.7969895706463227`*^9, 3.7969895929619136`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"c66d36a1-36cc-4419-a095-3359ffd46262"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Alpha]"}]], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"3", ",", 
      RowBox[{"{", 
       RowBox[{"x", " ", 
        RowBox[{"y", "[", "1", "]"}], " ", 
        RowBox[{"z", "[", "1", "]"}]}], "}"}], ",", "\[Infinity]"}], "]"}]}], 
   SuperscriptBox["\[Alpha]", "2"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Alpha]"}]], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"3", ",", 
      RowBox[{"{", 
       RowBox[{"x", " ", 
        RowBox[{"y", "[", "1", "]"}], " ", 
        RowBox[{"z", "[", "1", "]"}]}], "}"}], ",", "\[Infinity]"}], "]"}]}], 
   "\[Alpha]"], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Alpha]"}]], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", "2", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{"y", "[", "1", "]"}]}], ",", 
        RowBox[{"z", "[", "1", "]"}]}], "}"}], ",", "\[Infinity]"}], "]"}]}], 
   SuperscriptBox["\[Alpha]", "2"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Alpha]"}]], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", "2", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{"y", "[", "1", "]"}]}], ",", 
        RowBox[{"z", "[", "1", "]"}]}], "}"}], ",", "\[Infinity]"}], "]"}]}], 
   "\[Alpha]"], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", "2", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{"y", "[", "1", "]"}]}], ",", 
        RowBox[{"z", "[", "1", "]"}]}], "}"}], ",", "\[Infinity]"}], "]"}]}], 
   RowBox[{
    SuperscriptBox["\[Alpha]", "2"], " ", 
    RowBox[{"y", "[", "1", "]"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", "2", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{"y", "[", "1", "]"}]}], ",", 
        RowBox[{"z", "[", "1", "]"}]}], "}"}], ",", "\[Infinity]"}], "]"}]}], 
   RowBox[{"\[Alpha]", " ", 
    RowBox[{"y", "[", "1", "]"}]}]], "+", 
  FractionBox[
   RowBox[{"Z", "[", 
    RowBox[{"1", ",", "3", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{
        RowBox[{"y", "[", "1", "]"}], " ", 
        RowBox[{"z", "[", "1", "]"}]}]}], "}"}], ",", "\[Infinity]"}], "]"}], 
   SuperscriptBox["\[Alpha]", "2"]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", "3", ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{
         RowBox[{"y", "[", "1", "]"}], " ", 
         RowBox[{"z", "[", "1", "]"}]}]}], "}"}], ",", "\[Infinity]"}], 
     "]"}]}], 
   SuperscriptBox["\[Alpha]", "2"]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"2", ",", "2", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{"y", "[", "1", "]"}]}], ",", 
        RowBox[{"z", "[", "1", "]"}]}], "}"}], ",", "\[Infinity]"}], "]"}]}], 
   RowBox[{"\[Alpha]", " ", 
    RowBox[{"y", "[", "1", "]"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"2", ",", "3", ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{
         RowBox[{"y", "[", "1", "]"}], " ", 
         RowBox[{"z", "[", "1", "]"}]}]}], "}"}], ",", "\[Infinity]"}], 
     "]"}]}], "\[Alpha]"], "+", 
  FractionBox[
   RowBox[{"Z", "[", 
    RowBox[{"3", ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"z", "[", "1", "]"}]}], ",", 
       RowBox[{"y", "[", "1", "]"}]}], "}"}], ",", "\[Infinity]"}], "]"}], 
   SuperscriptBox["\[Alpha]", "2"]], "+", 
  FractionBox[
   RowBox[{"Z", "[", 
    RowBox[{"1", ",", "1", ",", "2", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"y", "[", "1", "]"}], ",", 
       RowBox[{"z", "[", "1", "]"}]}], "}"}], ",", "\[Infinity]"}], "]"}], 
   SuperscriptBox["\[Alpha]", "2"]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", "1", ",", "2", ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"y", "[", "1", "]"}], ",", 
        RowBox[{"z", "[", "1", "]"}]}], "}"}], ",", "\[Infinity]"}], "]"}]}], 
   SuperscriptBox["\[Alpha]", "2"]], "+", 
  FractionBox[
   RowBox[{"Z", "[", 
    RowBox[{"1", ",", "2", ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"z", "[", "1", "]"}], ",", 
       RowBox[{"y", "[", "1", "]"}]}], "}"}], ",", "\[Infinity]"}], "]"}], 
   SuperscriptBox["\[Alpha]", "2"]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"1", ",", "2", ",", "1", ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"z", "[", "1", "]"}], ",", 
        RowBox[{"y", "[", "1", "]"}]}], "}"}], ",", "\[Infinity]"}], "]"}]}], 
   SuperscriptBox["\[Alpha]", "2"]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"2", ",", "1", ",", "2", ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"y", "[", "1", "]"}], ",", 
        RowBox[{"z", "[", "1", "]"}]}], "}"}], ",", "\[Infinity]"}], "]"}]}], 
   "\[Alpha]"], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "x"], ")"}], "\[Alpha]"], " ", 
    RowBox[{"Z", "[", 
     RowBox[{"2", ",", "2", ",", "1", ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"z", "[", "1", "]"}], ",", 
        RowBox[{"y", "[", "1", "]"}]}], "}"}], ",", "\[Infinity]"}], "]"}]}], 
   "\[Alpha]"]}]], "Output",
 CellChangeTimes->{{3.79674385518018*^9, 3.796743865385889*^9}, 
   3.7967439501446705`*^9, 3.7969807272033796`*^9, 3.796986270061593*^9, 
   3.796987994140601*^9, 3.796988233246623*^9, {3.7969890594100285`*^9, 
   3.7969891088703814`*^9}, {3.7969892236690264`*^9, 
   3.7969892423411045`*^9}, {3.7969895720888276`*^9, 3.796989593690483*^9}, 
   3.796989719619031*^9, 3.798138804568651*^9, 3.7981388381894007`*^9, 
   3.7981389613003826`*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"39be0216-0188-4560-bff5-ab81b3102912"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1536, 781},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
Magnification:>1.1 Inherited,
FrontEndVersion->"12.0 for Microsoft Windows (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 504, 10, 73, "Section",ExpressionUUID->"bfe277bb-cc71-4629-971c-61522e58aa7e"],
Cell[CellGroupData[{
Cell[1109, 36, 950, 15, 75, "Code",ExpressionUUID->"527f5c4c-b297-43e4-8f69-f0910811a77b"],
Cell[2062, 53, 396, 9, 43, "Print",ExpressionUUID->"925550de-6c8e-435c-ab2a-f4a9e6058c82"],
Cell[2461, 64, 156, 2, 36, "Output",ExpressionUUID->"c69d4d7c-5b9b-416c-a003-1aec54136c32"]
}, Open  ]],
Cell[2632, 69, 3198, 53, 132, "Code",ExpressionUUID->"174516e9-877e-46ad-85bb-58115d8b6e26"],
Cell[5833, 124, 2302, 58, 174, "Code",ExpressionUUID->"30eef03e-9f5f-4c7a-bcfe-56c3108306e1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8172, 187, 1005, 31, 85, "Section",ExpressionUUID->"3b544dd1-ad09-4537-8ba9-0178999d542e"],
Cell[CellGroupData[{
Cell[9202, 222, 186, 3, 35, "Item",ExpressionUUID->"ab3820b5-1c51-48a5-9dd1-aedb1a42d751"],
Cell[9391, 227, 1206, 33, 35, "Item",ExpressionUUID->"26cc9dc8-3477-4711-974f-55d98be473d1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10634, 265, 609, 16, 50, "Subsubsection",ExpressionUUID->"88da3041-416a-497e-9b62-010055188a03"],
Cell[CellGroupData[{
Cell[11268, 285, 1082, 28, 113, "Code",ExpressionUUID->"8da340a4-b8f4-4f73-ac5c-67fce45c7f44"],
Cell[12353, 315, 4214, 122, 117, "Output",ExpressionUUID->"e432d6d7-28cf-40be-9b2b-7ef608c34e86"],
Cell[16570, 439, 999, 13, 36, "Output",ExpressionUUID->"9de3aa0d-92e7-45aa-9fbc-f52cd6d4b5e9"],
Cell[17572, 454, 1001, 13, 36, "Output",ExpressionUUID->"1f54f585-70c8-4504-acbd-325183b7e5e3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[18622, 473, 168, 3, 49, "Subsubsection",ExpressionUUID->"e4b23c47-76ca-4bc4-97c9-cc640bd9a06c"],
Cell[CellGroupData[{
Cell[18815, 480, 435, 11, 55, "Code",ExpressionUUID->"19f05203-6d72-46fc-86bb-5ea5da056d2b"],
Cell[19253, 493, 8023, 252, 229, "Output",ExpressionUUID->"ec08cb91-43cd-47f1-8d28-e63aeed61169"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[27325, 751, 765, 22, 50, "Subsubsection",ExpressionUUID->"e60f9e0d-69c2-4051-84d8-ac9082097a53"],
Cell[CellGroupData[{
Cell[28115, 777, 751, 22, 113, "Code",ExpressionUUID->"609fc595-5e62-44e0-bc5a-ebd471084d4c"],
Cell[28869, 801, 14082, 473, 369, "Output",ExpressionUUID->"382f256a-d479-412c-ba9b-b7481e9b0bfc"],
Cell[42954, 1276, 385, 5, 36, "Output",ExpressionUUID->"43e5c123-17ef-40f1-90ac-ab6fd8385140"],
Cell[43342, 1283, 382, 5, 36, "Output",ExpressionUUID->"b251fd0c-b772-4bb0-bb86-7320d5ab1f14"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[43773, 1294, 444, 11, 50, "Subsubsection",ExpressionUUID->"e1b9decc-ddd2-49b1-acc6-b2a02c85bb14"],
Cell[CellGroupData[{
Cell[44242, 1309, 690, 18, 113, "Code",ExpressionUUID->"73d398e8-889f-4d1e-937d-6e742142ffc6"],
Cell[44935, 1329, 29017, 943, 951, "Output",ExpressionUUID->"a5d4e82f-fb8a-4326-acb1-15afd50fc1a8"],
Cell[73955, 2274, 683, 11, 53, "Output",ExpressionUUID->"ff8999e9-1a92-4083-93f7-463204da6c39"],
Cell[74641, 2287, 685, 11, 53, "Output",ExpressionUUID->"50d1cadc-5d84-4c9f-bc89-c012e8ae8f10"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[75375, 2304, 358, 10, 50, "Subsubsection",ExpressionUUID->"d0d8b93b-ca60-4bf1-bc08-950c0ecc0d4d"],
Cell[CellGroupData[{
Cell[75758, 2318, 539, 11, 55, "Code",ExpressionUUID->"c66d36a1-36cc-4419-a095-3359ffd46262"],
Cell[76300, 2331, 7155, 219, 232, "Output",ExpressionUUID->"39be0216-0188-4560-bff5-ab81b3102912"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/Omega_1L.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-Pi^2/3 - 2*Li[{2}, {r}] - 2*Li[{2}, {R}] + Li[{2}, {x}] + Li[{2}, {r*x}] + 
 Li[{2}, {R*x}] + Li[{2}, {y}] + Li[{2}, {r*y}] + Li[{2}, {R*y}] - 
 2*Li[{1, 1}, {1, r}] - 2*Li[{1, 1}, {1, R}] + Li[{1, 1}, {r, x}] + 
 Li[{1, 1}, {r, y}] + Li[{1, 1}, {R, x}] + Li[{1, 1}, {R, y}] - 
 Li[{1, 1}, {r/x, x}] - Li[{1, 1}, {R/x, x}] + Li[{1, 1}, {x, r}] + 
 Li[{1, 1}, {x, R}] - Li[{1, 1}, {r/y, y}] - Li[{1, 1}, {R/y, y}] + 
 Li[{1, 1}, {y, r}] + Li[{1, 1}, {y, R}]


==> anc/Omega_2L.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-Pi^4/15 - (Pi^2*Li[{2}, {r}])/3 - (Pi^2*Li[{2}, {R}])/3 + 
 (Pi^2*Li[{2}, {x}])/3 + (Pi^2*Li[{2}, {y}])/3 + Li[{4}, {r}] + 
 Li[{4}, {R}] + Li[{4}, {r*x}] + Li[{4}, {R*x}] + Li[{4}, {r*y}] + 
 Li[{4}, {R*y}] - Li[{4}, {x*y}] - Li[{4}, {r*x*y}] - Li[{4}, {R*x*y}] + 
 2*Li[{1, 3}, {1, r}] + 2*Li[{1, 3}, {1, R}] + 2*Li[{1, 3}, {1, r*x}] + 
 2*Li[{1, 3}, {1, R*x}] + 2*Li[{1, 3}, {1, r*y}] + 2*Li[{1, 3}, {1, R*y}] - 
 Li[{1, 3}, {x^(-1), r*x}] - Li[{1, 3}, {x^(-1), R*x}] - Li[{1, 3}, {x, r}] - 
 Li[{1, 3}, {x, R}] - Li[{1, 3}, {x, r*y}] - Li[{1, 3}, {x, R*y}] - 
 Li[{1, 3}, {y^(-1), r*y}] - Li[{1, 3}, {y^(-1), R*y}] - Li[{1, 3}, {y, r}] - 
 Li[{1, 3}, {y, R}] - Li[{1, 3}, {y, r*x}] - Li[{1, 3}, {y, R*x}] - 
 Li[{2, 2}, {1, r}] - Li[{2, 2}, {1, R}] - Li[{2, 2}, {1, x}] - 
 Li[{2, 2}, {1, y}] + Li[{2, 2}, {r, x}] + Li[{2, 2}, {r, y}] - 
 Li[{2, 2}, {r, x*y}] + Li[{2, 2}, {R, x}] + Li[{2, 2}, {R, y}] - 
 Li[{2, 2}, {R, x*y}] + Li[{2, 2}, {r/x, x*y}] + Li[{2, 2}, {R/x, x*y}] + 
 3*Li[{2, 2}, {x, r}] + 3*Li[{2, 2}, {x, R}] - Li[{2, 2}, {x, y}] - 
 Li[{2, 2}, {x^2, r/x}] - Li[{2, 2}, {x^2, R/x}] + Li[{2, 2}, {r/y, x*y}] + 
 Li[{2, 2}, {R/y, x*y}] - Li[{2, 2}, {r/(x*y), x*y}] - 
 Li[{2, 2}, {R/(x*y), x*y}] + 3*Li[{2, 2}, {y, r}] + 3*Li[{2, 2}, {y, R}] - 
 Li[{2, 2}, {y, x}] - Li[{2, 2}, {x*y, r}] - Li[{2, 2}, {x*y, R}] - 
 Li[{2, 2}, {y^2, r/y}] - Li[{2, 2}, {y^2, R/y}] - Li[{3, 1}, {r*x, y}] - 
 Li[{3, 1}, {R*x, y}] + Li[{3, 1}, {(r*x)/y, y}] + Li[{3, 1}, {(R*x)/y, y}] - 
 Li[{3, 1}, {r*y, x}] - Li[{3, 1}, {R*y, x}] + Li[{3, 1}, {(r*y)/x, x}] + 
 Li[{3, 1}, {(R*y)/x, x}] - 4*Li[{1, 1, 2}, {1, 1, r}] - 
 4*Li[{1, 1, 2}, {1, 1, R}] + 2*Li[{1, 1, 2}, {1, x, r}] + 
 2*Li[{1, 1, 2}, {1, x, R}] + 2*Li[{1, 1, 2}, {1, x, r/x}] + 
 2*Li[{1, 1, 2}, {1, x, R/x}] + 2*Li[{1, 1, 2}, {1, y, r}] + 
 2*Li[{1, 1, 2}, {1, y, R}] + 2*Li[{1, 1, 2}, {1, y, r/y}] + 
 2*Li[{1, 1, 2}, {1, y, R/y}] - Li[{1, 1, 2}, {x^(-1), x, r}] - 
 Li[{1, 1, 2}, {x^(-1), x, R}] + 2*Li[{1, 1, 2}, {x, 1, r}] + 
 2*Li[{1, 1, 2}, {x, 1, R}] - 2*Li[{1, 1, 2}, {x, x, r/x}] - 
 2*Li[{1, 1, 2}, {x, x, R/x}] - Li[{1, 1, 2}, {x, y, r}] - 
 Li[{1, 1, 2}, {x, y, R}] - Li[{1, 1, 2}, {y^(-1), y, r}] - 
 Li[{1, 1, 2}, {y^(-1), y, R}] + 2*Li[{1, 1, 2}, {y, 1, r}] + 
 2*Li[{1, 1, 2}, {y, 1, R}] - Li[{1, 1, 2}, {y, x, r}] - 
 Li[{1, 1, 2}, {y, x, R}] - 2*Li[{1, 1, 2}, {y, y, r/y}] - 
 2*Li[{1, 1, 2}, {y, y, R/y}] + 2*Li[{1, 2, 1}, {1, r, x}] + 
 2*Li[{1, 2, 1}, {1, r, y}] + 2*Li[{1, 2, 1}, {1, R, x}] + 
 2*Li[{1, 2, 1}, {1, R, y}] - Li[{1, 2, 1}, {x^(-1), r, x}] - 
 Li[{1, 2, 1}, {x^(-1), R, x}] - Li[{1, 2, 1}, {x, r, y}] - 
 Li[{1, 2, 1}, {x, R, y}] - Li[{1, 2, 1}, {x, r/x, x}] - 
 Li[{1, 2, 1}, {x, R/x, x}] + Li[{1, 2, 1}, {x, r/y, y}] + 
 Li[{1, 2, 1}, {x, R/y, y}] - Li[{1, 2, 1}, {y^(-1), r, y}] - 
 Li[{1, 2, 1}, {y^(-1), R, y}] - Li[{1, 2, 1}, {y, r, x}] - 
 Li[{1, 2, 1}, {y, R, x}] + Li[{1, 2, 1}, {y, r/x, x}] + 
 Li[{1, 2, 1}, {y, R/x, x}] - Li[{1, 2, 1}, {y, r/y, y}] - 
 Li[{1, 2, 1}, {y, R/y, y}] - Li[{2, 1, 1}, {r, x, y}] - 
 Li[{2, 1, 1}, {r, y, x}] - Li[{2, 1, 1}, {R, x, y}] - 
 Li[{2, 1, 1}, {R, y, x}] + Li[{2, 1, 1}, {r/x, x, y}] + 
 Li[{2, 1, 1}, {r/x, y, x}] + Li[{2, 1, 1}, {R/x, x, y}] + 
 Li[{2, 1, 1}, {R/x, y, x}] + Li[{2, 1, 1}, {r/y, x, y}] + 
 Li[{2, 1, 1}, {r/y, y, x}] + Li[{2, 1, 1}, {R/y, x, y}] + 
 Li[{2, 1, 1}, {R/y, y, x}] - Li[{2, 1, 1}, {r/(x*y), x, y}] - 
 Li[{2, 1, 1}, {r/(x*y), y, x}] - Li[{2, 1, 1}, {R/(x*y), x, y}] - 
 Li[{2, 1, 1}, {R/(x*y), y, x}]


==> anc/Omega_3L.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-2*Pi^6)/189 + (Pi^4*Li[{2}, {x}])/15 + (Pi^4*Li[{2}, {y}])/15 + 
 (Pi^2*Li[{4}, {r*x}])/3 + (Pi^2*Li[{4}, {R*x}])/3 + 
 (Pi^2*Li[{4}, {r*y}])/3 + (Pi^2*Li[{4}, {R*y}])/3 - 
 (Pi^2*Li[{4}, {x*y}])/3 - 2*Li[{6}, {r}] - 2*Li[{6}, {R}] - Li[{6}, {r*x}] - 
 Li[{6}, {R*x}] - Li[{6}, {r*y}] - Li[{6}, {R*y}] - 
 (2*Pi^2*Li[{1, 3}, {1, r}])/3 - (2*Pi^2*Li[{1, 3}, {1, R}])/3 + 
 (Pi^2*Li[{1, 3}, {x, r}])/3 + (Pi^2*Li[{1, 3}, {x, R}])/3 + 
 (Pi^2*Li[{1, 3}, {y, r}])/3 + (Pi^2*Li[{1, 3}, {y, R}])/3 - 
 2*Li[{1, 5}, {1, r}] - 2*Li[{1, 5}, {1, R}] - 2*Li[{1, 5}, {1, r*x}] - 
 2*Li[{1, 5}, {1, R*x}] - 2*Li[{1, 5}, {1, r*y}] - 2*Li[{1, 5}, {1, R*y}] - 
 2*Li[{1, 5}, {1, r*x*y}] - 2*Li[{1, 5}, {1, R*x*y}] + 
 Li[{1, 5}, {x^(-1), r*x}] + Li[{1, 5}, {x^(-1), R*x}] + 
 Li[{1, 5}, {x^(-1), r*x*y}] + Li[{1, 5}, {x^(-1), R*x*y}] + 
 2*Li[{1, 5}, {x, r*y}] + 2*Li[{1, 5}, {x, R*y}] + 
 Li[{1, 5}, {y^(-1), r*y}] + Li[{1, 5}, {y^(-1), R*y}] + 
 Li[{1, 5}, {y^(-1), r*x*y}] + Li[{1, 5}, {y^(-1), R*x*y}] + 
 2*Li[{1, 5}, {y, r*x}] + 2*Li[{1, 5}, {y, R*x}] - 
 (Pi^2*Li[{2, 2}, {1, x}])/3 - (Pi^2*Li[{2, 2}, {1, y}])/3 - 
 (Pi^2*Li[{2, 2}, {x, y}])/3 - (Pi^2*Li[{2, 2}, {y, x}])/3 + 
 4*Li[{2, 4}, {1, r}] + 4*Li[{2, 4}, {1, R}] - Li[{2, 4}, {1, r*x}] - 
 Li[{2, 4}, {1, R*x}] - Li[{2, 4}, {1, r*y}] - Li[{2, 4}, {1, R*y}] + 
 2*Li[{2, 4}, {1, x*y}] - 5*Li[{2, 4}, {x, r}] - 5*Li[{2, 4}, {x, R}] - 
 3*Li[{2, 4}, {x, r*y}] - 3*Li[{2, 4}, {x, R*y}] + Li[{2, 4}, {x^2, r/x}] + 
 Li[{2, 4}, {x^2, R/x}] + Li[{2, 4}, {x^2, (r*y)/x}] + 
 Li[{2, 4}, {x^2, (R*y)/x}] + Li[{2, 4}, {x/y, r*y}] + 
 Li[{2, 4}, {x/y, R*y}] - 5*Li[{2, 4}, {y, r}] - 5*Li[{2, 4}, {y, R}] - 
 3*Li[{2, 4}, {y, r*x}] - 3*Li[{2, 4}, {y, R*x}] + Li[{2, 4}, {y/x, r*x}] + 
 Li[{2, 4}, {y/x, R*x}] + 4*Li[{2, 4}, {x*y, r}] + 4*Li[{2, 4}, {x*y, R}] + 
 Li[{2, 4}, {y^2, r/y}] + Li[{2, 4}, {y^2, R/y}] + 
 Li[{2, 4}, {y^2, (r*x)/y}] + Li[{2, 4}, {y^2, (R*x)/y}] + 
 (Pi^2*Li[{3, 1}, {r, x}])/3 + (Pi^2*Li[{3, 1}, {r, y}])/3 + 
 (Pi^2*Li[{3, 1}, {R, x}])/3 + (Pi^2*Li[{3, 1}, {R, y}])/3 - 
 (Pi^2*Li[{3, 1}, {r/x, x}])/3 - (Pi^2*Li[{3, 1}, {R/x, x}])/3 - 
 (Pi^2*Li[{3, 1}, {r/y, y}])/3 - (Pi^2*Li[{3, 1}, {R/y, y}])/3 - 
 2*Li[{3, 3}, {r, x*y}] - 2*Li[{3, 3}, {R, x*y}] + Li[{3, 3}, {r/x, x*y}] + 
 Li[{3, 3}, {R/x, x*y}] + 2*Li[{3, 3}, {x, r}] + 2*Li[{3, 3}, {x, R}] - 
 Li[{3, 3}, {x^2, r/x}] - Li[{3, 3}, {x^2, R/x}] + Li[{3, 3}, {r/y, x*y}] + 
 Li[{3, 3}, {R/y, x*y}] + 2*Li[{3, 3}, {y, r}] + 2*Li[{3, 3}, {y, R}] - 
 4*Li[{3, 3}, {x*y, r}] - 4*Li[{3, 3}, {x*y, R}] + Li[{3, 3}, {x^2*y, r/x}] + 
 Li[{3, 3}, {x^2*y, R/x}] - Li[{3, 3}, {y^2, r/y}] - Li[{3, 3}, {y^2, R/y}] + 
 Li[{3, 3}, {x*y^2, r/y}] + Li[{3, 3}, {x*y^2, R/y}] - Li[{4, 2}, {r, x}] - 
 Li[{4, 2}, {r, y}] + 2*Li[{4, 2}, {r, x*y}] - Li[{4, 2}, {R, x}] - 
 Li[{4, 2}, {R, y}] + 2*Li[{4, 2}, {R, x*y}] - 2*Li[{4, 2}, {r/x, x*y}] - 
 2*Li[{4, 2}, {R/x, x*y}] + Li[{4, 2}, {x, y}] - Li[{4, 2}, {r*x, y}] - 
 Li[{4, 2}, {R*x, y}] - 2*Li[{4, 2}, {r/y, x*y}] - 2*Li[{4, 2}, {R/y, x*y}] + 
 2*Li[{4, 2}, {r/(x*y), x*y}] + 2*Li[{4, 2}, {R/(x*y), x*y}] + 
 Li[{4, 2}, {y, x}] - Li[{4, 2}, {r*y, x}] - Li[{4, 2}, {R*y, x}] - 
 Li[{5, 1}, {r, x}] - Li[{5, 1}, {r, y}] - Li[{5, 1}, {R, x}] - 
 Li[{5, 1}, {R, y}] + Li[{5, 1}, {r/x, x}] + Li[{5, 1}, {R/x, x}] + 
 Li[{5, 1}, {r*x, y}] + Li[{5, 1}, {R*x, y}] + Li[{5, 1}, {r/y, y}] + 
 Li[{5, 1}, {R/y, y}] - Li[{5, 1}, {(r*x)/y, y}] - Li[{5, 1}, {(R*x)/y, y}] + 
 Li[{5, 1}, {r*y, x}] + Li[{5, 1}, {R*y, x}] - Li[{5, 1}, {(r*y)/x, x}] - 
 Li[{5, 1}, {(R*y)/x, x}] + 8*Li[{1, 1, 4}, {1, 1, r}] + 
 8*Li[{1, 1, 4}, {1, 1, R}] + 4*Li[{1, 1, 4}, {1, 1, r*x}] + 
 4*Li[{1, 1, 4}, {1, 1, R*x}] + 4*Li[{1, 1, 4}, {1, 1, r*y}] + 
 4*Li[{1, 1, 4}, {1, 1, R*y}] - 6*Li[{1, 1, 4}, {1, x, r}] - 
 6*Li[{1, 1, 4}, {1, x, R}] - 2*Li[{1, 1, 4}, {1, x, r/x}] - 
 2*Li[{1, 1, 4}, {1, x, R/x}] - 2*Li[{1, 1, 4}, {1, x, r*y}] - 
 2*Li[{1, 1, 4}, {1, x, R*y}] - 2*Li[{1, 1, 4}, {1, x, (r*y)/x}] - 
 2*Li[{1, 1, 4}, {1, x, (R*y)/x}] - 6*Li[{1, 1, 4}, {1, y, r}] - 
 6*Li[{1, 1, 4}, {1, y, R}] - 2*Li[{1, 1, 4}, {1, y, r*x}] - 
 2*Li[{1, 1, 4}, {1, y, R*x}] - 2*Li[{1, 1, 4}, {1, y, r/y}] - 
 2*Li[{1, 1, 4}, {1, y, R/y}] - 2*Li[{1, 1, 4}, {1, y, (r*x)/y}] - 
 2*Li[{1, 1, 4}, {1, y, (R*x)/y}] - 2*Li[{1, 1, 4}, {x^(-1), 1, r*x}] - 
 2*Li[{1, 1, 4}, {x^(-1), 1, R*x}] + 2*Li[{1, 1, 4}, {x^(-1), x, r}] + 
 2*Li[{1, 1, 4}, {x^(-1), x, R}] + Li[{1, 1, 4}, {x^(-1), x, r*y}] + 
 Li[{1, 1, 4}, {x^(-1), x, R*y}] + Li[{1, 1, 4}, {x^(-1), y, r*x}] + 
 Li[{1, 1, 4}, {x^(-1), y, R*x}] - 4*Li[{1, 1, 4}, {x, 1, r}] - 
 4*Li[{1, 1, 4}, {x, 1, R}] - 2*Li[{1, 1, 4}, {x, 1, r*y}] - 
 2*Li[{1, 1, 4}, {x, 1, R*y}] - Li[{1, 1, 4}, {x, x^(-1), r*x}] - 
 Li[{1, 1, 4}, {x, x^(-1), R*x}] + 2*Li[{1, 1, 4}, {x, x, r/x}] + 
 2*Li[{1, 1, 4}, {x, x, R/x}] + 2*Li[{1, 1, 4}, {x, x, (r*y)/x}] + 
 2*Li[{1, 1, 4}, {x, x, (R*y)/x}] + Li[{1, 1, 4}, {x, y^(-1), r*y}] + 
 Li[{1, 1, 4}, {x, y^(-1), R*y}] + 4*Li[{1, 1, 4}, {x, y, r}] + 
 4*Li[{1, 1, 4}, {x, y, R}] - 2*Li[{1, 1, 4}, {y^(-1), 1, r*y}] - 
 2*Li[{1, 1, 4}, {y^(-1), 1, R*y}] + Li[{1, 1, 4}, {y^(-1), x, r*y}] + 
 Li[{1, 1, 4}, {y^(-1), x, R*y}] + 2*Li[{1, 1, 4}, {y^(-1), y, r}] + 
 2*Li[{1, 1, 4}, {y^(-1), y, R}] + Li[{1, 1, 4}, {y^(-1), y, r*x}] + 
 Li[{1, 1, 4}, {y^(-1), y, R*x}] - 4*Li[{1, 1, 4}, {y, 1, r}] - 
 4*Li[{1, 1, 4}, {y, 1, R}] - 2*Li[{1, 1, 4}, {y, 1, r*x}] - 
 2*Li[{1, 1, 4}, {y, 1, R*x}] + Li[{1, 1, 4}, {y, x^(-1), r*x}] + 
 Li[{1, 1, 4}, {y, x^(-1), R*x}] + 4*Li[{1, 1, 4}, {y, x, r}] + 
 4*Li[{1, 1, 4}, {y, x, R}] - Li[{1, 1, 4}, {y, y^(-1), r*y}] - 
 Li[{1, 1, 4}, {y, y^(-1), R*y}] + 2*Li[{1, 1, 4}, {y, y, r/y}] + 
 2*Li[{1, 1, 4}, {y, y, R/y}] + 2*Li[{1, 1, 4}, {y, y, (r*x)/y}] + 
 2*Li[{1, 1, 4}, {y, y, (R*x)/y}] + 2*Li[{1, 2, 3}, {1, 1, r}] + 
 2*Li[{1, 2, 3}, {1, 1, R}] + 6*Li[{1, 2, 3}, {1, x, r}] + 
 6*Li[{1, 2, 3}, {1, x, R}] - 2*Li[{1, 2, 3}, {1, x^2, r/x}] - 
 2*Li[{1, 2, 3}, {1, x^2, R/x}] + 6*Li[{1, 2, 3}, {1, y, r}] + 
 6*Li[{1, 2, 3}, {1, y, R}] - 2*Li[{1, 2, 3}, {1, x*y, r}] - 
 2*Li[{1, 2, 3}, {1, x*y, R}] - 2*Li[{1, 2, 3}, {1, x*y, r/x}] - 
 2*Li[{1, 2, 3}, {1, x*y, R/x}] - 2*Li[{1, 2, 3}, {1, x*y, r/y}] - 
 2*Li[{1, 2, 3}, {1, x*y, R/y}] - 2*Li[{1, 2, 3}, {1, y^2, r/y}] - 
 2*Li[{1, 2, 3}, {1, y^2, R/y}] - 2*Li[{1, 2, 3}, {x^(-1), x, r}] - 
 2*Li[{1, 2, 3}, {x^(-1), x, R}] + Li[{1, 2, 3}, {x^(-1), x^2, r/x}] + 
 Li[{1, 2, 3}, {x^(-1), x^2, R/x}] + Li[{1, 2, 3}, {x^(-1), x*y, r}] + 
 Li[{1, 2, 3}, {x^(-1), x*y, R}] - Li[{1, 2, 3}, {x, 1, r}] - 
 Li[{1, 2, 3}, {x, 1, R}] - Li[{1, 2, 3}, {x, x, r/x}] - 
 Li[{1, 2, 3}, {x, x, R/x}] - 3*Li[{1, 2, 3}, {x, y, r}] - 
 3*Li[{1, 2, 3}, {x, y, R}] + 2*Li[{1, 2, 3}, {x, x*y, r/x}] + 
 2*Li[{1, 2, 3}, {x, x*y, R/x}] + Li[{1, 2, 3}, {x, y^2, r/y}] + 
 Li[{1, 2, 3}, {x, y^2, R/y}] - 2*Li[{1, 2, 3}, {y^(-1), y, r}] - 
 2*Li[{1, 2, 3}, {y^(-1), y, R}] + Li[{1, 2, 3}, {y^(-1), x*y, r}] + 
 Li[{1, 2, 3}, {y^(-1), x*y, R}] + Li[{1, 2, 3}, {y^(-1), y^2, r/y}] + 
 Li[{1, 2, 3}, {y^(-1), y^2, R/y}] - Li[{1, 2, 3}, {y, 1, r}] - 
 Li[{1, 2, 3}, {y, 1, R}] - 3*Li[{1, 2, 3}, {y, x, r}] - 
 3*Li[{1, 2, 3}, {y, x, R}] + Li[{1, 2, 3}, {y, x^2, r/x}] + 
 Li[{1, 2, 3}, {y, x^2, R/x}] - Li[{1, 2, 3}, {y, y, r/y}] - 
 Li[{1, 2, 3}, {y, y, R/y}] + 2*Li[{1, 2, 3}, {y, x*y, r/y}] + 
 2*Li[{1, 2, 3}, {y, x*y, R/y}] + 2*Li[{1, 3, 2}, {1, r, x}] + 
 2*Li[{1, 3, 2}, {1, r, y}] - 2*Li[{1, 3, 2}, {1, r, x*y}] + 
 2*Li[{1, 3, 2}, {1, R, x}] + 2*Li[{1, 3, 2}, {1, R, y}] - 
 2*Li[{1, 3, 2}, {1, R, x*y}] + 2*Li[{1, 3, 2}, {1, r/(x*y), x*y}] + 
 2*Li[{1, 3, 2}, {1, R/(x*y), x*y}] + Li[{1, 3, 2}, {x^(-1), r, x*y}] + 
 Li[{1, 3, 2}, {x^(-1), R, x*y}] - Li[{1, 3, 2}, {x^(-1), r/y, x*y}] - 
 Li[{1, 3, 2}, {x^(-1), R/y, x*y}] - Li[{1, 3, 2}, {x, r, y}] - 
 Li[{1, 3, 2}, {x, R, y}] - Li[{1, 3, 2}, {x, r/x, x}] + 
 Li[{1, 3, 2}, {x, r/x, x*y}] - Li[{1, 3, 2}, {x, R/x, x}] + 
 Li[{1, 3, 2}, {x, R/x, x*y}] - Li[{1, 3, 2}, {x, r/(x*y), x*y}] - 
 Li[{1, 3, 2}, {x, R/(x*y), x*y}] + Li[{1, 3, 2}, {y^(-1), r, x*y}] + 
 Li[{1, 3, 2}, {y^(-1), R, x*y}] - Li[{1, 3, 2}, {y^(-1), r/x, x*y}] - 
 Li[{1, 3, 2}, {y^(-1), R/x, x*y}] - Li[{1, 3, 2}, {y, r, x}] - 
 Li[{1, 3, 2}, {y, R, x}] - Li[{1, 3, 2}, {y, r/y, y}] + 
 Li[{1, 3, 2}, {y, r/y, x*y}] - Li[{1, 3, 2}, {y, R/y, y}] + 
 Li[{1, 3, 2}, {y, R/y, x*y}] - Li[{1, 3, 2}, {y, r/(x*y), x*y}] - 
 Li[{1, 3, 2}, {y, R/(x*y), x*y}] - 4*Li[{1, 4, 1}, {1, r, x}] - 
 4*Li[{1, 4, 1}, {1, r, y}] - 4*Li[{1, 4, 1}, {1, R, x}] - 
 4*Li[{1, 4, 1}, {1, R, y}] + 2*Li[{1, 4, 1}, {1, r/x, x}] + 
 2*Li[{1, 4, 1}, {1, R/x, x}] - 2*Li[{1, 4, 1}, {1, r*x, y}] - 
 2*Li[{1, 4, 1}, {1, R*x, y}] + 2*Li[{1, 4, 1}, {1, r/y, y}] + 
 2*Li[{1, 4, 1}, {1, R/y, y}] - 2*Li[{1, 4, 1}, {1, r*y, x}] - 
 2*Li[{1, 4, 1}, {1, R*y, x}] + Li[{1, 4, 1}, {x^(-1), r, x}] + 
 Li[{1, 4, 1}, {x^(-1), R, x}] + Li[{1, 4, 1}, {x^(-1), r*x, y}] + 
 Li[{1, 4, 1}, {x^(-1), R*x, y}] - Li[{1, 4, 1}, {x^(-1), (r*x)/y, y}] - 
 Li[{1, 4, 1}, {x^(-1), (R*x)/y, y}] + Li[{1, 4, 1}, {x^(-1), r*y, x}] + 
 Li[{1, 4, 1}, {x^(-1), R*y, x}] + 3*Li[{1, 4, 1}, {x, r, y}] + 
 3*Li[{1, 4, 1}, {x, R, y}] + Li[{1, 4, 1}, {x, r/x, x}] + 
 Li[{1, 4, 1}, {x, R/x, x}] - 3*Li[{1, 4, 1}, {x, r/y, y}] - 
 3*Li[{1, 4, 1}, {x, R/y, y}] + Li[{1, 4, 1}, {x, (r*y)/x, x}] + 
 Li[{1, 4, 1}, {x, (R*y)/x, x}] + Li[{1, 4, 1}, {y^(-1), r, y}] + 
 Li[{1, 4, 1}, {y^(-1), R, y}] + Li[{1, 4, 1}, {y^(-1), r*x, y}] + 
 Li[{1, 4, 1}, {y^(-1), R*x, y}] + Li[{1, 4, 1}, {y^(-1), r*y, x}] + 
 Li[{1, 4, 1}, {y^(-1), R*y, x}] - Li[{1, 4, 1}, {y^(-1), (r*y)/x, x}] - 
 Li[{1, 4, 1}, {y^(-1), (R*y)/x, x}] + 3*Li[{1, 4, 1}, {y, r, x}] + 
 3*Li[{1, 4, 1}, {y, R, x}] - 3*Li[{1, 4, 1}, {y, r/x, x}] - 
 3*Li[{1, 4, 1}, {y, R/x, x}] + Li[{1, 4, 1}, {y, r/y, y}] + 
 Li[{1, 4, 1}, {y, R/y, y}] + Li[{1, 4, 1}, {y, (r*x)/y, y}] + 
 Li[{1, 4, 1}, {y, (R*x)/y, y}] - 2*Li[{2, 1, 3}, {1, 1, r}] - 
 2*Li[{2, 1, 3}, {1, 1, R}] - Li[{2, 1, 3}, {1, x, r}] - 
 Li[{2, 1, 3}, {1, x, R}] + 2*Li[{2, 1, 3}, {1, x, r/x}] + 
 2*Li[{2, 1, 3}, {1, x, R/x}] - Li[{2, 1, 3}, {1, y, r}] - 
 Li[{2, 1, 3}, {1, y, R}] + 2*Li[{2, 1, 3}, {1, y, r/y}] + 
 2*Li[{2, 1, 3}, {1, y, R/y}] + 6*Li[{2, 1, 3}, {x, 1, r}] + 
 6*Li[{2, 1, 3}, {x, 1, R}] - 3*Li[{2, 1, 3}, {x, x, r/x}] - 
 3*Li[{2, 1, 3}, {x, x, R/x}] - 3*Li[{2, 1, 3}, {x, y, r}] - 
 3*Li[{2, 1, 3}, {x, y, R}] - 2*Li[{2, 1, 3}, {x, y, r/y}] - 
 2*Li[{2, 1, 3}, {x, y, R/y}] - Li[{2, 1, 3}, {x^2, x^(-1), r}] - 
 Li[{2, 1, 3}, {x^2, x^(-1), R}] + Li[{2, 1, 3}, {x^2, y, r/x}] + 
 Li[{2, 1, 3}, {x^2, y, R/x}] + Li[{2, 1, 3}, {x/y, y, r}] + 
 Li[{2, 1, 3}, {x/y, y, R}] + 6*Li[{2, 1, 3}, {y, 1, r}] + 
 6*Li[{2, 1, 3}, {y, 1, R}] - 3*Li[{2, 1, 3}, {y, x, r}] - 
 3*Li[{2, 1, 3}, {y, x, R}] - 2*Li[{2, 1, 3}, {y, x, r/x}] - 
 2*Li[{2, 1, 3}, {y, x, R/x}] - 3*Li[{2, 1, 3}, {y, y, r/y}] - 
 3*Li[{2, 1, 3}, {y, y, R/y}] + Li[{2, 1, 3}, {y/x, x, r}] + 
 Li[{2, 1, 3}, {y/x, x, R}] - 2*Li[{2, 1, 3}, {x*y, 1, r}] - 
 2*Li[{2, 1, 3}, {x*y, 1, R}] + 2*Li[{2, 1, 3}, {x*y, x, r/x}] + 
 2*Li[{2, 1, 3}, {x*y, x, R/x}] + 2*Li[{2, 1, 3}, {x*y, y, r/y}] + 
 2*Li[{2, 1, 3}, {x*y, y, R/y}] + Li[{2, 1, 3}, {y^2, x, r/y}] + 
 Li[{2, 1, 3}, {y^2, x, R/y}] - Li[{2, 1, 3}, {y^2, y^(-1), r}] - 
 Li[{2, 1, 3}, {y^2, y^(-1), R}] + Li[{2, 2, 2}, {1, 1, x}] + 
 Li[{2, 2, 2}, {1, 1, y}] + 2*Li[{2, 2, 2}, {1, x, y}] + 
 2*Li[{2, 2, 2}, {1, y, x}] + Li[{2, 2, 2}, {x, 1, y}] + 
 Li[{2, 2, 2}, {y, 1, x}] - Li[{2, 3, 1}, {1, r, x}] - 
 Li[{2, 3, 1}, {1, r, y}] - Li[{2, 3, 1}, {1, R, x}] - 
 Li[{2, 3, 1}, {1, R, y}] + Li[{2, 3, 1}, {1, r/x, x}] + 
 Li[{2, 3, 1}, {1, R/x, x}] + Li[{2, 3, 1}, {1, r/y, y}] + 
 Li[{2, 3, 1}, {1, R/y, y}] - 3*Li[{2, 3, 1}, {x, r, y}] - 
 3*Li[{2, 3, 1}, {x, R, y}] + Li[{2, 3, 1}, {x, r/y, y}] + 
 Li[{2, 3, 1}, {x, R/y, y}] + Li[{2, 3, 1}, {x^2, r/x, y}] + 
 Li[{2, 3, 1}, {x^2, R/x, y}] - Li[{2, 3, 1}, {x^2, r/(x*y), y}] - 
 Li[{2, 3, 1}, {x^2, R/(x*y), y}] + Li[{2, 3, 1}, {x/y, r, y}] + 
 Li[{2, 3, 1}, {x/y, R, y}] - 3*Li[{2, 3, 1}, {y, r, x}] - 
 3*Li[{2, 3, 1}, {y, R, x}] + Li[{2, 3, 1}, {y, r/x, x}] + 
 Li[{2, 3, 1}, {y, R/x, x}] + Li[{2, 3, 1}, {y/x, r, x}] + 
 Li[{2, 3, 1}, {y/x, R, x}] + Li[{2, 3, 1}, {x*y, r/x, x}] + 
 Li[{2, 3, 1}, {x*y, R/x, x}] + Li[{2, 3, 1}, {x*y, r/y, y}] + 
 Li[{2, 3, 1}, {x*y, R/y, y}] + Li[{2, 3, 1}, {y^2, r/y, x}] + 
 Li[{2, 3, 1}, {y^2, R/y, x}] - Li[{2, 3, 1}, {y^2, r/(x*y), x}] - 
 Li[{2, 3, 1}, {y^2, R/(x*y), x}] - Li[{3, 1, 2}, {r, x, y}] - 
 Li[{3, 1, 2}, {r, y, x}] - Li[{3, 1, 2}, {R, x, y}] - 
 Li[{3, 1, 2}, {R, y, x}] + Li[{3, 1, 2}, {r/x, x, y}] + 
 Li[{3, 1, 2}, {R/x, x, y}] + Li[{3, 1, 2}, {r/y, y, x}] + 
 Li[{3, 1, 2}, {R/y, y, x}] - Li[{3, 2, 1}, {r, 1, x}] - 
 Li[{3, 2, 1}, {r, 1, y}] - Li[{3, 2, 1}, {r, x, y}] - 
 Li[{3, 2, 1}, {r, y, x}] - Li[{3, 2, 1}, {R, 1, x}] - 
 Li[{3, 2, 1}, {R, 1, y}] - Li[{3, 2, 1}, {R, x, y}] - 
 Li[{3, 2, 1}, {R, y, x}] + Li[{3, 2, 1}, {r/x, 1, x}] + 
 Li[{3, 2, 1}, {r/x, y, x}] + Li[{3, 2, 1}, {R/x, 1, x}] + 
 Li[{3, 2, 1}, {R/x, y, x}] + Li[{3, 2, 1}, {r/y, 1, y}] + 
 Li[{3, 2, 1}, {r/y, x, y}] + Li[{3, 2, 1}, {R/y, 1, y}] + 
 Li[{3, 2, 1}, {R/y, x, y}] + 2*Li[{4, 1, 1}, {r, x, y}] + 
 2*Li[{4, 1, 1}, {r, y, x}] + 2*Li[{4, 1, 1}, {R, x, y}] + 
 2*Li[{4, 1, 1}, {R, y, x}] - 2*Li[{4, 1, 1}, {r/x, x, y}] - 
 2*Li[{4, 1, 1}, {r/x, y, x}] - 2*Li[{4, 1, 1}, {R/x, x, y}] - 
 2*Li[{4, 1, 1}, {R/x, y, x}] - 2*Li[{4, 1, 1}, {r/y, x, y}] - 
 2*Li[{4, 1, 1}, {r/y, y, x}] - 2*Li[{4, 1, 1}, {R/y, x, y}] - 
 2*Li[{4, 1, 1}, {R/y, y, x}] + 2*Li[{4, 1, 1}, {r/(x*y), x, y}] + 
 2*Li[{4, 1, 1}, {r/(x*y), y, x}] + 2*Li[{4, 1, 1}, {R/(x*y), x, y}] + 
 2*Li[{4, 1, 1}, {R/(x*y), y, x}] - 8*Li[{1, 1, 1, 3}, {1, 1, 1, r}] - 
 8*Li[{1, 1, 1, 3}, {1, 1, 1, R}] + 4*Li[{1, 1, 1, 3}, {1, 1, x, r}] + 
 4*Li[{1, 1, 1, 3}, {1, 1, x, R}] + 4*Li[{1, 1, 1, 3}, {1, 1, x, r/x}] + 
 4*Li[{1, 1, 1, 3}, {1, 1, x, R/x}] + 4*Li[{1, 1, 1, 3}, {1, 1, y, r}] + 
 4*Li[{1, 1, 1, 3}, {1, 1, y, R}] + 4*Li[{1, 1, 1, 3}, {1, 1, y, r/y}] + 
 4*Li[{1, 1, 1, 3}, {1, 1, y, R/y}] + 4*Li[{1, 1, 1, 3}, {1, x, 1, r}] + 
 4*Li[{1, 1, 1, 3}, {1, x, 1, R}] + 2*Li[{1, 1, 1, 3}, {1, x, x^(-1), r}] + 
 2*Li[{1, 1, 1, 3}, {1, x, x^(-1), R}] - 4*Li[{1, 1, 1, 3}, {1, x, x, r/x}] - 
 4*Li[{1, 1, 1, 3}, {1, x, x, R/x}] - 2*Li[{1, 1, 1, 3}, {1, x, y, r}] - 
 2*Li[{1, 1, 1, 3}, {1, x, y, R}] - 2*Li[{1, 1, 1, 3}, {1, x, y, r/x}] - 
 2*Li[{1, 1, 1, 3}, {1, x, y, R/x}] - 2*Li[{1, 1, 1, 3}, {1, x, y, r/y}] - 
 2*Li[{1, 1, 1, 3}, {1, x, y, R/y}] + 4*Li[{1, 1, 1, 3}, {1, y, 1, r}] + 
 4*Li[{1, 1, 1, 3}, {1, y, 1, R}] - 2*Li[{1, 1, 1, 3}, {1, y, x, r}] - 
 2*Li[{1, 1, 1, 3}, {1, y, x, R}] - 2*Li[{1, 1, 1, 3}, {1, y, x, r/x}] - 
 2*Li[{1, 1, 1, 3}, {1, y, x, R/x}] - 2*Li[{1, 1, 1, 3}, {1, y, x, r/y}] - 
 2*Li[{1, 1, 1, 3}, {1, y, x, R/y}] + 2*Li[{1, 1, 1, 3}, {1, y, y^(-1), r}] + 
 2*Li[{1, 1, 1, 3}, {1, y, y^(-1), R}] - 4*Li[{1, 1, 1, 3}, {1, y, y, r/y}] - 
 4*Li[{1, 1, 1, 3}, {1, y, y, R/y}] - 2*Li[{1, 1, 1, 3}, {x^(-1), 1, x, r}] - 
 2*Li[{1, 1, 1, 3}, {x^(-1), 1, x, R}] - 
 2*Li[{1, 1, 1, 3}, {x^(-1), x, 1, r}] - 
 2*Li[{1, 1, 1, 3}, {x^(-1), x, 1, R}] + 
 2*Li[{1, 1, 1, 3}, {x^(-1), x, x, r/x}] + 
 2*Li[{1, 1, 1, 3}, {x^(-1), x, x, R/x}] + 
 Li[{1, 1, 1, 3}, {x^(-1), x, y, r}] + Li[{1, 1, 1, 3}, {x^(-1), x, y, R}] + 
 Li[{1, 1, 1, 3}, {x^(-1), y, x, r}] + Li[{1, 1, 1, 3}, {x^(-1), y, x, R}] + 
 4*Li[{1, 1, 1, 3}, {x, 1, 1, r}] + 4*Li[{1, 1, 1, 3}, {x, 1, 1, R}] - 
 2*Li[{1, 1, 1, 3}, {x, 1, x, r/x}] - 2*Li[{1, 1, 1, 3}, {x, 1, x, R/x}] - 
 2*Li[{1, 1, 1, 3}, {x, 1, y, r}] - 2*Li[{1, 1, 1, 3}, {x, 1, y, R}] - 
 2*Li[{1, 1, 1, 3}, {x, 1, y, r/y}] - 2*Li[{1, 1, 1, 3}, {x, 1, y, R/y}] - 
 Li[{1, 1, 1, 3}, {x, x^(-1), x, r}] - Li[{1, 1, 1, 3}, {x, x^(-1), x, R}] - 
 2*Li[{1, 1, 1, 3}, {x, x, x^(-1), r}] - 
 2*Li[{1, 1, 1, 3}, {x, x, x^(-1), R}] + 2*Li[{1, 1, 1, 3}, {x, x, y, r/x}] + 
 2*Li[{1, 1, 1, 3}, {x, x, y, R/x}] + Li[{1, 1, 1, 3}, {x, y^(-1), y, r}] + 
 Li[{1, 1, 1, 3}, {x, y^(-1), y, R}] - 2*Li[{1, 1, 1, 3}, {x, y, 1, r}] - 
 2*Li[{1, 1, 1, 3}, {x, y, 1, R}] + 2*Li[{1, 1, 1, 3}, {x, y, x, r/x}] + 
 2*Li[{1, 1, 1, 3}, {x, y, x, R/x}] + 2*Li[{1, 1, 1, 3}, {x, y, y, r/y}] + 
 2*Li[{1, 1, 1, 3}, {x, y, y, R/y}] - 2*Li[{1, 1, 1, 3}, {y^(-1), 1, y, r}] - 
 2*Li[{1, 1, 1, 3}, {y^(-1), 1, y, R}] + 
 Li[{1, 1, 1, 3}, {y^(-1), x, y, r}] + Li[{1, 1, 1, 3}, {y^(-1), x, y, R}] - 
 2*Li[{1, 1, 1, 3}, {y^(-1), y, 1, r}] - 
 2*Li[{1, 1, 1, 3}, {y^(-1), y, 1, R}] + 
 Li[{1, 1, 1, 3}, {y^(-1), y, x, r}] + Li[{1, 1, 1, 3}, {y^(-1), y, x, R}] + 
 2*Li[{1, 1, 1, 3}, {y^(-1), y, y, r/y}] + 
 2*Li[{1, 1, 1, 3}, {y^(-1), y, y, R/y}] + 4*Li[{1, 1, 1, 3}, {y, 1, 1, r}] + 
 4*Li[{1, 1, 1, 3}, {y, 1, 1, R}] - 2*Li[{1, 1, 1, 3}, {y, 1, x, r}] - 
 2*Li[{1, 1, 1, 3}, {y, 1, x, R}] - 2*Li[{1, 1, 1, 3}, {y, 1, x, r/x}] - 
 2*Li[{1, 1, 1, 3}, {y, 1, x, R/x}] - 2*Li[{1, 1, 1, 3}, {y, 1, y, r/y}] - 
 2*Li[{1, 1, 1, 3}, {y, 1, y, R/y}] + Li[{1, 1, 1, 3}, {y, x^(-1), x, r}] + 
 Li[{1, 1, 1, 3}, {y, x^(-1), x, R}] - 2*Li[{1, 1, 1, 3}, {y, x, 1, r}] - 
 2*Li[{1, 1, 1, 3}, {y, x, 1, R}] + 2*Li[{1, 1, 1, 3}, {y, x, x, r/x}] + 
 2*Li[{1, 1, 1, 3}, {y, x, x, R/x}] + 2*Li[{1, 1, 1, 3}, {y, x, y, r/y}] + 
 2*Li[{1, 1, 1, 3}, {y, x, y, R/y}] - Li[{1, 1, 1, 3}, {y, y^(-1), y, r}] - 
 Li[{1, 1, 1, 3}, {y, y^(-1), y, R}] + 2*Li[{1, 1, 1, 3}, {y, y, x, r/y}] + 
 2*Li[{1, 1, 1, 3}, {y, y, x, R/y}] - 2*Li[{1, 1, 1, 3}, {y, y, y^(-1), r}] - 
 2*Li[{1, 1, 1, 3}, {y, y, y^(-1), R}] + 4*Li[{1, 1, 3, 1}, {1, 1, r, x}] + 
 4*Li[{1, 1, 3, 1}, {1, 1, r, y}] + 4*Li[{1, 1, 3, 1}, {1, 1, R, x}] + 
 4*Li[{1, 1, 3, 1}, {1, 1, R, y}] - 2*Li[{1, 1, 3, 1}, {1, x, r, y}] - 
 2*Li[{1, 1, 3, 1}, {1, x, R, y}] - 2*Li[{1, 1, 3, 1}, {1, x, r/x, x}] - 
 2*Li[{1, 1, 3, 1}, {1, x, r/x, y}] - 2*Li[{1, 1, 3, 1}, {1, x, R/x, x}] - 
 2*Li[{1, 1, 3, 1}, {1, x, R/x, y}] + 
 2*Li[{1, 1, 3, 1}, {1, x, r/(x*y), y}] + 
 2*Li[{1, 1, 3, 1}, {1, x, R/(x*y), y}] - 2*Li[{1, 1, 3, 1}, {1, y, r, x}] - 
 2*Li[{1, 1, 3, 1}, {1, y, R, x}] - 2*Li[{1, 1, 3, 1}, {1, y, r/y, x}] - 
 2*Li[{1, 1, 3, 1}, {1, y, r/y, y}] - 2*Li[{1, 1, 3, 1}, {1, y, R/y, x}] - 
 2*Li[{1, 1, 3, 1}, {1, y, R/y, y}] + 
 2*Li[{1, 1, 3, 1}, {1, y, r/(x*y), x}] + 
 2*Li[{1, 1, 3, 1}, {1, y, R/(x*y), x}] - 
 2*Li[{1, 1, 3, 1}, {x^(-1), 1, r, x}] - 
 2*Li[{1, 1, 3, 1}, {x^(-1), 1, R, x}] + 
 Li[{1, 1, 3, 1}, {x^(-1), x, r, y}] + Li[{1, 1, 3, 1}, {x^(-1), x, R, y}] + 
 Li[{1, 1, 3, 1}, {x^(-1), x, r/x, x}] + 
 Li[{1, 1, 3, 1}, {x^(-1), x, R/x, x}] - 
 Li[{1, 1, 3, 1}, {x^(-1), x, r/y, y}] - 
 Li[{1, 1, 3, 1}, {x^(-1), x, R/y, y}] + 
 Li[{1, 1, 3, 1}, {x^(-1), y, r, x}] + Li[{1, 1, 3, 1}, {x^(-1), y, R, x}] - 
 2*Li[{1, 1, 3, 1}, {x, 1, r, y}] - 2*Li[{1, 1, 3, 1}, {x, 1, R, y}] - 
 Li[{1, 1, 3, 1}, {x, x^(-1), r, x}] - Li[{1, 1, 3, 1}, {x, x^(-1), R, x}] + 
 2*Li[{1, 1, 3, 1}, {x, x, r/x, y}] + 2*Li[{1, 1, 3, 1}, {x, x, R/x, y}] - 
 2*Li[{1, 1, 3, 1}, {x, x, r/(x*y), y}] - 
 2*Li[{1, 1, 3, 1}, {x, x, R/(x*y), y}] + 
 Li[{1, 1, 3, 1}, {x, y^(-1), r, y}] + Li[{1, 1, 3, 1}, {x, y^(-1), R, y}] + 
 Li[{1, 1, 3, 1}, {x, y, r/x, x}] + Li[{1, 1, 3, 1}, {x, y, R/x, x}] + 
 Li[{1, 1, 3, 1}, {x, y, r/y, y}] + Li[{1, 1, 3, 1}, {x, y, R/y, y}] - 
 2*Li[{1, 1, 3, 1}, {y^(-1), 1, r, y}] - 
 2*Li[{1, 1, 3, 1}, {y^(-1), 1, R, y}] + 
 Li[{1, 1, 3, 1}, {y^(-1), x, r, y}] + Li[{1, 1, 3, 1}, {y^(-1), x, R, y}] + 
 Li[{1, 1, 3, 1}, {y^(-1), y, r, x}] + Li[{1, 1, 3, 1}, {y^(-1), y, R, x}] - 
 Li[{1, 1, 3, 1}, {y^(-1), y, r/x, x}] - 
 Li[{1, 1, 3, 1}, {y^(-1), y, R/x, x}] + 
 Li[{1, 1, 3, 1}, {y^(-1), y, r/y, y}] + 
 Li[{1, 1, 3, 1}, {y^(-1), y, R/y, y}] - 2*Li[{1, 1, 3, 1}, {y, 1, r, x}] - 
 2*Li[{1, 1, 3, 1}, {y, 1, R, x}] + Li[{1, 1, 3, 1}, {y, x^(-1), r, x}] + 
 Li[{1, 1, 3, 1}, {y, x^(-1), R, x}] + Li[{1, 1, 3, 1}, {y, x, r/x, x}] + 
 Li[{1, 1, 3, 1}, {y, x, R/x, x}] + Li[{1, 1, 3, 1}, {y, x, r/y, y}] + 
 Li[{1, 1, 3, 1}, {y, x, R/y, y}] - Li[{1, 1, 3, 1}, {y, y^(-1), r, y}] - 
 Li[{1, 1, 3, 1}, {y, y^(-1), R, y}] + 2*Li[{1, 1, 3, 1}, {y, y, r/y, x}] + 
 2*Li[{1, 1, 3, 1}, {y, y, R/y, x}] - 
 2*Li[{1, 1, 3, 1}, {y, y, r/(x*y), x}] - 
 2*Li[{1, 1, 3, 1}, {y, y, R/(x*y), x}] - 2*Li[{1, 3, 1, 1}, {1, r, x, y}] - 
 2*Li[{1, 3, 1, 1}, {1, r, y, x}] - 2*Li[{1, 3, 1, 1}, {1, R, x, y}] - 
 2*Li[{1, 3, 1, 1}, {1, R, y, x}] + 2*Li[{1, 3, 1, 1}, {1, r/(x*y), x, y}] + 
 2*Li[{1, 3, 1, 1}, {1, r/(x*y), y, x}] + 
 2*Li[{1, 3, 1, 1}, {1, R/(x*y), x, y}] + 
 2*Li[{1, 3, 1, 1}, {1, R/(x*y), y, x}] + 
 Li[{1, 3, 1, 1}, {x^(-1), r, x, y}] + Li[{1, 3, 1, 1}, {x^(-1), r, y, x}] + 
 Li[{1, 3, 1, 1}, {x^(-1), R, x, y}] + Li[{1, 3, 1, 1}, {x^(-1), R, y, x}] - 
 Li[{1, 3, 1, 1}, {x^(-1), r/y, x, y}] - 
 Li[{1, 3, 1, 1}, {x^(-1), r/y, y, x}] - 
 Li[{1, 3, 1, 1}, {x^(-1), R/y, x, y}] - 
 Li[{1, 3, 1, 1}, {x^(-1), R/y, y, x}] + Li[{1, 3, 1, 1}, {x, r/x, x, y}] + 
 Li[{1, 3, 1, 1}, {x, r/x, y, x}] + Li[{1, 3, 1, 1}, {x, R/x, x, y}] + 
 Li[{1, 3, 1, 1}, {x, R/x, y, x}] - Li[{1, 3, 1, 1}, {x, r/(x*y), x, y}] - 
 Li[{1, 3, 1, 1}, {x, r/(x*y), y, x}] - 
 Li[{1, 3, 1, 1}, {x, R/(x*y), x, y}] - 
 Li[{1, 3, 1, 1}, {x, R/(x*y), y, x}] + Li[{1, 3, 1, 1}, {y^(-1), r, x, y}] + 
 Li[{1, 3, 1, 1}, {y^(-1), r, y, x}] + Li[{1, 3, 1, 1}, {y^(-1), R, x, y}] + 
 Li[{1, 3, 1, 1}, {y^(-1), R, y, x}] - Li[{1, 3, 1, 1}, 
  {y^(-1), r/x, x, y}] - Li[{1, 3, 1, 1}, {y^(-1), r/x, y, x}] - 
 Li[{1, 3, 1, 1}, {y^(-1), R/x, x, y}] - 
 Li[{1, 3, 1, 1}, {y^(-1), R/x, y, x}] + Li[{1, 3, 1, 1}, {y, r/y, x, y}] + 
 Li[{1, 3, 1, 1}, {y, r/y, y, x}] + Li[{1, 3, 1, 1}, {y, R/y, x, y}] + 
 Li[{1, 3, 1, 1}, {y, R/y, y, x}] - Li[{1, 3, 1, 1}, {y, r/(x*y), x, y}] - 
 Li[{1, 3, 1, 1}, {y, r/(x*y), y, x}] - 
 Li[{1, 3, 1, 1}, {y, R/(x*y), x, y}] - Li[{1, 3, 1, 1}, {y, R/(x*y), y, x}]


==> anc/Omega_4L.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-Pi^8/675 + (2*Pi^6*Li[{2}, {x}])/189 + (2*Pi^6*Li[{2}, {y}])/189 - 
 (Pi^4*Li[{4}, {r}])/15 - (Pi^4*Li[{4}, {R}])/15 - (Pi^4*Li[{4}, {x*y}])/15 - 
 (Pi^2*Li[{6}, {r*x}])/3 - (Pi^2*Li[{6}, {R*x}])/3 - 
 (Pi^2*Li[{6}, {r*y}])/3 - (Pi^2*Li[{6}, {R*y}])/3 - 
 (Pi^2*Li[{6}, {r*x*y}])/3 - (Pi^2*Li[{6}, {R*x*y}])/3 + 5*Li[{8}, {r}] + 
 5*Li[{8}, {R}] + 2*Li[{8}, {r*x}] + 2*Li[{8}, {R*x}] + 2*Li[{8}, {r*y}] + 
 2*Li[{8}, {R*y}] + 2*Pi^2*Li[{1, 5}, {1, r}] + 2*Pi^2*Li[{1, 5}, {1, R}] + 
 (2*Pi^2*Li[{1, 5}, {1, r*x}])/3 + (2*Pi^2*Li[{1, 5}, {1, R*x}])/3 + 
 (2*Pi^2*Li[{1, 5}, {1, r*y}])/3 + (2*Pi^2*Li[{1, 5}, {1, R*y}])/3 - 
 (Pi^2*Li[{1, 5}, {x^(-1), r*x}])/3 - (Pi^2*Li[{1, 5}, {x^(-1), R*x}])/3 - 
 Pi^2*Li[{1, 5}, {x, r}] - Pi^2*Li[{1, 5}, {x, R}] - 
 (Pi^2*Li[{1, 5}, {x, r*y}])/3 - (Pi^2*Li[{1, 5}, {x, R*y}])/3 - 
 (Pi^2*Li[{1, 5}, {y^(-1), r*y}])/3 - (Pi^2*Li[{1, 5}, {y^(-1), R*y}])/3 - 
 Pi^2*Li[{1, 5}, {y, r}] - Pi^2*Li[{1, 5}, {y, R}] - 
 (Pi^2*Li[{1, 5}, {y, r*x}])/3 - (Pi^2*Li[{1, 5}, {y, R*x}])/3 + 
 4*Li[{1, 7}, {1, r}] + 4*Li[{1, 7}, {1, R}] + 4*Li[{1, 7}, {1, r*x}] + 
 4*Li[{1, 7}, {1, R*x}] + 4*Li[{1, 7}, {1, r*y}] + 4*Li[{1, 7}, {1, R*y}] + 
 2*Li[{1, 7}, {1, r*x*y}] + 2*Li[{1, 7}, {1, R*x*y}] - 
 2*Li[{1, 7}, {x^(-1), r*x}] - 2*Li[{1, 7}, {x^(-1), R*x}] - 
 2*Li[{1, 7}, {x^(-1), r*x*y}] - 2*Li[{1, 7}, {x^(-1), R*x*y}] - 
 3*Li[{1, 7}, {x, r*y}] - 3*Li[{1, 7}, {x, R*y}] - 
 2*Li[{1, 7}, {y^(-1), r*y}] - 2*Li[{1, 7}, {y^(-1), R*y}] - 
 2*Li[{1, 7}, {y^(-1), r*x*y}] - 2*Li[{1, 7}, {y^(-1), R*x*y}] - 
 3*Li[{1, 7}, {y, r*x}] - 3*Li[{1, 7}, {y, R*x}] - 
 (Pi^4*Li[{2, 2}, {1, x}])/15 - (Pi^4*Li[{2, 2}, {1, y}])/15 - 
 (Pi^4*Li[{2, 2}, {x, y}])/15 - (Pi^4*Li[{2, 2}, {y, x}])/15 - 
 (Pi^2*Li[{2, 4}, {1, r}])/3 - (Pi^2*Li[{2, 4}, {1, R}])/3 + 
 (2*Pi^2*Li[{2, 4}, {1, x*y}])/3 + Pi^2*Li[{2, 4}, {x, r}] + 
 Pi^2*Li[{2, 4}, {x, R}] - (Pi^2*Li[{2, 4}, {x^2, r/x}])/3 - 
 (Pi^2*Li[{2, 4}, {x^2, R/x}])/3 + Pi^2*Li[{2, 4}, {y, r}] + 
 Pi^2*Li[{2, 4}, {y, R}] - (Pi^2*Li[{2, 4}, {x*y, r}])/3 - 
 (Pi^2*Li[{2, 4}, {x*y, R}])/3 - (Pi^2*Li[{2, 4}, {y^2, r/y}])/3 - 
 (Pi^2*Li[{2, 4}, {y^2, R/y}])/3 - 12*Li[{2, 6}, {1, r}] - 
 12*Li[{2, 6}, {1, R}] - Li[{2, 6}, {1, r*x}] - Li[{2, 6}, {1, R*x}] - 
 Li[{2, 6}, {1, r*y}] - Li[{2, 6}, {1, R*y}] + 3*Li[{2, 6}, {1, r*x*y}] + 
 3*Li[{2, 6}, {1, R*x*y}] + 2*Li[{2, 6}, {x^(-1), r*x}] + 
 2*Li[{2, 6}, {x^(-1), R*x}] + 14*Li[{2, 6}, {x, r}] + 
 14*Li[{2, 6}, {x, R}] + 6*Li[{2, 6}, {x, r*y}] + 6*Li[{2, 6}, {x, R*y}] - 
 2*Li[{2, 6}, {x^2, r/x}] - 2*Li[{2, 6}, {x^2, R/x}] - 
 2*Li[{2, 6}, {x^2, (r*y)/x}] - 2*Li[{2, 6}, {x^2, (R*y)/x}] + 
 2*Li[{2, 6}, {y^(-1), r*y}] + 2*Li[{2, 6}, {y^(-1), R*y}] - 
 Li[{2, 6}, {1/(x*y), r*x*y}] - Li[{2, 6}, {1/(x*y), R*x*y}] - 
 4*Li[{2, 6}, {x/y, r*y}] - 4*Li[{2, 6}, {x/y, R*y}] + 
 14*Li[{2, 6}, {y, r}] + 14*Li[{2, 6}, {y, R}] + 6*Li[{2, 6}, {y, r*x}] + 
 6*Li[{2, 6}, {y, R*x}] - 4*Li[{2, 6}, {y/x, r*x}] - 
 4*Li[{2, 6}, {y/x, R*x}] - 10*Li[{2, 6}, {x*y, r}] - 
 10*Li[{2, 6}, {x*y, R}] - 2*Li[{2, 6}, {y^2, r/y}] - 
 2*Li[{2, 6}, {y^2, R/y}] - 2*Li[{2, 6}, {y^2, (r*x)/y}] - 
 2*Li[{2, 6}, {y^2, (R*x)/y}] - 2*Li[{3, 5}, {1, r*x}] - 
 2*Li[{3, 5}, {1, R*x}] - 2*Li[{3, 5}, {1, r*y}] - 2*Li[{3, 5}, {1, R*y}] + 
 Li[{3, 5}, {x^(-1), r*x}] + Li[{3, 5}, {x^(-1), R*x}] - 
 7*Li[{3, 5}, {x, r}] - 7*Li[{3, 5}, {x, R}] + 4*Li[{3, 5}, {x^2, r/x}] + 
 4*Li[{3, 5}, {x^2, R/x}] + Li[{3, 5}, {x^2, (r*y)/x}] + 
 Li[{3, 5}, {x^2, (R*y)/x}] + Li[{3, 5}, {y^(-1), r*y}] + 
 Li[{3, 5}, {y^(-1), R*y}] + Li[{3, 5}, {x/y, r*y}] + 
 Li[{3, 5}, {x/y, R*y}] - Li[{3, 5}, {x^2/y, (r*y)/x}] - 
 Li[{3, 5}, {x^2/y, (R*y)/x}] - 7*Li[{3, 5}, {y, r}] - 7*Li[{3, 5}, {y, R}] + 
 Li[{3, 5}, {y/x, r*x}] + Li[{3, 5}, {y/x, R*x}] + 14*Li[{3, 5}, {x*y, r}] + 
 14*Li[{3, 5}, {x*y, R}] - 4*Li[{3, 5}, {x^2*y, r/x}] - 
 4*Li[{3, 5}, {x^2*y, R/x}] + 4*Li[{3, 5}, {y^2, r/y}] + 
 4*Li[{3, 5}, {y^2, R/y}] + Li[{3, 5}, {y^2, (r*x)/y}] + 
 Li[{3, 5}, {y^2, (R*x)/y}] - Li[{3, 5}, {y^2/x, (r*x)/y}] - 
 Li[{3, 5}, {y^2/x, (R*x)/y}] - 4*Li[{3, 5}, {x*y^2, r/y}] - 
 4*Li[{3, 5}, {x*y^2, R/y}] + (Pi^2*Li[{4, 2}, {r, x}])/3 + 
 (Pi^2*Li[{4, 2}, {r, y}])/3 - (Pi^2*Li[{4, 2}, {r, x*y}])/3 + 
 (Pi^2*Li[{4, 2}, {R, x}])/3 + (Pi^2*Li[{4, 2}, {R, y}])/3 - 
 (Pi^2*Li[{4, 2}, {R, x*y}])/3 + (Pi^2*Li[{4, 2}, {r/x, x*y}])/3 + 
 (Pi^2*Li[{4, 2}, {R/x, x*y}])/3 + (Pi^2*Li[{4, 2}, {x, y}])/3 + 
 (Pi^2*Li[{4, 2}, {r/y, x*y}])/3 + (Pi^2*Li[{4, 2}, {R/y, x*y}])/3 - 
 (Pi^2*Li[{4, 2}, {r/(x*y), x*y}])/3 - (Pi^2*Li[{4, 2}, {R/(x*y), x*y}])/3 + 
 (Pi^2*Li[{4, 2}, {y, x}])/3 - Li[{4, 4}, {1, x*y}] - Li[{4, 4}, {r, x*y}] - 
 Li[{4, 4}, {R, x*y}] - 4*Li[{4, 4}, {x*y, r}] - 4*Li[{4, 4}, {x*y, R}] + 
 2*Li[{4, 4}, {x^2*y, r/x}] + 2*Li[{4, 4}, {x^2*y, R/x}] + 
 2*Li[{4, 4}, {x*y^2, r/y}] + 2*Li[{4, 4}, {x*y^2, R/y}] - 
 Li[{4, 4}, {x^2*y^2, r/(x*y)}] - Li[{4, 4}, {x^2*y^2, R/(x*y)}] - 
 (2*Pi^2*Li[{5, 1}, {r, x}])/3 - (2*Pi^2*Li[{5, 1}, {r, y}])/3 - 
 (2*Pi^2*Li[{5, 1}, {R, x}])/3 - (2*Pi^2*Li[{5, 1}, {R, y}])/3 + 
 (2*Pi^2*Li[{5, 1}, {r/x, x}])/3 + (2*Pi^2*Li[{5, 1}, {R/x, x}])/3 - 
 (Pi^2*Li[{5, 1}, {r*x, y}])/3 - (Pi^2*Li[{5, 1}, {R*x, y}])/3 + 
 (2*Pi^2*Li[{5, 1}, {r/y, y}])/3 + (2*Pi^2*Li[{5, 1}, {R/y, y}])/3 + 
 (Pi^2*Li[{5, 1}, {(r*x)/y, y}])/3 + (Pi^2*Li[{5, 1}, {(R*x)/y, y}])/3 - 
 (Pi^2*Li[{5, 1}, {r*y, x}])/3 - (Pi^2*Li[{5, 1}, {R*y, x}])/3 + 
 (Pi^2*Li[{5, 1}, {(r*y)/x, x}])/3 + (Pi^2*Li[{5, 1}, {(R*y)/x, x}])/3 + 
 6*Li[{5, 3}, {r, x*y}] + 6*Li[{5, 3}, {R, x*y}] - 3*Li[{5, 3}, {r/x, x*y}] - 
 3*Li[{5, 3}, {R/x, x*y}] - 3*Li[{5, 3}, {r/y, x*y}] - 
 3*Li[{5, 3}, {R/y, x*y}] + Li[{6, 2}, {r, x}] + Li[{6, 2}, {r, y}] - 
 3*Li[{6, 2}, {r, x*y}] + Li[{6, 2}, {R, x}] + Li[{6, 2}, {R, y}] - 
 3*Li[{6, 2}, {R, x*y}] + 3*Li[{6, 2}, {r/x, x*y}] + 
 3*Li[{6, 2}, {R/x, x*y}] + 2*Li[{6, 2}, {r*x, y}] + 2*Li[{6, 2}, {R*x, y}] + 
 3*Li[{6, 2}, {r/y, x*y}] + 3*Li[{6, 2}, {R/y, x*y}] - 
 3*Li[{6, 2}, {r/(x*y), x*y}] - 3*Li[{6, 2}, {R/(x*y), x*y}] + 
 2*Li[{6, 2}, {r*y, x}] + 2*Li[{6, 2}, {R*y, x}] + 2*Li[{7, 1}, {r, x}] + 
 2*Li[{7, 1}, {r, y}] + 2*Li[{7, 1}, {R, x}] + 2*Li[{7, 1}, {R, y}] - 
 2*Li[{7, 1}, {r/x, x}] - 2*Li[{7, 1}, {R/x, x}] - Li[{7, 1}, {r*x, y}] - 
 Li[{7, 1}, {R*x, y}] - 2*Li[{7, 1}, {r/y, y}] - 2*Li[{7, 1}, {R/y, y}] + 
 Li[{7, 1}, {(r*x)/y, y}] + Li[{7, 1}, {(R*x)/y, y}] - Li[{7, 1}, {r*y, x}] - 
 Li[{7, 1}, {R*y, x}] + Li[{7, 1}, {(r*y)/x, x}] + Li[{7, 1}, {(R*y)/x, x}] - 
 (4*Pi^2*Li[{1, 1, 4}, {1, 1, r}])/3 - (4*Pi^2*Li[{1, 1, 4}, {1, 1, R}])/3 + 
 (2*Pi^2*Li[{1, 1, 4}, {1, x, r}])/3 + (2*Pi^2*Li[{1, 1, 4}, {1, x, R}])/3 + 
 (2*Pi^2*Li[{1, 1, 4}, {1, x, r/x}])/3 + (2*Pi^2*Li[{1, 1, 4}, {1, x, R/x}])/
  3 + (2*Pi^2*Li[{1, 1, 4}, {1, y, r}])/3 + (2*Pi^2*Li[{1, 1, 4}, {1, y, R}])/
  3 + (2*Pi^2*Li[{1, 1, 4}, {1, y, r/y}])/3 + 
 (2*Pi^2*Li[{1, 1, 4}, {1, y, R/y}])/3 - (Pi^2*Li[{1, 1, 4}, {x^(-1), x, r}])/
  3 - (Pi^2*Li[{1, 1, 4}, {x^(-1), x, R}])/3 + 
 (2*Pi^2*Li[{1, 1, 4}, {x, 1, r}])/3 + (2*Pi^2*Li[{1, 1, 4}, {x, 1, R}])/3 - 
 (2*Pi^2*Li[{1, 1, 4}, {x, x, r/x}])/3 - (2*Pi^2*Li[{1, 1, 4}, {x, x, R/x}])/
  3 - (Pi^2*Li[{1, 1, 4}, {x, y, r}])/3 - (Pi^2*Li[{1, 1, 4}, {x, y, R}])/3 - 
 (Pi^2*Li[{1, 1, 4}, {y^(-1), y, r}])/3 - 
 (Pi^2*Li[{1, 1, 4}, {y^(-1), y, R}])/3 + (2*Pi^2*Li[{1, 1, 4}, {y, 1, r}])/
  3 + (2*Pi^2*Li[{1, 1, 4}, {y, 1, R}])/3 - (Pi^2*Li[{1, 1, 4}, {y, x, r}])/
  3 - (Pi^2*Li[{1, 1, 4}, {y, x, R}])/3 - (2*Pi^2*Li[{1, 1, 4}, {y, y, r/y}])/
  3 - (2*Pi^2*Li[{1, 1, 4}, {y, y, R/y}])/3 - 24*Li[{1, 1, 6}, {1, 1, r}] - 
 24*Li[{1, 1, 6}, {1, 1, R}] - 8*Li[{1, 1, 6}, {1, 1, r*x}] - 
 8*Li[{1, 1, 6}, {1, 1, R*x}] - 8*Li[{1, 1, 6}, {1, 1, r*y}] - 
 8*Li[{1, 1, 6}, {1, 1, R*y}] - 4*Li[{1, 1, 6}, {1, 1, r*x*y}] - 
 4*Li[{1, 1, 6}, {1, 1, R*x*y}] + 2*Li[{1, 1, 6}, {1, x^(-1), r*x}] + 
 2*Li[{1, 1, 6}, {1, x^(-1), R*x}] + 14*Li[{1, 1, 6}, {1, x, r}] + 
 14*Li[{1, 1, 6}, {1, x, R}] + 4*Li[{1, 1, 6}, {1, x, r/x}] + 
 4*Li[{1, 1, 6}, {1, x, R/x}] + 6*Li[{1, 1, 6}, {1, x, r*y}] + 
 6*Li[{1, 1, 6}, {1, x, R*y}] + 4*Li[{1, 1, 6}, {1, x, (r*y)/x}] + 
 4*Li[{1, 1, 6}, {1, x, (R*y)/x}] + 2*Li[{1, 1, 6}, {1, y^(-1), r*y}] + 
 2*Li[{1, 1, 6}, {1, y^(-1), R*y}] + 14*Li[{1, 1, 6}, {1, y, r}] + 
 14*Li[{1, 1, 6}, {1, y, R}] + 6*Li[{1, 1, 6}, {1, y, r*x}] + 
 6*Li[{1, 1, 6}, {1, y, R*x}] + 4*Li[{1, 1, 6}, {1, y, r/y}] + 
 4*Li[{1, 1, 6}, {1, y, R/y}] + 4*Li[{1, 1, 6}, {1, y, (r*x)/y}] + 
 4*Li[{1, 1, 6}, {1, y, (R*x)/y}] + 6*Li[{1, 1, 6}, {x^(-1), 1, r*x}] + 
 6*Li[{1, 1, 6}, {x^(-1), 1, R*x}] + 2*Li[{1, 1, 6}, {x^(-1), 1, r*x*y}] + 
 2*Li[{1, 1, 6}, {x^(-1), 1, R*x*y}] - 4*Li[{1, 1, 6}, {x^(-1), x, r}] - 
 4*Li[{1, 1, 6}, {x^(-1), x, R}] - 3*Li[{1, 1, 6}, {x^(-1), x, r*y}] - 
 3*Li[{1, 1, 6}, {x^(-1), x, R*y}] - Li[{1, 1, 6}, {x^(-1), y^(-1), r*x*y}] - 
 Li[{1, 1, 6}, {x^(-1), y^(-1), R*x*y}] - 4*Li[{1, 1, 6}, {x^(-1), y, r*x}] - 
 4*Li[{1, 1, 6}, {x^(-1), y, R*x}] + 12*Li[{1, 1, 6}, {x, 1, r}] + 
 12*Li[{1, 1, 6}, {x, 1, R}] + 4*Li[{1, 1, 6}, {x, 1, r*y}] + 
 4*Li[{1, 1, 6}, {x, 1, R*y}] + Li[{1, 1, 6}, {x, x^(-1), r*x}] + 
 Li[{1, 1, 6}, {x, x^(-1), R*x}] + Li[{1, 1, 6}, {x, x^(-1), r*x*y}] + 
 Li[{1, 1, 6}, {x, x^(-1), R*x*y}] - 4*Li[{1, 1, 6}, {x, x, r/x}] - 
 4*Li[{1, 1, 6}, {x, x, R/x}] - 4*Li[{1, 1, 6}, {x, x, (r*y)/x}] - 
 4*Li[{1, 1, 6}, {x, x, (R*y)/x}] - 4*Li[{1, 1, 6}, {x, y^(-1), r*y}] - 
 4*Li[{1, 1, 6}, {x, y^(-1), R*y}] - 10*Li[{1, 1, 6}, {x, y, r}] - 
 10*Li[{1, 1, 6}, {x, y, R}] + 6*Li[{1, 1, 6}, {y^(-1), 1, r*y}] + 
 6*Li[{1, 1, 6}, {y^(-1), 1, R*y}] + 2*Li[{1, 1, 6}, {y^(-1), 1, r*x*y}] + 
 2*Li[{1, 1, 6}, {y^(-1), 1, R*x*y}] - 
 Li[{1, 1, 6}, {y^(-1), x^(-1), r*x*y}] - 
 Li[{1, 1, 6}, {y^(-1), x^(-1), R*x*y}] - 4*Li[{1, 1, 6}, {y^(-1), x, r*y}] - 
 4*Li[{1, 1, 6}, {y^(-1), x, R*y}] - 4*Li[{1, 1, 6}, {y^(-1), y, r}] - 
 4*Li[{1, 1, 6}, {y^(-1), y, R}] - 3*Li[{1, 1, 6}, {y^(-1), y, r*x}] - 
 3*Li[{1, 1, 6}, {y^(-1), y, R*x}] + 12*Li[{1, 1, 6}, {y, 1, r}] + 
 12*Li[{1, 1, 6}, {y, 1, R}] + 4*Li[{1, 1, 6}, {y, 1, r*x}] + 
 4*Li[{1, 1, 6}, {y, 1, R*x}] - 4*Li[{1, 1, 6}, {y, x^(-1), r*x}] - 
 4*Li[{1, 1, 6}, {y, x^(-1), R*x}] - 10*Li[{1, 1, 6}, {y, x, r}] - 
 10*Li[{1, 1, 6}, {y, x, R}] + Li[{1, 1, 6}, {y, y^(-1), r*y}] + 
 Li[{1, 1, 6}, {y, y^(-1), R*y}] + Li[{1, 1, 6}, {y, y^(-1), r*x*y}] + 
 Li[{1, 1, 6}, {y, y^(-1), R*x*y}] - 4*Li[{1, 1, 6}, {y, y, r/y}] - 
 4*Li[{1, 1, 6}, {y, y, R/y}] - 4*Li[{1, 1, 6}, {y, y, (r*x)/y}] - 
 4*Li[{1, 1, 6}, {y, y, (R*x)/y}] - 2*Li[{1, 2, 5}, {1, 1, r}] - 
 2*Li[{1, 2, 5}, {1, 1, R}] - 4*Li[{1, 2, 5}, {1, 1, r*x}] - 
 4*Li[{1, 2, 5}, {1, 1, R*x}] - 4*Li[{1, 2, 5}, {1, 1, r*y}] - 
 4*Li[{1, 2, 5}, {1, 1, R*y}] - 18*Li[{1, 2, 5}, {1, x, r}] - 
 18*Li[{1, 2, 5}, {1, x, R}] - 4*Li[{1, 2, 5}, {1, x, r/x}] - 
 4*Li[{1, 2, 5}, {1, x, R/x}] - 6*Li[{1, 2, 5}, {1, x, r*y}] - 
 6*Li[{1, 2, 5}, {1, x, R*y}] + 6*Li[{1, 2, 5}, {1, x^2, r/x}] + 
 6*Li[{1, 2, 5}, {1, x^2, R/x}] + 2*Li[{1, 2, 5}, {1, x^2, (r*y)/x}] + 
 2*Li[{1, 2, 5}, {1, x^2, (R*y)/x}] + 2*Li[{1, 2, 5}, {1, x/y, (r*y)/x}] + 
 2*Li[{1, 2, 5}, {1, x/y, (R*y)/x}] - 18*Li[{1, 2, 5}, {1, y, r}] - 
 18*Li[{1, 2, 5}, {1, y, R}] - 6*Li[{1, 2, 5}, {1, y, r*x}] - 
 6*Li[{1, 2, 5}, {1, y, R*x}] - 4*Li[{1, 2, 5}, {1, y, r/y}] - 
 4*Li[{1, 2, 5}, {1, y, R/y}] + 2*Li[{1, 2, 5}, {1, y/x, (r*x)/y}] + 
 2*Li[{1, 2, 5}, {1, y/x, (R*x)/y}] + 10*Li[{1, 2, 5}, {1, x*y, r}] + 
 10*Li[{1, 2, 5}, {1, x*y, R}] + 8*Li[{1, 2, 5}, {1, x*y, r/x}] + 
 8*Li[{1, 2, 5}, {1, x*y, R/x}] + 8*Li[{1, 2, 5}, {1, x*y, r/y}] + 
 8*Li[{1, 2, 5}, {1, x*y, R/y}] + 6*Li[{1, 2, 5}, {1, y^2, r/y}] + 
 6*Li[{1, 2, 5}, {1, y^2, R/y}] + 2*Li[{1, 2, 5}, {1, y^2, (r*x)/y}] + 
 2*Li[{1, 2, 5}, {1, y^2, (R*x)/y}] + Li[{1, 2, 5}, {x^(-1), 1, r*x}] + 
 Li[{1, 2, 5}, {x^(-1), 1, R*x}] + 6*Li[{1, 2, 5}, {x^(-1), x, r}] + 
 6*Li[{1, 2, 5}, {x^(-1), x, R}] + 2*Li[{1, 2, 5}, {x^(-1), x, r*y}] + 
 2*Li[{1, 2, 5}, {x^(-1), x, R*y}] - 2*Li[{1, 2, 5}, {x^(-1), x^2, r/x}] - 
 2*Li[{1, 2, 5}, {x^(-1), x^2, R/x}] - 
 Li[{1, 2, 5}, {x^(-1), x^2, (r*y)/x}] - 
 Li[{1, 2, 5}, {x^(-1), x^2, (R*y)/x}] - Li[{1, 2, 5}, {x^(-1), x/y, r*y}] - 
 Li[{1, 2, 5}, {x^(-1), x/y, R*y}] + 3*Li[{1, 2, 5}, {x^(-1), y, r*x}] + 
 3*Li[{1, 2, 5}, {x^(-1), y, R*x}] - 5*Li[{1, 2, 5}, {x^(-1), x*y, r}] - 
 5*Li[{1, 2, 5}, {x^(-1), x*y, R}] - Li[{1, 2, 5}, {x^(-1), y^2, (r*x)/y}] - 
 Li[{1, 2, 5}, {x^(-1), y^2, (R*x)/y}] + Li[{1, 2, 5}, {x, 1, r}] + 
 Li[{1, 2, 5}, {x, 1, R}] + 3*Li[{1, 2, 5}, {x, 1, r*y}] + 
 3*Li[{1, 2, 5}, {x, 1, R*y}] + 6*Li[{1, 2, 5}, {x, x, r/x}] + 
 6*Li[{1, 2, 5}, {x, x, R/x}] + Li[{1, 2, 5}, {x, x, (r*y)/x}] + 
 Li[{1, 2, 5}, {x, x, (R*y)/x}] - 2*Li[{1, 2, 5}, {x, x/y, (r*y)/x}] - 
 2*Li[{1, 2, 5}, {x, x/y, (R*y)/x}] + 10*Li[{1, 2, 5}, {x, y, r}] + 
 10*Li[{1, 2, 5}, {x, y, R}] + Li[{1, 2, 5}, {x, y/x, r*x}] + 
 Li[{1, 2, 5}, {x, y/x, R*x}] - 8*Li[{1, 2, 5}, {x, x*y, r/x}] - 
 8*Li[{1, 2, 5}, {x, x*y, R/x}] - 4*Li[{1, 2, 5}, {x, y^2, r/y}] - 
 4*Li[{1, 2, 5}, {x, y^2, R/y}] + Li[{1, 2, 5}, {y^(-1), 1, r*y}] + 
 Li[{1, 2, 5}, {y^(-1), 1, R*y}] + 3*Li[{1, 2, 5}, {y^(-1), x, r*y}] + 
 3*Li[{1, 2, 5}, {y^(-1), x, R*y}] - Li[{1, 2, 5}, {y^(-1), x^2, (r*y)/x}] - 
 Li[{1, 2, 5}, {y^(-1), x^2, (R*y)/x}] + 6*Li[{1, 2, 5}, {y^(-1), y, r}] + 
 6*Li[{1, 2, 5}, {y^(-1), y, R}] + 2*Li[{1, 2, 5}, {y^(-1), y, r*x}] + 
 2*Li[{1, 2, 5}, {y^(-1), y, R*x}] - Li[{1, 2, 5}, {y^(-1), y/x, r*x}] - 
 Li[{1, 2, 5}, {y^(-1), y/x, R*x}] - 5*Li[{1, 2, 5}, {y^(-1), x*y, r}] - 
 5*Li[{1, 2, 5}, {y^(-1), x*y, R}] - 2*Li[{1, 2, 5}, {y^(-1), y^2, r/y}] - 
 2*Li[{1, 2, 5}, {y^(-1), y^2, R/y}] - 
 Li[{1, 2, 5}, {y^(-1), y^2, (r*x)/y}] - 
 Li[{1, 2, 5}, {y^(-1), y^2, (R*x)/y}] + Li[{1, 2, 5}, {y, 1, r}] + 
 Li[{1, 2, 5}, {y, 1, R}] + 3*Li[{1, 2, 5}, {y, 1, r*x}] + 
 3*Li[{1, 2, 5}, {y, 1, R*x}] + 10*Li[{1, 2, 5}, {y, x, r}] + 
 10*Li[{1, 2, 5}, {y, x, R}] - 4*Li[{1, 2, 5}, {y, x^2, r/x}] - 
 4*Li[{1, 2, 5}, {y, x^2, R/x}] + Li[{1, 2, 5}, {y, x/y, r*y}] + 
 Li[{1, 2, 5}, {y, x/y, R*y}] + 6*Li[{1, 2, 5}, {y, y, r/y}] + 
 6*Li[{1, 2, 5}, {y, y, R/y}] + Li[{1, 2, 5}, {y, y, (r*x)/y}] + 
 Li[{1, 2, 5}, {y, y, (R*x)/y}] - 2*Li[{1, 2, 5}, {y, y/x, (r*x)/y}] - 
 2*Li[{1, 2, 5}, {y, y/x, (R*x)/y}] - 8*Li[{1, 2, 5}, {y, x*y, r/y}] - 
 8*Li[{1, 2, 5}, {y, x*y, R/y}] + 2*Li[{1, 3, 4}, {1, x, r}] + 
 2*Li[{1, 3, 4}, {1, x, R}] - 2*Li[{1, 3, 4}, {1, x^2, r/x}] - 
 2*Li[{1, 3, 4}, {1, x^2, R/x}] + 2*Li[{1, 3, 4}, {1, y, r}] + 
 2*Li[{1, 3, 4}, {1, y, R}] - 8*Li[{1, 3, 4}, {1, x*y, r}] - 
 8*Li[{1, 3, 4}, {1, x*y, R}] - 2*Li[{1, 3, 4}, {1, x*y, r/x}] - 
 2*Li[{1, 3, 4}, {1, x*y, R/x}] - 2*Li[{1, 3, 4}, {1, x*y, r/y}] - 
 2*Li[{1, 3, 4}, {1, x*y, R/y}] + 2*Li[{1, 3, 4}, {1, x^2*y, r/x}] + 
 2*Li[{1, 3, 4}, {1, x^2*y, R/x}] + 2*Li[{1, 3, 4}, {1, x^2*y, r/(x*y)}] + 
 2*Li[{1, 3, 4}, {1, x^2*y, R/(x*y)}] - 2*Li[{1, 3, 4}, {1, y^2, r/y}] - 
 2*Li[{1, 3, 4}, {1, y^2, R/y}] + 2*Li[{1, 3, 4}, {1, x*y^2, r/y}] + 
 2*Li[{1, 3, 4}, {1, x*y^2, R/y}] + 2*Li[{1, 3, 4}, {1, x*y^2, r/(x*y)}] + 
 2*Li[{1, 3, 4}, {1, x*y^2, R/(x*y)}] + 3*Li[{1, 3, 4}, {x^(-1), x*y, r}] + 
 3*Li[{1, 3, 4}, {x^(-1), x*y, R}] - Li[{1, 3, 4}, {x^(-1), x^2*y, r/x}] - 
 Li[{1, 3, 4}, {x^(-1), x^2*y, R/x}] - Li[{1, 3, 4}, {x^(-1), x*y^2, r/y}] - 
 Li[{1, 3, 4}, {x^(-1), x*y^2, R/y}] - Li[{1, 3, 4}, {x, 1, r}] - 
 Li[{1, 3, 4}, {x, 1, R}] + 3*Li[{1, 3, 4}, {x, x*y, r/x}] + 
 3*Li[{1, 3, 4}, {x, x*y, R/x}] + Li[{1, 3, 4}, {x, y^2, r/y}] + 
 Li[{1, 3, 4}, {x, y^2, R/y}] - 2*Li[{1, 3, 4}, {x, x*y^2, r/(x*y)}] - 
 2*Li[{1, 3, 4}, {x, x*y^2, R/(x*y)}] + 3*Li[{1, 3, 4}, {y^(-1), x*y, r}] + 
 3*Li[{1, 3, 4}, {y^(-1), x*y, R}] - Li[{1, 3, 4}, {y^(-1), x^2*y, r/x}] - 
 Li[{1, 3, 4}, {y^(-1), x^2*y, R/x}] - Li[{1, 3, 4}, {y^(-1), x*y^2, r/y}] - 
 Li[{1, 3, 4}, {y^(-1), x*y^2, R/y}] - Li[{1, 3, 4}, {y, 1, r}] - 
 Li[{1, 3, 4}, {y, 1, R}] + Li[{1, 3, 4}, {y, x^2, r/x}] + 
 Li[{1, 3, 4}, {y, x^2, R/x}] + 3*Li[{1, 3, 4}, {y, x*y, r/y}] + 
 3*Li[{1, 3, 4}, {y, x*y, R/y}] - 2*Li[{1, 3, 4}, {y, x^2*y, r/(x*y)}] - 
 2*Li[{1, 3, 4}, {y, x^2*y, R/(x*y)}] + (2*Pi^2*Li[{1, 4, 1}, {1, r, x}])/3 + 
 (2*Pi^2*Li[{1, 4, 1}, {1, r, y}])/3 + (2*Pi^2*Li[{1, 4, 1}, {1, R, x}])/3 + 
 (2*Pi^2*Li[{1, 4, 1}, {1, R, y}])/3 - (Pi^2*Li[{1, 4, 1}, {x^(-1), r, x}])/
  3 - (Pi^2*Li[{1, 4, 1}, {x^(-1), R, x}])/3 - 
 (Pi^2*Li[{1, 4, 1}, {x, r, y}])/3 - (Pi^2*Li[{1, 4, 1}, {x, R, y}])/3 - 
 (Pi^2*Li[{1, 4, 1}, {x, r/x, x}])/3 - (Pi^2*Li[{1, 4, 1}, {x, R/x, x}])/3 + 
 (Pi^2*Li[{1, 4, 1}, {x, r/y, y}])/3 + (Pi^2*Li[{1, 4, 1}, {x, R/y, y}])/3 - 
 (Pi^2*Li[{1, 4, 1}, {y^(-1), r, y}])/3 - 
 (Pi^2*Li[{1, 4, 1}, {y^(-1), R, y}])/3 - (Pi^2*Li[{1, 4, 1}, {y, r, x}])/3 - 
 (Pi^2*Li[{1, 4, 1}, {y, R, x}])/3 + (Pi^2*Li[{1, 4, 1}, {y, r/x, x}])/3 + 
 (Pi^2*Li[{1, 4, 1}, {y, R/x, x}])/3 - (Pi^2*Li[{1, 4, 1}, {y, r/y, y}])/3 - 
 (Pi^2*Li[{1, 4, 1}, {y, R/y, y}])/3 - 4*Li[{1, 4, 3}, {1, r, x*y}] - 
 4*Li[{1, 4, 3}, {1, R, x*y}] + Li[{1, 4, 3}, {x^(-1), r, x*y}] + 
 Li[{1, 4, 3}, {x^(-1), R, x*y}] + 2*Li[{1, 4, 3}, {x, r/x, x*y}] + 
 2*Li[{1, 4, 3}, {x, R/x, x*y}] - Li[{1, 4, 3}, {x, r/(x*y), x*y}] - 
 Li[{1, 4, 3}, {x, R/(x*y), x*y}] + Li[{1, 4, 3}, {y^(-1), r, x*y}] + 
 Li[{1, 4, 3}, {y^(-1), R, x*y}] + 2*Li[{1, 4, 3}, {y, r/y, x*y}] + 
 2*Li[{1, 4, 3}, {y, R/y, x*y}] - Li[{1, 4, 3}, {y, r/(x*y), x*y}] - 
 Li[{1, 4, 3}, {y, R/(x*y), x*y}] - 6*Li[{1, 5, 2}, {1, r, x}] - 
 6*Li[{1, 5, 2}, {1, r, y}] + 6*Li[{1, 5, 2}, {1, r, x*y}] - 
 6*Li[{1, 5, 2}, {1, R, x}] - 6*Li[{1, 5, 2}, {1, R, y}] + 
 6*Li[{1, 5, 2}, {1, R, x*y}] - 2*Li[{1, 5, 2}, {1, r*x, y}] - 
 2*Li[{1, 5, 2}, {1, R*x, y}] - 6*Li[{1, 5, 2}, {1, r/(x*y), x*y}] - 
 6*Li[{1, 5, 2}, {1, R/(x*y), x*y}] - 2*Li[{1, 5, 2}, {1, r*y, x}] - 
 2*Li[{1, 5, 2}, {1, R*y, x}] - 3*Li[{1, 5, 2}, {x^(-1), r, x*y}] - 
 3*Li[{1, 5, 2}, {x^(-1), R, x*y}] + Li[{1, 5, 2}, {x^(-1), r*x, y}] + 
 Li[{1, 5, 2}, {x^(-1), R*x, y}] + 3*Li[{1, 5, 2}, {x^(-1), r/y, x*y}] + 
 3*Li[{1, 5, 2}, {x^(-1), R/y, x*y}] + 4*Li[{1, 5, 2}, {x, r, y}] + 
 4*Li[{1, 5, 2}, {x, R, y}] + 2*Li[{1, 5, 2}, {x, r/x, x}] - 
 3*Li[{1, 5, 2}, {x, r/x, x*y}] + 2*Li[{1, 5, 2}, {x, R/x, x}] - 
 3*Li[{1, 5, 2}, {x, R/x, x*y}] + 3*Li[{1, 5, 2}, {x, r/(x*y), x*y}] + 
 3*Li[{1, 5, 2}, {x, R/(x*y), x*y}] + Li[{1, 5, 2}, {x, (r*y)/x, x}] + 
 Li[{1, 5, 2}, {x, (R*y)/x, x}] - 3*Li[{1, 5, 2}, {y^(-1), r, x*y}] - 
 3*Li[{1, 5, 2}, {y^(-1), R, x*y}] + 3*Li[{1, 5, 2}, {y^(-1), r/x, x*y}] + 
 3*Li[{1, 5, 2}, {y^(-1), R/x, x*y}] + Li[{1, 5, 2}, {y^(-1), r*y, x}] + 
 Li[{1, 5, 2}, {y^(-1), R*y, x}] + 4*Li[{1, 5, 2}, {y, r, x}] + 
 4*Li[{1, 5, 2}, {y, R, x}] + 2*Li[{1, 5, 2}, {y, r/y, y}] - 
 3*Li[{1, 5, 2}, {y, r/y, x*y}] + 2*Li[{1, 5, 2}, {y, R/y, y}] - 
 3*Li[{1, 5, 2}, {y, R/y, x*y}] + 3*Li[{1, 5, 2}, {y, r/(x*y), x*y}] + 
 3*Li[{1, 5, 2}, {y, R/(x*y), x*y}] + Li[{1, 5, 2}, {y, (r*x)/y, y}] + 
 Li[{1, 5, 2}, {y, (R*x)/y, y}] + 8*Li[{1, 6, 1}, {1, r, x}] + 
 8*Li[{1, 6, 1}, {1, r, y}] + 8*Li[{1, 6, 1}, {1, R, x}] + 
 8*Li[{1, 6, 1}, {1, R, y}] - 6*Li[{1, 6, 1}, {1, r/x, x}] - 
 6*Li[{1, 6, 1}, {1, R/x, x}] + 4*Li[{1, 6, 1}, {1, r*x, y}] + 
 4*Li[{1, 6, 1}, {1, R*x, y}] - 6*Li[{1, 6, 1}, {1, r/y, y}] - 
 6*Li[{1, 6, 1}, {1, R/y, y}] + 4*Li[{1, 6, 1}, {1, r*y, x}] + 
 4*Li[{1, 6, 1}, {1, R*y, x}] - Li[{1, 6, 1}, {x^(-1), r, x}] - 
 Li[{1, 6, 1}, {x^(-1), R, x}] - 3*Li[{1, 6, 1}, {x^(-1), r*x, y}] - 
 3*Li[{1, 6, 1}, {x^(-1), R*x, y}] + 3*Li[{1, 6, 1}, {x^(-1), (r*x)/y, y}] + 
 3*Li[{1, 6, 1}, {x^(-1), (R*x)/y, y}] - 2*Li[{1, 6, 1}, {x^(-1), r*y, x}] - 
 2*Li[{1, 6, 1}, {x^(-1), R*y, x}] - 6*Li[{1, 6, 1}, {x, r, y}] - 
 6*Li[{1, 6, 1}, {x, R, y}] - Li[{1, 6, 1}, {x, r/x, x}] - 
 Li[{1, 6, 1}, {x, R/x, x}] + 6*Li[{1, 6, 1}, {x, r/y, y}] + 
 6*Li[{1, 6, 1}, {x, R/y, y}] - 2*Li[{1, 6, 1}, {x, (r*y)/x, x}] - 
 2*Li[{1, 6, 1}, {x, (R*y)/x, x}] - Li[{1, 6, 1}, {y^(-1), r, y}] - 
 Li[{1, 6, 1}, {y^(-1), R, y}] - 2*Li[{1, 6, 1}, {y^(-1), r*x, y}] - 
 2*Li[{1, 6, 1}, {y^(-1), R*x, y}] - 3*Li[{1, 6, 1}, {y^(-1), r*y, x}] - 
 3*Li[{1, 6, 1}, {y^(-1), R*y, x}] + 3*Li[{1, 6, 1}, {y^(-1), (r*y)/x, x}] + 
 3*Li[{1, 6, 1}, {y^(-1), (R*y)/x, x}] - 6*Li[{1, 6, 1}, {y, r, x}] - 
 6*Li[{1, 6, 1}, {y, R, x}] + 6*Li[{1, 6, 1}, {y, r/x, x}] + 
 6*Li[{1, 6, 1}, {y, R/x, x}] - Li[{1, 6, 1}, {y, r/y, y}] - 
 Li[{1, 6, 1}, {y, R/y, y}] - 2*Li[{1, 6, 1}, {y, (r*x)/y, y}] - 
 2*Li[{1, 6, 1}, {y, (R*x)/y, y}] + 6*Li[{2, 1, 5}, {1, 1, r}] + 
 6*Li[{2, 1, 5}, {1, 1, R}] - 2*Li[{2, 1, 5}, {1, 1, r*x}] - 
 2*Li[{2, 1, 5}, {1, 1, R*x}] - 2*Li[{2, 1, 5}, {1, 1, r*y}] - 
 2*Li[{2, 1, 5}, {1, 1, R*y}] + Li[{2, 1, 5}, {1, x^(-1), r*x}] + 
 Li[{2, 1, 5}, {1, x^(-1), R*x}] + Li[{2, 1, 5}, {1, x, r}] + 
 Li[{2, 1, 5}, {1, x, R}] - 8*Li[{2, 1, 5}, {1, x, r/x}] - 
 8*Li[{2, 1, 5}, {1, x, R/x}] + 3*Li[{2, 1, 5}, {1, x, r*y}] + 
 3*Li[{2, 1, 5}, {1, x, R*y}] - 2*Li[{2, 1, 5}, {1, x, (r*y)/x}] - 
 2*Li[{2, 1, 5}, {1, x, (R*y)/x}] + Li[{2, 1, 5}, {1, y^(-1), r*y}] + 
 Li[{2, 1, 5}, {1, y^(-1), R*y}] + Li[{2, 1, 5}, {1, y, r}] + 
 Li[{2, 1, 5}, {1, y, R}] + 3*Li[{2, 1, 5}, {1, y, r*x}] + 
 3*Li[{2, 1, 5}, {1, y, R*x}] - 8*Li[{2, 1, 5}, {1, y, r/y}] - 
 8*Li[{2, 1, 5}, {1, y, R/y}] - 2*Li[{2, 1, 5}, {1, y, (r*x)/y}] - 
 2*Li[{2, 1, 5}, {1, y, (R*x)/y}] + 2*Li[{2, 1, 5}, {x^(-1), x, r}] + 
 2*Li[{2, 1, 5}, {x^(-1), x, R}] + 2*Li[{2, 1, 5}, {x^(-1), y, (r*x)/y}] + 
 2*Li[{2, 1, 5}, {x^(-1), y, (R*x)/y}] - 18*Li[{2, 1, 5}, {x, 1, r}] - 
 18*Li[{2, 1, 5}, {x, 1, R}] - 6*Li[{2, 1, 5}, {x, 1, r*y}] - 
 6*Li[{2, 1, 5}, {x, 1, R*y}] + 10*Li[{2, 1, 5}, {x, x, r/x}] + 
 10*Li[{2, 1, 5}, {x, x, R/x}] + 3*Li[{2, 1, 5}, {x, x, (r*y)/x}] + 
 3*Li[{2, 1, 5}, {x, x, (R*y)/x}] + Li[{2, 1, 5}, {x, y^(-1), r*y}] + 
 Li[{2, 1, 5}, {x, y^(-1), R*y}] + 12*Li[{2, 1, 5}, {x, y, r}] + 
 12*Li[{2, 1, 5}, {x, y, R}] + 8*Li[{2, 1, 5}, {x, y, r/y}] + 
 8*Li[{2, 1, 5}, {x, y, R/y}] + 2*Li[{2, 1, 5}, {x^2, 1, r/x}] + 
 2*Li[{2, 1, 5}, {x^2, 1, R/x}] + 2*Li[{2, 1, 5}, {x^2, x^(-1), r}] + 
 2*Li[{2, 1, 5}, {x^2, x^(-1), R}] + Li[{2, 1, 5}, {x^2, x^(-1), r*y}] + 
 Li[{2, 1, 5}, {x^2, x^(-1), R*y}] - Li[{2, 1, 5}, {x^2, y^(-1), (r*y)/x}] - 
 Li[{2, 1, 5}, {x^2, y^(-1), (R*y)/x}] - 4*Li[{2, 1, 5}, {x^2, y, r/x}] - 
 4*Li[{2, 1, 5}, {x^2, y, R/x}] + 2*Li[{2, 1, 5}, {y^(-1), x, (r*y)/x}] + 
 2*Li[{2, 1, 5}, {y^(-1), x, (R*y)/x}] + 2*Li[{2, 1, 5}, {y^(-1), y, r}] + 
 2*Li[{2, 1, 5}, {y^(-1), y, R}] - Li[{2, 1, 5}, {1/(x*y), x, r*y}] - 
 Li[{2, 1, 5}, {1/(x*y), x, R*y}] - Li[{2, 1, 5}, {1/(x*y), y, r*x}] - 
 Li[{2, 1, 5}, {1/(x*y), y, R*x}] + 2*Li[{2, 1, 5}, {x/y, 1, r*y}] + 
 2*Li[{2, 1, 5}, {x/y, 1, R*y}] - 2*Li[{2, 1, 5}, {x/y, x, (r*y)/x}] - 
 2*Li[{2, 1, 5}, {x/y, x, (R*y)/x}] - 5*Li[{2, 1, 5}, {x/y, y, r}] - 
 5*Li[{2, 1, 5}, {x/y, y, R}] - 18*Li[{2, 1, 5}, {y, 1, r}] - 
 18*Li[{2, 1, 5}, {y, 1, R}] - 6*Li[{2, 1, 5}, {y, 1, r*x}] - 
 6*Li[{2, 1, 5}, {y, 1, R*x}] + Li[{2, 1, 5}, {y, x^(-1), r*x}] + 
 Li[{2, 1, 5}, {y, x^(-1), R*x}] + 12*Li[{2, 1, 5}, {y, x, r}] + 
 12*Li[{2, 1, 5}, {y, x, R}] + 8*Li[{2, 1, 5}, {y, x, r/x}] + 
 8*Li[{2, 1, 5}, {y, x, R/x}] + 10*Li[{2, 1, 5}, {y, y, r/y}] + 
 10*Li[{2, 1, 5}, {y, y, R/y}] + 3*Li[{2, 1, 5}, {y, y, (r*x)/y}] + 
 3*Li[{2, 1, 5}, {y, y, (R*x)/y}] + 2*Li[{2, 1, 5}, {y/x, 1, r*x}] + 
 2*Li[{2, 1, 5}, {y/x, 1, R*x}] - 5*Li[{2, 1, 5}, {y/x, x, r}] - 
 5*Li[{2, 1, 5}, {y/x, x, R}] - 2*Li[{2, 1, 5}, {y/x, y, (r*x)/y}] - 
 2*Li[{2, 1, 5}, {y/x, y, (R*x)/y}] + 6*Li[{2, 1, 5}, {x*y, 1, r}] + 
 6*Li[{2, 1, 5}, {x*y, 1, R}] + Li[{2, 1, 5}, {x*y, x^(-1), r*x}] + 
 Li[{2, 1, 5}, {x*y, x^(-1), R*x}] - 8*Li[{2, 1, 5}, {x*y, x, r/x}] - 
 8*Li[{2, 1, 5}, {x*y, x, R/x}] + Li[{2, 1, 5}, {x*y, y^(-1), r*y}] + 
 Li[{2, 1, 5}, {x*y, y^(-1), R*y}] - 8*Li[{2, 1, 5}, {x*y, y, r/y}] - 
 8*Li[{2, 1, 5}, {x*y, y, R/y}] + 2*Li[{2, 1, 5}, {y^2, 1, r/y}] + 
 2*Li[{2, 1, 5}, {y^2, 1, R/y}] - Li[{2, 1, 5}, {y^2, x^(-1), (r*x)/y}] - 
 Li[{2, 1, 5}, {y^2, x^(-1), (R*x)/y}] - 4*Li[{2, 1, 5}, {y^2, x, r/y}] - 
 4*Li[{2, 1, 5}, {y^2, x, R/y}] + 2*Li[{2, 1, 5}, {y^2, y^(-1), r}] + 
 2*Li[{2, 1, 5}, {y^2, y^(-1), R}] + Li[{2, 1, 5}, {y^2, y^(-1), r*x}] + 
 Li[{2, 1, 5}, {y^2, y^(-1), R*x}] + (Pi^2*Li[{2, 2, 2}, {1, 1, x}])/3 + 
 (Pi^2*Li[{2, 2, 2}, {1, 1, y}])/3 + (2*Pi^2*Li[{2, 2, 2}, {1, x, y}])/3 + 
 (2*Pi^2*Li[{2, 2, 2}, {1, y, x}])/3 + (Pi^2*Li[{2, 2, 2}, {x, 1, y}])/3 + 
 (Pi^2*Li[{2, 2, 2}, {y, 1, x}])/3 + 3*Li[{2, 2, 4}, {1, 1, r}] + 
 3*Li[{2, 2, 4}, {1, 1, R}] - 4*Li[{2, 2, 4}, {1, 1, x*y}] - 
 3*Li[{2, 2, 4}, {1, x, r}] - 3*Li[{2, 2, 4}, {1, x, R}] + 
 Li[{2, 2, 4}, {1, x^2, r/x}] + Li[{2, 2, 4}, {1, x^2, R/x}] - 
 3*Li[{2, 2, 4}, {1, y, r}] - 3*Li[{2, 2, 4}, {1, y, R}] + 
 3*Li[{2, 2, 4}, {1, x*y, r}] + 3*Li[{2, 2, 4}, {1, x*y, R}] - 
 2*Li[{2, 2, 4}, {1, x*y, r/x}] - 2*Li[{2, 2, 4}, {1, x*y, R/x}] - 
 2*Li[{2, 2, 4}, {1, x*y, r/y}] - 2*Li[{2, 2, 4}, {1, x*y, R/y}] - 
 4*Li[{2, 2, 4}, {1, x*y, r/(x*y)}] - 4*Li[{2, 2, 4}, {1, x*y, R/(x*y)}] + 
 Li[{2, 2, 4}, {1, y^2, r/y}] + Li[{2, 2, 4}, {1, y^2, R/y}] + 
 2*Li[{2, 2, 4}, {x^(-1), x*y, r/y}] + 2*Li[{2, 2, 4}, {x^(-1), x*y, R/y}] - 
 2*Li[{2, 2, 4}, {x, 1, r}] - 2*Li[{2, 2, 4}, {x, 1, R}] - 
 9*Li[{2, 2, 4}, {x, y, r}] - 9*Li[{2, 2, 4}, {x, y, R}] + 
 3*Li[{2, 2, 4}, {x, x*y, r/x}] + 3*Li[{2, 2, 4}, {x, x*y, R/x}] + 
 4*Li[{2, 2, 4}, {x, x*y, r/(x*y)}] + 4*Li[{2, 2, 4}, {x, x*y, R/(x*y)}] + 
 3*Li[{2, 2, 4}, {x, y^2, r/y}] + 3*Li[{2, 2, 4}, {x, y^2, R/y}] + 
 Li[{2, 2, 4}, {x^2, y, r/x}] + Li[{2, 2, 4}, {x^2, y, R/x}] + 
 Li[{2, 2, 4}, {x^2, y/x, r}] + Li[{2, 2, 4}, {x^2, y/x, R}] - 
 Li[{2, 2, 4}, {x^2, y^2, r/(x*y)}] - Li[{2, 2, 4}, {x^2, y^2, R/(x*y)}] + 
 2*Li[{2, 2, 4}, {y^(-1), x*y, r/x}] + 2*Li[{2, 2, 4}, {y^(-1), x*y, R/x}] - 
 Li[{2, 2, 4}, {1/(x*y), x*y, r}] - Li[{2, 2, 4}, {1/(x*y), x*y, R}] + 
 2*Li[{2, 2, 4}, {x/y, y, r}] + 2*Li[{2, 2, 4}, {x/y, y, R}] - 
 2*Li[{2, 2, 4}, {x/y, x*y, r/x}] - 2*Li[{2, 2, 4}, {x/y, x*y, R/x}] - 
 Li[{2, 2, 4}, {x/y, y^2, r/y}] - Li[{2, 2, 4}, {x/y, y^2, R/y}] - 
 2*Li[{2, 2, 4}, {y, 1, r}] - 2*Li[{2, 2, 4}, {y, 1, R}] - 
 9*Li[{2, 2, 4}, {y, x, r}] - 9*Li[{2, 2, 4}, {y, x, R}] + 
 3*Li[{2, 2, 4}, {y, x^2, r/x}] + 3*Li[{2, 2, 4}, {y, x^2, R/x}] + 
 3*Li[{2, 2, 4}, {y, x*y, r/y}] + 3*Li[{2, 2, 4}, {y, x*y, R/y}] + 
 4*Li[{2, 2, 4}, {y, x*y, r/(x*y)}] + 4*Li[{2, 2, 4}, {y, x*y, R/(x*y)}] + 
 2*Li[{2, 2, 4}, {y/x, x, r}] + 2*Li[{2, 2, 4}, {y/x, x, R}] - 
 Li[{2, 2, 4}, {y/x, x^2, r/x}] - Li[{2, 2, 4}, {y/x, x^2, R/x}] - 
 2*Li[{2, 2, 4}, {y/x, x*y, r/y}] - 2*Li[{2, 2, 4}, {y/x, x*y, R/y}] + 
 3*Li[{2, 2, 4}, {x*y, 1, r}] + 3*Li[{2, 2, 4}, {x*y, 1, R}] + 
 Li[{2, 2, 4}, {x*y, x, r/x}] + Li[{2, 2, 4}, {x*y, x, R/x}] + 
 Li[{2, 2, 4}, {x*y, y, r/y}] + Li[{2, 2, 4}, {x*y, y, R/y}] - 
 4*Li[{2, 2, 4}, {x*y, x*y, r/(x*y)}] - 
 4*Li[{2, 2, 4}, {x*y, x*y, R/(x*y)}] + Li[{2, 2, 4}, {y^2, x, r/y}] + 
 Li[{2, 2, 4}, {y^2, x, R/y}] - Li[{2, 2, 4}, {y^2, x^2, r/(x*y)}] - 
 Li[{2, 2, 4}, {y^2, x^2, R/(x*y)}] + Li[{2, 2, 4}, {y^2, x/y, r}] + 
 Li[{2, 2, 4}, {y^2, x/y, R}] - Li[{2, 4, 2}, {1, r, x}] - 
 Li[{2, 4, 2}, {1, r, y}] + 3*Li[{2, 4, 2}, {1, r, x*y}] - 
 Li[{2, 4, 2}, {1, R, x}] - Li[{2, 4, 2}, {1, R, y}] + 
 3*Li[{2, 4, 2}, {1, R, x*y}] - 3*Li[{2, 4, 2}, {1, r/x, x*y}] - 
 3*Li[{2, 4, 2}, {1, R/x, x*y}] - 2*Li[{2, 4, 2}, {1, x, y}] - 
 3*Li[{2, 4, 2}, {1, r/y, x*y}] - 3*Li[{2, 4, 2}, {1, R/y, x*y}] - 
 Li[{2, 4, 2}, {1, r/(x*y), x*y}] - Li[{2, 4, 2}, {1, R/(x*y), x*y}] - 
 2*Li[{2, 4, 2}, {1, y, x}] + 2*Li[{2, 4, 2}, {x^(-1), r/y, x*y}] + 
 2*Li[{2, 4, 2}, {x^(-1), R/y, x*y}] - 3*Li[{2, 4, 2}, {x, r, y}] - 
 3*Li[{2, 4, 2}, {x, R, y}] + 2*Li[{2, 4, 2}, {x, r/(x*y), x*y}] + 
 2*Li[{2, 4, 2}, {x, R/(x*y), x*y}] + Li[{2, 4, 2}, {x^2, r/x, y}] + 
 Li[{2, 4, 2}, {x^2, R/x, y}] + 2*Li[{2, 4, 2}, {y^(-1), r/x, x*y}] + 
 2*Li[{2, 4, 2}, {y^(-1), R/x, x*y}] - Li[{2, 4, 2}, {1/(x*y), r, x*y}] - 
 Li[{2, 4, 2}, {1/(x*y), R, x*y}] - Li[{2, 4, 2}, {x/y, r/x, x*y}] - 
 Li[{2, 4, 2}, {x/y, R/x, x*y}] - 3*Li[{2, 4, 2}, {y, r, x}] - 
 3*Li[{2, 4, 2}, {y, R, x}] + 2*Li[{2, 4, 2}, {y, r/(x*y), x*y}] + 
 2*Li[{2, 4, 2}, {y, R/(x*y), x*y}] - Li[{2, 4, 2}, {y/x, r/y, x*y}] - 
 Li[{2, 4, 2}, {y/x, R/y, x*y}] + Li[{2, 4, 2}, {x*y, r/x, x}] + 
 Li[{2, 4, 2}, {x*y, R/x, x}] + Li[{2, 4, 2}, {x*y, r/y, y}] + 
 Li[{2, 4, 2}, {x*y, R/y, y}] - Li[{2, 4, 2}, {x*y, r/(x*y), x*y}] - 
 Li[{2, 4, 2}, {x*y, R/(x*y), x*y}] + Li[{2, 4, 2}, {y^2, r/y, x}] + 
 Li[{2, 4, 2}, {y^2, R/y, x}] - 4*Li[{2, 5, 1}, {1, r/x, x}] - 
 4*Li[{2, 5, 1}, {1, R/x, x}] + 3*Li[{2, 5, 1}, {1, r*x, y}] + 
 3*Li[{2, 5, 1}, {1, R*x, y}] - 4*Li[{2, 5, 1}, {1, r/y, y}] - 
 4*Li[{2, 5, 1}, {1, R/y, y}] - 3*Li[{2, 5, 1}, {1, (r*x)/y, y}] - 
 3*Li[{2, 5, 1}, {1, (R*x)/y, y}] + 3*Li[{2, 5, 1}, {1, r*y, x}] + 
 3*Li[{2, 5, 1}, {1, R*y, x}] - 3*Li[{2, 5, 1}, {1, (r*y)/x, x}] - 
 3*Li[{2, 5, 1}, {1, (R*y)/x, x}] + 2*Li[{2, 5, 1}, {x^(-1), r, x}] + 
 2*Li[{2, 5, 1}, {x^(-1), R, x}] + 2*Li[{2, 5, 1}, {x^(-1), (r*x)/y, y}] + 
 2*Li[{2, 5, 1}, {x^(-1), (R*x)/y, y}] + 9*Li[{2, 5, 1}, {x, r, y}] + 
 9*Li[{2, 5, 1}, {x, R, y}] + 2*Li[{2, 5, 1}, {x, r/x, x}] + 
 2*Li[{2, 5, 1}, {x, R/x, x}] - Li[{2, 5, 1}, {x, r/y, y}] - 
 Li[{2, 5, 1}, {x, R/y, y}] - 3*Li[{2, 5, 1}, {x^2, r/x, y}] - 
 3*Li[{2, 5, 1}, {x^2, R/x, y}] + 3*Li[{2, 5, 1}, {x^2, r/(x*y), y}] + 
 3*Li[{2, 5, 1}, {x^2, R/(x*y), y}] + 2*Li[{2, 5, 1}, {y^(-1), r, y}] + 
 2*Li[{2, 5, 1}, {y^(-1), R, y}] + 2*Li[{2, 5, 1}, {y^(-1), (r*y)/x, x}] + 
 2*Li[{2, 5, 1}, {y^(-1), (R*y)/x, x}] - Li[{2, 5, 1}, {1/(x*y), r*x, y}] - 
 Li[{2, 5, 1}, {1/(x*y), R*x, y}] - Li[{2, 5, 1}, {1/(x*y), r*y, x}] - 
 Li[{2, 5, 1}, {1/(x*y), R*y, x}] - 4*Li[{2, 5, 1}, {x/y, r, y}] - 
 4*Li[{2, 5, 1}, {x/y, R, y}] - Li[{2, 5, 1}, {x/y, (r*y)/x, x}] - 
 Li[{2, 5, 1}, {x/y, (R*y)/x, x}] + 9*Li[{2, 5, 1}, {y, r, x}] + 
 9*Li[{2, 5, 1}, {y, R, x}] - Li[{2, 5, 1}, {y, r/x, x}] - 
 Li[{2, 5, 1}, {y, R/x, x}] + 2*Li[{2, 5, 1}, {y, r/y, y}] + 
 2*Li[{2, 5, 1}, {y, R/y, y}] - 4*Li[{2, 5, 1}, {y/x, r, x}] - 
 4*Li[{2, 5, 1}, {y/x, R, x}] - Li[{2, 5, 1}, {y/x, (r*x)/y, y}] - 
 Li[{2, 5, 1}, {y/x, (R*x)/y, y}] - 4*Li[{2, 5, 1}, {x*y, r/x, x}] - 
 4*Li[{2, 5, 1}, {x*y, R/x, x}] - 4*Li[{2, 5, 1}, {x*y, r/y, y}] - 
 4*Li[{2, 5, 1}, {x*y, R/y, y}] - 3*Li[{2, 5, 1}, {y^2, r/y, x}] - 
 3*Li[{2, 5, 1}, {y^2, R/y, x}] + 3*Li[{2, 5, 1}, {y^2, r/(x*y), x}] + 
 3*Li[{2, 5, 1}, {y^2, R/(x*y), x}] - 2*Li[{3, 1, 4}, {1, x, r}] - 
 2*Li[{3, 1, 4}, {1, x, R}] - 2*Li[{3, 1, 4}, {1, y, r}] - 
 2*Li[{3, 1, 4}, {1, y, R}] + Li[{3, 1, 4}, {x^(-1), x, r}] + 
 Li[{3, 1, 4}, {x^(-1), x, R}] + 4*Li[{3, 1, 4}, {x, 1, r}] + 
 4*Li[{3, 1, 4}, {x, 1, R}] - Li[{3, 1, 4}, {x, x, r/x}] - 
 Li[{3, 1, 4}, {x, x, R/x}] - 4*Li[{3, 1, 4}, {x, y, r/y}] - 
 4*Li[{3, 1, 4}, {x, y, R/y}] - Li[{3, 1, 4}, {x^2, x^(-1), r}] - 
 Li[{3, 1, 4}, {x^2, x^(-1), R}] + Li[{3, 1, 4}, {x^2, y, r/x}] + 
 Li[{3, 1, 4}, {x^2, y, R/x}] + 2*Li[{3, 1, 4}, {x^2, y, r/(x*y)}] + 
 2*Li[{3, 1, 4}, {x^2, y, R/(x*y)}] + Li[{3, 1, 4}, {y^(-1), y, r}] + 
 Li[{3, 1, 4}, {y^(-1), y, R}] + Li[{3, 1, 4}, {x/y, y, r}] + 
 Li[{3, 1, 4}, {x/y, y, R}] - Li[{3, 1, 4}, {x^2/y, y, r/x}] - 
 Li[{3, 1, 4}, {x^2/y, y, R/x}] + 4*Li[{3, 1, 4}, {y, 1, r}] + 
 4*Li[{3, 1, 4}, {y, 1, R}] - 4*Li[{3, 1, 4}, {y, x, r/x}] - 
 4*Li[{3, 1, 4}, {y, x, R/x}] - Li[{3, 1, 4}, {y, y, r/y}] - 
 Li[{3, 1, 4}, {y, y, R/y}] + Li[{3, 1, 4}, {y/x, x, r}] + 
 Li[{3, 1, 4}, {y/x, x, R}] - 8*Li[{3, 1, 4}, {x*y, 1, r}] - 
 8*Li[{3, 1, 4}, {x*y, 1, R}] + 5*Li[{3, 1, 4}, {x*y, x, r/x}] + 
 5*Li[{3, 1, 4}, {x*y, x, R/x}] + 5*Li[{3, 1, 4}, {x*y, y, r/y}] + 
 5*Li[{3, 1, 4}, {x*y, y, R/y}] + Li[{3, 1, 4}, {x^2*y, x^(-1), r}] + 
 Li[{3, 1, 4}, {x^2*y, x^(-1), R}] - 2*Li[{3, 1, 4}, {x^2*y, y, r/(x*y)}] - 
 2*Li[{3, 1, 4}, {x^2*y, y, R/(x*y)}] + Li[{3, 1, 4}, {y^2, x, r/y}] + 
 Li[{3, 1, 4}, {y^2, x, R/y}] + 2*Li[{3, 1, 4}, {y^2, x, r/(x*y)}] + 
 2*Li[{3, 1, 4}, {y^2, x, R/(x*y)}] - Li[{3, 1, 4}, {y^2, y^(-1), r}] - 
 Li[{3, 1, 4}, {y^2, y^(-1), R}] - Li[{3, 1, 4}, {y^2/x, x, r/y}] - 
 Li[{3, 1, 4}, {y^2/x, x, R/y}] - 2*Li[{3, 1, 4}, {x*y^2, x, r/(x*y)}] - 
 2*Li[{3, 1, 4}, {x*y^2, x, R/(x*y)}] + Li[{3, 1, 4}, {x*y^2, y^(-1), r}] + 
 Li[{3, 1, 4}, {x*y^2, y^(-1), R}] - 2*Li[{3, 4, 1}, {1, r, x}] - 
 2*Li[{3, 4, 1}, {1, r, y}] - 2*Li[{3, 4, 1}, {1, R, x}] - 
 2*Li[{3, 4, 1}, {1, R, y}] + Li[{3, 4, 1}, {x^(-1), r, x}] + 
 Li[{3, 4, 1}, {x^(-1), R, x}] + Li[{3, 4, 1}, {x, r/x, x}] + 
 Li[{3, 4, 1}, {x, R/x, x}] - 2*Li[{3, 4, 1}, {x, r/y, y}] - 
 2*Li[{3, 4, 1}, {x, R/y, y}] + Li[{3, 4, 1}, {x^2, r/x, y}] + 
 Li[{3, 4, 1}, {x^2, R/x, y}] + Li[{3, 4, 1}, {x^2, r/(x*y), y}] + 
 Li[{3, 4, 1}, {x^2, R/(x*y), y}] + Li[{3, 4, 1}, {y^(-1), r, y}] + 
 Li[{3, 4, 1}, {y^(-1), R, y}] + Li[{3, 4, 1}, {x/y, r, y}] + 
 Li[{3, 4, 1}, {x/y, R, y}] - Li[{3, 4, 1}, {x^2/y, r/x, y}] - 
 Li[{3, 4, 1}, {x^2/y, R/x, y}] - 2*Li[{3, 4, 1}, {y, r/x, x}] - 
 2*Li[{3, 4, 1}, {y, R/x, x}] + Li[{3, 4, 1}, {y, r/y, y}] + 
 Li[{3, 4, 1}, {y, R/y, y}] + Li[{3, 4, 1}, {y/x, r, x}] + 
 Li[{3, 4, 1}, {y/x, R, x}] + Li[{3, 4, 1}, {x*y, r/x, x}] + 
 Li[{3, 4, 1}, {x*y, R/x, x}] + Li[{3, 4, 1}, {x*y, r/y, y}] + 
 Li[{3, 4, 1}, {x*y, R/y, y}] - Li[{3, 4, 1}, {x^2*y, r/(x*y), y}] - 
 Li[{3, 4, 1}, {x^2*y, R/(x*y), y}] + Li[{3, 4, 1}, {y^2, r/y, x}] + 
 Li[{3, 4, 1}, {y^2, R/y, x}] + Li[{3, 4, 1}, {y^2, r/(x*y), x}] + 
 Li[{3, 4, 1}, {y^2, R/(x*y), x}] - Li[{3, 4, 1}, {y^2/x, r/y, x}] - 
 Li[{3, 4, 1}, {y^2/x, R/y, x}] - Li[{3, 4, 1}, {x*y^2, r/(x*y), x}] - 
 Li[{3, 4, 1}, {x*y^2, R/(x*y), x}] - (Pi^2*Li[{4, 1, 1}, {r, x, y}])/3 - 
 (Pi^2*Li[{4, 1, 1}, {r, y, x}])/3 - (Pi^2*Li[{4, 1, 1}, {R, x, y}])/3 - 
 (Pi^2*Li[{4, 1, 1}, {R, y, x}])/3 + (Pi^2*Li[{4, 1, 1}, {r/x, x, y}])/3 + 
 (Pi^2*Li[{4, 1, 1}, {r/x, y, x}])/3 + (Pi^2*Li[{4, 1, 1}, {R/x, x, y}])/3 + 
 (Pi^2*Li[{4, 1, 1}, {R/x, y, x}])/3 + (Pi^2*Li[{4, 1, 1}, {r/y, x, y}])/3 + 
 (Pi^2*Li[{4, 1, 1}, {r/y, y, x}])/3 + (Pi^2*Li[{4, 1, 1}, {R/y, x, y}])/3 + 
 (Pi^2*Li[{4, 1, 1}, {R/y, y, x}])/3 - (Pi^2*Li[{4, 1, 1}, {r/(x*y), x, y}])/
  3 - (Pi^2*Li[{4, 1, 1}, {r/(x*y), y, x}])/3 - 
 (Pi^2*Li[{4, 1, 1}, {R/(x*y), x, y}])/3 - 
 (Pi^2*Li[{4, 1, 1}, {R/(x*y), y, x}])/3 - Li[{4, 2, 2}, {1, x, y}] - 
 Li[{4, 2, 2}, {1, y, x}] - Li[{4, 2, 2}, {r, 1, x}] - 
 Li[{4, 2, 2}, {r, 1, y}] + 2*Li[{4, 2, 2}, {r, 1, x*y}] - 
 Li[{4, 2, 2}, {r, x, y}] - Li[{4, 2, 2}, {r, y, x}] - 
 Li[{4, 2, 2}, {R, 1, x}] - Li[{4, 2, 2}, {R, 1, y}] + 
 2*Li[{4, 2, 2}, {R, 1, x*y}] - Li[{4, 2, 2}, {R, x, y}] - 
 Li[{4, 2, 2}, {R, y, x}] - 2*Li[{4, 2, 2}, {r/x, 1, x*y}] - 
 2*Li[{4, 2, 2}, {R/x, 1, x*y}] - Li[{4, 2, 2}, {x, 1, y}] - 
 2*Li[{4, 2, 2}, {r/y, 1, x*y}] - 2*Li[{4, 2, 2}, {R/y, 1, x*y}] + 
 2*Li[{4, 2, 2}, {r/(x*y), 1, x*y}] + 2*Li[{4, 2, 2}, {R/(x*y), 1, x*y}] - 
 Li[{4, 2, 2}, {y, 1, x}] + Li[{4, 3, 1}, {r, x, y}] + 
 Li[{4, 3, 1}, {r, y, x}] + Li[{4, 3, 1}, {R, x, y}] + 
 Li[{4, 3, 1}, {R, y, x}] - Li[{4, 3, 1}, {r/x, x, y}] - 
 Li[{4, 3, 1}, {r/x, y, x}] - Li[{4, 3, 1}, {R/x, x, y}] - 
 Li[{4, 3, 1}, {R/x, y, x}] - Li[{4, 3, 1}, {r/y, x, y}] - 
 Li[{4, 3, 1}, {r/y, y, x}] - Li[{4, 3, 1}, {R/y, x, y}] - 
 Li[{4, 3, 1}, {R/y, y, x}] + Li[{4, 3, 1}, {r/(x*y), x, y}] + 
 Li[{4, 3, 1}, {r/(x*y), y, x}] + Li[{4, 3, 1}, {R/(x*y), x, y}] + 
 Li[{4, 3, 1}, {R/(x*y), y, x}] + 3*Li[{5, 1, 2}, {r, x, y}] + 
 3*Li[{5, 1, 2}, {r, y, x}] + 3*Li[{5, 1, 2}, {R, x, y}] + 
 3*Li[{5, 1, 2}, {R, y, x}] - 3*Li[{5, 1, 2}, {r/x, x, y}] - 
 3*Li[{5, 1, 2}, {R/x, x, y}] - 3*Li[{5, 1, 2}, {r/y, y, x}] - 
 3*Li[{5, 1, 2}, {R/y, y, x}] + 2*Li[{5, 2, 1}, {r, 1, x}] + 
 2*Li[{5, 2, 1}, {r, 1, y}] + 3*Li[{5, 2, 1}, {r, x, y}] + 
 3*Li[{5, 2, 1}, {r, y, x}] + 2*Li[{5, 2, 1}, {R, 1, x}] + 
 2*Li[{5, 2, 1}, {R, 1, y}] + 3*Li[{5, 2, 1}, {R, x, y}] + 
 3*Li[{5, 2, 1}, {R, y, x}] - 2*Li[{5, 2, 1}, {r/x, 1, x}] - 
 3*Li[{5, 2, 1}, {r/x, y, x}] - 2*Li[{5, 2, 1}, {R/x, 1, x}] - 
 3*Li[{5, 2, 1}, {R/x, y, x}] + Li[{5, 2, 1}, {r*x, 1, y}] + 
 Li[{5, 2, 1}, {R*x, 1, y}] - 2*Li[{5, 2, 1}, {r/y, 1, y}] - 
 3*Li[{5, 2, 1}, {r/y, x, y}] - 2*Li[{5, 2, 1}, {R/y, 1, y}] - 
 3*Li[{5, 2, 1}, {R/y, x, y}] - Li[{5, 2, 1}, {(r*x)/y, 1, y}] - 
 Li[{5, 2, 1}, {(R*x)/y, 1, y}] + Li[{5, 2, 1}, {r*y, 1, x}] + 
 Li[{5, 2, 1}, {R*y, 1, x}] - Li[{5, 2, 1}, {(r*y)/x, 1, x}] - 
 Li[{5, 2, 1}, {(R*y)/x, 1, x}] - 3*Li[{6, 1, 1}, {r, x, y}] - 
 3*Li[{6, 1, 1}, {r, y, x}] - 3*Li[{6, 1, 1}, {R, x, y}] - 
 3*Li[{6, 1, 1}, {R, y, x}] + 3*Li[{6, 1, 1}, {r/x, x, y}] + 
 3*Li[{6, 1, 1}, {r/x, y, x}] + 3*Li[{6, 1, 1}, {R/x, x, y}] + 
 3*Li[{6, 1, 1}, {R/x, y, x}] + 3*Li[{6, 1, 1}, {r/y, x, y}] + 
 3*Li[{6, 1, 1}, {r/y, y, x}] + 3*Li[{6, 1, 1}, {R/y, x, y}] + 
 3*Li[{6, 1, 1}, {R/y, y, x}] - 3*Li[{6, 1, 1}, {r/(x*y), x, y}] - 
 3*Li[{6, 1, 1}, {r/(x*y), y, x}] - 3*Li[{6, 1, 1}, {R/(x*y), x, y}] - 
 3*Li[{6, 1, 1}, {R/(x*y), y, x}] + 24*Li[{1, 1, 1, 5}, {1, 1, 1, r}] + 
 24*Li[{1, 1, 1, 5}, {1, 1, 1, R}] + 8*Li[{1, 1, 1, 5}, {1, 1, 1, r*x}] + 
 8*Li[{1, 1, 1, 5}, {1, 1, 1, R*x}] + 8*Li[{1, 1, 1, 5}, {1, 1, 1, r*y}] + 
 8*Li[{1, 1, 1, 5}, {1, 1, 1, R*y}] - 16*Li[{1, 1, 1, 5}, {1, 1, x, r}] - 
 16*Li[{1, 1, 1, 5}, {1, 1, x, R}] - 16*Li[{1, 1, 1, 5}, {1, 1, x, r/x}] - 
 16*Li[{1, 1, 1, 5}, {1, 1, x, R/x}] - 4*Li[{1, 1, 1, 5}, {1, 1, x, r*y}] - 
 4*Li[{1, 1, 1, 5}, {1, 1, x, R*y}] - 
 4*Li[{1, 1, 1, 5}, {1, 1, x, (r*y)/x}] - 
 4*Li[{1, 1, 1, 5}, {1, 1, x, (R*y)/x}] - 16*Li[{1, 1, 1, 5}, {1, 1, y, r}] - 
 16*Li[{1, 1, 1, 5}, {1, 1, y, R}] - 4*Li[{1, 1, 1, 5}, {1, 1, y, r*x}] - 
 4*Li[{1, 1, 1, 5}, {1, 1, y, R*x}] - 16*Li[{1, 1, 1, 5}, {1, 1, y, r/y}] - 
 16*Li[{1, 1, 1, 5}, {1, 1, y, R/y}] - 
 4*Li[{1, 1, 1, 5}, {1, 1, y, (r*x)/y}] - 
 4*Li[{1, 1, 1, 5}, {1, 1, y, (R*x)/y}] + 
 2*Li[{1, 1, 1, 5}, {1, x^(-1), x, r}] + 
 2*Li[{1, 1, 1, 5}, {1, x^(-1), x, R}] + 
 2*Li[{1, 1, 1, 5}, {1, x^(-1), y, (r*x)/y}] + 
 2*Li[{1, 1, 1, 5}, {1, x^(-1), y, (R*x)/y}] - 
 12*Li[{1, 1, 1, 5}, {1, x, 1, r}] - 12*Li[{1, 1, 1, 5}, {1, x, 1, R}] - 
 4*Li[{1, 1, 1, 5}, {1, x, 1, r/x}] - 4*Li[{1, 1, 1, 5}, {1, x, 1, R/x}] - 
 4*Li[{1, 1, 1, 5}, {1, x, 1, r*y}] - 4*Li[{1, 1, 1, 5}, {1, x, 1, R*y}] - 
 4*Li[{1, 1, 1, 5}, {1, x, x^(-1), r}] - 
 4*Li[{1, 1, 1, 5}, {1, x, x^(-1), R}] - 
 2*Li[{1, 1, 1, 5}, {1, x, x^(-1), r*x}] - 
 2*Li[{1, 1, 1, 5}, {1, x, x^(-1), R*x}] - 
 2*Li[{1, 1, 1, 5}, {1, x, x^(-1), r*y}] - 
 2*Li[{1, 1, 1, 5}, {1, x, x^(-1), R*y}] + 
 12*Li[{1, 1, 1, 5}, {1, x, x, r/x}] + 12*Li[{1, 1, 1, 5}, {1, x, x, R/x}] + 
 4*Li[{1, 1, 1, 5}, {1, x, x, (r*y)/x}] + 
 4*Li[{1, 1, 1, 5}, {1, x, x, (R*y)/x}] + 
 2*Li[{1, 1, 1, 5}, {1, x, y^(-1), (r*y)/x}] + 
 2*Li[{1, 1, 1, 5}, {1, x, y^(-1), (R*y)/x}] + 
 10*Li[{1, 1, 1, 5}, {1, x, y, r}] + 10*Li[{1, 1, 1, 5}, {1, x, y, R}] + 
 8*Li[{1, 1, 1, 5}, {1, x, y, r/x}] + 8*Li[{1, 1, 1, 5}, {1, x, y, R/x}] + 
 8*Li[{1, 1, 1, 5}, {1, x, y, r/y}] + 8*Li[{1, 1, 1, 5}, {1, x, y, R/y}] + 
 2*Li[{1, 1, 1, 5}, {1, y^(-1), x, (r*y)/x}] + 
 2*Li[{1, 1, 1, 5}, {1, y^(-1), x, (R*y)/x}] + 
 2*Li[{1, 1, 1, 5}, {1, y^(-1), y, r}] + 
 2*Li[{1, 1, 1, 5}, {1, y^(-1), y, R}] - 12*Li[{1, 1, 1, 5}, {1, y, 1, r}] - 
 12*Li[{1, 1, 1, 5}, {1, y, 1, R}] - 4*Li[{1, 1, 1, 5}, {1, y, 1, r*x}] - 
 4*Li[{1, 1, 1, 5}, {1, y, 1, R*x}] - 4*Li[{1, 1, 1, 5}, {1, y, 1, r/y}] - 
 4*Li[{1, 1, 1, 5}, {1, y, 1, R/y}] + 
 2*Li[{1, 1, 1, 5}, {1, y, x^(-1), (r*x)/y}] + 
 2*Li[{1, 1, 1, 5}, {1, y, x^(-1), (R*x)/y}] + 
 10*Li[{1, 1, 1, 5}, {1, y, x, r}] + 10*Li[{1, 1, 1, 5}, {1, y, x, R}] + 
 8*Li[{1, 1, 1, 5}, {1, y, x, r/x}] + 8*Li[{1, 1, 1, 5}, {1, y, x, R/x}] + 
 8*Li[{1, 1, 1, 5}, {1, y, x, r/y}] + 8*Li[{1, 1, 1, 5}, {1, y, x, R/y}] - 
 4*Li[{1, 1, 1, 5}, {1, y, y^(-1), r}] - 
 4*Li[{1, 1, 1, 5}, {1, y, y^(-1), R}] - 
 2*Li[{1, 1, 1, 5}, {1, y, y^(-1), r*x}] - 
 2*Li[{1, 1, 1, 5}, {1, y, y^(-1), R*x}] - 
 2*Li[{1, 1, 1, 5}, {1, y, y^(-1), r*y}] - 
 2*Li[{1, 1, 1, 5}, {1, y, y^(-1), R*y}] + 
 12*Li[{1, 1, 1, 5}, {1, y, y, r/y}] + 12*Li[{1, 1, 1, 5}, {1, y, y, R/y}] + 
 4*Li[{1, 1, 1, 5}, {1, y, y, (r*x)/y}] + 
 4*Li[{1, 1, 1, 5}, {1, y, y, (R*x)/y}] - 
 4*Li[{1, 1, 1, 5}, {x^(-1), 1, 1, r*x}] - 
 4*Li[{1, 1, 1, 5}, {x^(-1), 1, 1, R*x}] + 
 8*Li[{1, 1, 1, 5}, {x^(-1), 1, x, r}] + 
 8*Li[{1, 1, 1, 5}, {x^(-1), 1, x, R}] + 
 2*Li[{1, 1, 1, 5}, {x^(-1), 1, x, r*y}] + 
 2*Li[{1, 1, 1, 5}, {x^(-1), 1, x, R*y}] + 
 2*Li[{1, 1, 1, 5}, {x^(-1), 1, y, r*x}] + 
 2*Li[{1, 1, 1, 5}, {x^(-1), 1, y, R*x}] + 
 2*Li[{1, 1, 1, 5}, {x^(-1), 1, y, (r*x)/y}] + 
 2*Li[{1, 1, 1, 5}, {x^(-1), 1, y, (R*x)/y}] + 
 6*Li[{1, 1, 1, 5}, {x^(-1), x, 1, r}] + 
 6*Li[{1, 1, 1, 5}, {x^(-1), x, 1, R}] + 
 2*Li[{1, 1, 1, 5}, {x^(-1), x, 1, r*y}] + 
 2*Li[{1, 1, 1, 5}, {x^(-1), x, 1, R*y}] + 
 Li[{1, 1, 1, 5}, {x^(-1), x, x^(-1), r*x}] + 
 Li[{1, 1, 1, 5}, {x^(-1), x, x^(-1), R*x}] - 
 4*Li[{1, 1, 1, 5}, {x^(-1), x, x, r/x}] - 
 4*Li[{1, 1, 1, 5}, {x^(-1), x, x, R/x}] - 
 2*Li[{1, 1, 1, 5}, {x^(-1), x, x, (r*y)/x}] - 
 2*Li[{1, 1, 1, 5}, {x^(-1), x, x, (R*y)/x}] - 
 Li[{1, 1, 1, 5}, {x^(-1), x, y^(-1), r*y}] - 
 Li[{1, 1, 1, 5}, {x^(-1), x, y^(-1), R*y}] - 
 5*Li[{1, 1, 1, 5}, {x^(-1), x, y, r}] - 
 5*Li[{1, 1, 1, 5}, {x^(-1), x, y, R}] - 
 Li[{1, 1, 1, 5}, {x^(-1), y^(-1), x, r*y}] - 
 Li[{1, 1, 1, 5}, {x^(-1), y^(-1), x, R*y}] - 
 Li[{1, 1, 1, 5}, {x^(-1), y^(-1), y, r*x}] - 
 Li[{1, 1, 1, 5}, {x^(-1), y^(-1), y, R*x}] + 
 2*Li[{1, 1, 1, 5}, {x^(-1), y, 1, r*x}] + 
 2*Li[{1, 1, 1, 5}, {x^(-1), y, 1, R*x}] - 
 5*Li[{1, 1, 1, 5}, {x^(-1), y, x, r}] - 
 5*Li[{1, 1, 1, 5}, {x^(-1), y, x, R}] - 
 2*Li[{1, 1, 1, 5}, {x^(-1), y, y, (r*x)/y}] - 
 2*Li[{1, 1, 1, 5}, {x^(-1), y, y, (R*x)/y}] - 
 12*Li[{1, 1, 1, 5}, {x, 1, 1, r}] - 12*Li[{1, 1, 1, 5}, {x, 1, 1, R}] - 
 4*Li[{1, 1, 1, 5}, {x, 1, 1, r*y}] - 4*Li[{1, 1, 1, 5}, {x, 1, 1, R*y}] + 
 8*Li[{1, 1, 1, 5}, {x, 1, x, r/x}] + 8*Li[{1, 1, 1, 5}, {x, 1, x, R/x}] + 
 2*Li[{1, 1, 1, 5}, {x, 1, x, (r*y)/x}] + 
 2*Li[{1, 1, 1, 5}, {x, 1, x, (R*y)/x}] + 8*Li[{1, 1, 1, 5}, {x, 1, y, r}] + 
 8*Li[{1, 1, 1, 5}, {x, 1, y, R}] + 8*Li[{1, 1, 1, 5}, {x, 1, y, r/y}] + 
 8*Li[{1, 1, 1, 5}, {x, 1, y, R/y}] - 
 2*Li[{1, 1, 1, 5}, {x, x^(-1), 1, r*x}] - 
 2*Li[{1, 1, 1, 5}, {x, x^(-1), 1, R*x}] + 
 3*Li[{1, 1, 1, 5}, {x, x^(-1), x, r}] + 
 3*Li[{1, 1, 1, 5}, {x, x^(-1), x, R}] + 
 Li[{1, 1, 1, 5}, {x, x^(-1), x, r*y}] + 
 Li[{1, 1, 1, 5}, {x, x^(-1), x, R*y}] + 
 Li[{1, 1, 1, 5}, {x, x^(-1), y, r*x}] + 
 Li[{1, 1, 1, 5}, {x, x^(-1), y, R*x}] + 4*Li[{1, 1, 1, 5}, {x, x, 1, r/x}] + 
 4*Li[{1, 1, 1, 5}, {x, x, 1, R/x}] + 4*Li[{1, 1, 1, 5}, {x, x, x^(-1), r}] + 
 4*Li[{1, 1, 1, 5}, {x, x, x^(-1), R}] + 
 2*Li[{1, 1, 1, 5}, {x, x, x^(-1), r*y}] + 
 2*Li[{1, 1, 1, 5}, {x, x, x^(-1), R*y}] - 
 2*Li[{1, 1, 1, 5}, {x, x, y^(-1), (r*y)/x}] - 
 2*Li[{1, 1, 1, 5}, {x, x, y^(-1), (R*y)/x}] - 
 8*Li[{1, 1, 1, 5}, {x, x, y, r/x}] - 8*Li[{1, 1, 1, 5}, {x, x, y, R/x}] + 
 2*Li[{1, 1, 1, 5}, {x, y^(-1), 1, r*y}] + 
 2*Li[{1, 1, 1, 5}, {x, y^(-1), 1, R*y}] - 
 2*Li[{1, 1, 1, 5}, {x, y^(-1), x, (r*y)/x}] - 
 2*Li[{1, 1, 1, 5}, {x, y^(-1), x, (R*y)/x}] - 
 5*Li[{1, 1, 1, 5}, {x, y^(-1), y, r}] - 
 5*Li[{1, 1, 1, 5}, {x, y^(-1), y, R}] + 6*Li[{1, 1, 1, 5}, {x, y, 1, r}] + 
 6*Li[{1, 1, 1, 5}, {x, y, 1, R}] + Li[{1, 1, 1, 5}, {x, y, x^(-1), r*x}] + 
 Li[{1, 1, 1, 5}, {x, y, x^(-1), R*x}] - 8*Li[{1, 1, 1, 5}, {x, y, x, r/x}] - 
 8*Li[{1, 1, 1, 5}, {x, y, x, R/x}] + Li[{1, 1, 1, 5}, {x, y, y^(-1), r*y}] + 
 Li[{1, 1, 1, 5}, {x, y, y^(-1), R*y}] - 8*Li[{1, 1, 1, 5}, {x, y, y, r/y}] - 
 8*Li[{1, 1, 1, 5}, {x, y, y, R/y}] - 
 4*Li[{1, 1, 1, 5}, {y^(-1), 1, 1, r*y}] - 
 4*Li[{1, 1, 1, 5}, {y^(-1), 1, 1, R*y}] + 
 2*Li[{1, 1, 1, 5}, {y^(-1), 1, x, r*y}] + 
 2*Li[{1, 1, 1, 5}, {y^(-1), 1, x, R*y}] + 
 2*Li[{1, 1, 1, 5}, {y^(-1), 1, x, (r*y)/x}] + 
 2*Li[{1, 1, 1, 5}, {y^(-1), 1, x, (R*y)/x}] + 
 8*Li[{1, 1, 1, 5}, {y^(-1), 1, y, r}] + 
 8*Li[{1, 1, 1, 5}, {y^(-1), 1, y, R}] + 
 2*Li[{1, 1, 1, 5}, {y^(-1), 1, y, r*x}] + 
 2*Li[{1, 1, 1, 5}, {y^(-1), 1, y, R*x}] - 
 Li[{1, 1, 1, 5}, {y^(-1), x^(-1), x, r*y}] - 
 Li[{1, 1, 1, 5}, {y^(-1), x^(-1), x, R*y}] - 
 Li[{1, 1, 1, 5}, {y^(-1), x^(-1), y, r*x}] - 
 Li[{1, 1, 1, 5}, {y^(-1), x^(-1), y, R*x}] + 
 2*Li[{1, 1, 1, 5}, {y^(-1), x, 1, r*y}] + 
 2*Li[{1, 1, 1, 5}, {y^(-1), x, 1, R*y}] - 
 2*Li[{1, 1, 1, 5}, {y^(-1), x, x, (r*y)/x}] - 
 2*Li[{1, 1, 1, 5}, {y^(-1), x, x, (R*y)/x}] - 
 5*Li[{1, 1, 1, 5}, {y^(-1), x, y, r}] - 
 5*Li[{1, 1, 1, 5}, {y^(-1), x, y, R}] + 
 6*Li[{1, 1, 1, 5}, {y^(-1), y, 1, r}] + 
 6*Li[{1, 1, 1, 5}, {y^(-1), y, 1, R}] + 
 2*Li[{1, 1, 1, 5}, {y^(-1), y, 1, r*x}] + 
 2*Li[{1, 1, 1, 5}, {y^(-1), y, 1, R*x}] - 
 Li[{1, 1, 1, 5}, {y^(-1), y, x^(-1), r*x}] - 
 Li[{1, 1, 1, 5}, {y^(-1), y, x^(-1), R*x}] - 
 5*Li[{1, 1, 1, 5}, {y^(-1), y, x, r}] - 
 5*Li[{1, 1, 1, 5}, {y^(-1), y, x, R}] + 
 Li[{1, 1, 1, 5}, {y^(-1), y, y^(-1), r*y}] + 
 Li[{1, 1, 1, 5}, {y^(-1), y, y^(-1), R*y}] - 
 4*Li[{1, 1, 1, 5}, {y^(-1), y, y, r/y}] - 
 4*Li[{1, 1, 1, 5}, {y^(-1), y, y, R/y}] - 
 2*Li[{1, 1, 1, 5}, {y^(-1), y, y, (r*x)/y}] - 
 2*Li[{1, 1, 1, 5}, {y^(-1), y, y, (R*x)/y}] - 
 12*Li[{1, 1, 1, 5}, {y, 1, 1, r}] - 12*Li[{1, 1, 1, 5}, {y, 1, 1, R}] - 
 4*Li[{1, 1, 1, 5}, {y, 1, 1, r*x}] - 4*Li[{1, 1, 1, 5}, {y, 1, 1, R*x}] + 
 8*Li[{1, 1, 1, 5}, {y, 1, x, r}] + 8*Li[{1, 1, 1, 5}, {y, 1, x, R}] + 
 8*Li[{1, 1, 1, 5}, {y, 1, x, r/x}] + 8*Li[{1, 1, 1, 5}, {y, 1, x, R/x}] + 
 8*Li[{1, 1, 1, 5}, {y, 1, y, r/y}] + 8*Li[{1, 1, 1, 5}, {y, 1, y, R/y}] + 
 2*Li[{1, 1, 1, 5}, {y, 1, y, (r*x)/y}] + 
 2*Li[{1, 1, 1, 5}, {y, 1, y, (R*x)/y}] + 
 2*Li[{1, 1, 1, 5}, {y, x^(-1), 1, r*x}] + 
 2*Li[{1, 1, 1, 5}, {y, x^(-1), 1, R*x}] - 
 5*Li[{1, 1, 1, 5}, {y, x^(-1), x, r}] - 
 5*Li[{1, 1, 1, 5}, {y, x^(-1), x, R}] - 
 2*Li[{1, 1, 1, 5}, {y, x^(-1), y, (r*x)/y}] - 
 2*Li[{1, 1, 1, 5}, {y, x^(-1), y, (R*x)/y}] + 
 6*Li[{1, 1, 1, 5}, {y, x, 1, r}] + 6*Li[{1, 1, 1, 5}, {y, x, 1, R}] + 
 Li[{1, 1, 1, 5}, {y, x, x^(-1), r*x}] + 
 Li[{1, 1, 1, 5}, {y, x, x^(-1), R*x}] - 8*Li[{1, 1, 1, 5}, {y, x, x, r/x}] - 
 8*Li[{1, 1, 1, 5}, {y, x, x, R/x}] + Li[{1, 1, 1, 5}, {y, x, y^(-1), r*y}] + 
 Li[{1, 1, 1, 5}, {y, x, y^(-1), R*y}] - 8*Li[{1, 1, 1, 5}, {y, x, y, r/y}] - 
 8*Li[{1, 1, 1, 5}, {y, x, y, R/y}] - 
 2*Li[{1, 1, 1, 5}, {y, y^(-1), 1, r*y}] - 
 2*Li[{1, 1, 1, 5}, {y, y^(-1), 1, R*y}] + 
 Li[{1, 1, 1, 5}, {y, y^(-1), x, r*y}] + 
 Li[{1, 1, 1, 5}, {y, y^(-1), x, R*y}] + 
 3*Li[{1, 1, 1, 5}, {y, y^(-1), y, r}] + 
 3*Li[{1, 1, 1, 5}, {y, y^(-1), y, R}] + 
 Li[{1, 1, 1, 5}, {y, y^(-1), y, r*x}] + 
 Li[{1, 1, 1, 5}, {y, y^(-1), y, R*x}] + 4*Li[{1, 1, 1, 5}, {y, y, 1, r/y}] + 
 4*Li[{1, 1, 1, 5}, {y, y, 1, R/y}] - 
 2*Li[{1, 1, 1, 5}, {y, y, x^(-1), (r*x)/y}] - 
 2*Li[{1, 1, 1, 5}, {y, y, x^(-1), (R*x)/y}] - 
 8*Li[{1, 1, 1, 5}, {y, y, x, r/y}] - 8*Li[{1, 1, 1, 5}, {y, y, x, R/y}] + 
 4*Li[{1, 1, 1, 5}, {y, y, y^(-1), r}] + 
 4*Li[{1, 1, 1, 5}, {y, y, y^(-1), R}] + 
 2*Li[{1, 1, 1, 5}, {y, y, y^(-1), r*x}] + 
 2*Li[{1, 1, 1, 5}, {y, y, y^(-1), R*x}] + 4*Li[{1, 1, 2, 4}, {1, 1, 1, r}] + 
 4*Li[{1, 1, 2, 4}, {1, 1, 1, R}] + 12*Li[{1, 1, 2, 4}, {1, 1, x, r}] + 
 12*Li[{1, 1, 2, 4}, {1, 1, x, R}] - 4*Li[{1, 1, 2, 4}, {1, 1, x^2, r/x}] - 
 4*Li[{1, 1, 2, 4}, {1, 1, x^2, R/x}] + 12*Li[{1, 1, 2, 4}, {1, 1, y, r}] + 
 12*Li[{1, 1, 2, 4}, {1, 1, y, R}] - 4*Li[{1, 1, 2, 4}, {1, 1, x*y, r}] - 
 4*Li[{1, 1, 2, 4}, {1, 1, x*y, R}] - 4*Li[{1, 1, 2, 4}, {1, 1, x*y, r/x}] - 
 4*Li[{1, 1, 2, 4}, {1, 1, x*y, R/x}] - 
 4*Li[{1, 1, 2, 4}, {1, 1, x*y, r/y}] - 
 4*Li[{1, 1, 2, 4}, {1, 1, x*y, R/y}] - 
 8*Li[{1, 1, 2, 4}, {1, 1, x*y, r/(x*y)}] - 
 8*Li[{1, 1, 2, 4}, {1, 1, x*y, R/(x*y)}] - 
 4*Li[{1, 1, 2, 4}, {1, 1, y^2, r/y}] - 
 4*Li[{1, 1, 2, 4}, {1, 1, y^2, R/y}] + 
 2*Li[{1, 1, 2, 4}, {1, x^(-1), x*y, r/y}] + 
 2*Li[{1, 1, 2, 4}, {1, x^(-1), x*y, R/y}] - 
 4*Li[{1, 1, 2, 4}, {1, x, 1, r}] - 4*Li[{1, 1, 2, 4}, {1, x, 1, R}] - 
 2*Li[{1, 1, 2, 4}, {1, x, x, r/x}] - 2*Li[{1, 1, 2, 4}, {1, x, x, R/x}] - 
 6*Li[{1, 1, 2, 4}, {1, x, y, r}] - 6*Li[{1, 1, 2, 4}, {1, x, y, R}] - 
 2*Li[{1, 1, 2, 4}, {1, x, y, r/x}] - 2*Li[{1, 1, 2, 4}, {1, x, y, R/x}] - 
 2*Li[{1, 1, 2, 4}, {1, x, y/x, r}] - 2*Li[{1, 1, 2, 4}, {1, x, y/x, R}] + 
 4*Li[{1, 1, 2, 4}, {1, x, x*y, r/x}] + 
 4*Li[{1, 1, 2, 4}, {1, x, x*y, R/x}] + 
 4*Li[{1, 1, 2, 4}, {1, x, x*y, r/(x*y)}] + 
 4*Li[{1, 1, 2, 4}, {1, x, x*y, R/(x*y)}] + 
 2*Li[{1, 1, 2, 4}, {1, x, y^2, r/y}] + 
 2*Li[{1, 1, 2, 4}, {1, x, y^2, R/y}] + 
 2*Li[{1, 1, 2, 4}, {1, x, y^2, r/(x*y)}] + 
 2*Li[{1, 1, 2, 4}, {1, x, y^2, R/(x*y)}] + 
 2*Li[{1, 1, 2, 4}, {1, y^(-1), x*y, r/x}] + 
 2*Li[{1, 1, 2, 4}, {1, y^(-1), x*y, R/x}] - 
 4*Li[{1, 1, 2, 4}, {1, y, 1, r}] - 4*Li[{1, 1, 2, 4}, {1, y, 1, R}] - 
 6*Li[{1, 1, 2, 4}, {1, y, x, r}] - 6*Li[{1, 1, 2, 4}, {1, y, x, R}] - 
 2*Li[{1, 1, 2, 4}, {1, y, x, r/y}] - 2*Li[{1, 1, 2, 4}, {1, y, x, R/y}] + 
 2*Li[{1, 1, 2, 4}, {1, y, x^2, r/x}] + 
 2*Li[{1, 1, 2, 4}, {1, y, x^2, R/x}] + 
 2*Li[{1, 1, 2, 4}, {1, y, x^2, r/(x*y)}] + 
 2*Li[{1, 1, 2, 4}, {1, y, x^2, R/(x*y)}] - 
 2*Li[{1, 1, 2, 4}, {1, y, x/y, r}] - 2*Li[{1, 1, 2, 4}, {1, y, x/y, R}] - 
 2*Li[{1, 1, 2, 4}, {1, y, y, r/y}] - 2*Li[{1, 1, 2, 4}, {1, y, y, R/y}] + 
 4*Li[{1, 1, 2, 4}, {1, y, x*y, r/y}] + 
 4*Li[{1, 1, 2, 4}, {1, y, x*y, R/y}] + 
 4*Li[{1, 1, 2, 4}, {1, y, x*y, r/(x*y)}] + 
 4*Li[{1, 1, 2, 4}, {1, y, x*y, R/(x*y)}] - 
 4*Li[{1, 1, 2, 4}, {x^(-1), 1, x, r}] - 
 4*Li[{1, 1, 2, 4}, {x^(-1), 1, x, R}] + 
 2*Li[{1, 1, 2, 4}, {x^(-1), 1, x^2, r/x}] + 
 2*Li[{1, 1, 2, 4}, {x^(-1), 1, x^2, R/x}] + 
 2*Li[{1, 1, 2, 4}, {x^(-1), 1, x*y, r}] + 
 2*Li[{1, 1, 2, 4}, {x^(-1), 1, x*y, R}] + 
 2*Li[{1, 1, 2, 4}, {x^(-1), 1, x*y, r/y}] + 
 2*Li[{1, 1, 2, 4}, {x^(-1), 1, x*y, R/y}] + 
 Li[{1, 1, 2, 4}, {x^(-1), x, 1, r}] + Li[{1, 1, 2, 4}, {x^(-1), x, 1, R}] + 
 3*Li[{1, 1, 2, 4}, {x^(-1), x, y, r}] + 
 3*Li[{1, 1, 2, 4}, {x^(-1), x, y, R}] - 
 2*Li[{1, 1, 2, 4}, {x^(-1), x, x*y, r/x}] - 
 2*Li[{1, 1, 2, 4}, {x^(-1), x, x*y, R/x}] - 
 Li[{1, 1, 2, 4}, {x^(-1), x, y^2, r/y}] - 
 Li[{1, 1, 2, 4}, {x^(-1), x, y^2, R/y}] - 
 Li[{1, 1, 2, 4}, {x^(-1), y^(-1), x*y, r}] - 
 Li[{1, 1, 2, 4}, {x^(-1), y^(-1), x*y, R}] + 
 2*Li[{1, 1, 2, 4}, {x^(-1), y, x, r}] + 
 2*Li[{1, 1, 2, 4}, {x^(-1), y, x, R}] - 
 Li[{1, 1, 2, 4}, {x^(-1), y, x^2, r/x}] - 
 Li[{1, 1, 2, 4}, {x^(-1), y, x^2, R/x}] - 
 2*Li[{1, 1, 2, 4}, {x^(-1), y, x*y, r/y}] - 
 2*Li[{1, 1, 2, 4}, {x^(-1), y, x*y, R/y}] - 
 2*Li[{1, 1, 2, 4}, {x, 1, 1, r}] - 2*Li[{1, 1, 2, 4}, {x, 1, 1, R}] - 
 6*Li[{1, 1, 2, 4}, {x, 1, y, r}] - 6*Li[{1, 1, 2, 4}, {x, 1, y, R}] + 
 2*Li[{1, 1, 2, 4}, {x, 1, x*y, r/x}] + 
 2*Li[{1, 1, 2, 4}, {x, 1, x*y, R/x}] + 
 4*Li[{1, 1, 2, 4}, {x, 1, x*y, r/(x*y)}] + 
 4*Li[{1, 1, 2, 4}, {x, 1, x*y, R/(x*y)}] + 
 2*Li[{1, 1, 2, 4}, {x, 1, y^2, r/y}] + 
 2*Li[{1, 1, 2, 4}, {x, 1, y^2, R/y}] - 
 3*Li[{1, 1, 2, 4}, {x, x^(-1), x, r}] - 
 3*Li[{1, 1, 2, 4}, {x, x^(-1), x, R}] + 
 Li[{1, 1, 2, 4}, {x, x^(-1), x^2, r/x}] + 
 Li[{1, 1, 2, 4}, {x, x^(-1), x^2, R/x}] + 
 Li[{1, 1, 2, 4}, {x, x^(-1), x*y, r}] + 
 Li[{1, 1, 2, 4}, {x, x^(-1), x*y, R}] + 2*Li[{1, 1, 2, 4}, {x, x, y, r/x}] + 
 2*Li[{1, 1, 2, 4}, {x, x, y, R/x}] + 2*Li[{1, 1, 2, 4}, {x, x, y/x, r}] + 
 2*Li[{1, 1, 2, 4}, {x, x, y/x, R}] - 
 2*Li[{1, 1, 2, 4}, {x, x, y^2, r/(x*y)}] - 
 2*Li[{1, 1, 2, 4}, {x, x, y^2, R/(x*y)}] + 
 2*Li[{1, 1, 2, 4}, {x, y^(-1), y, r}] + 
 2*Li[{1, 1, 2, 4}, {x, y^(-1), y, R}] - 
 2*Li[{1, 1, 2, 4}, {x, y^(-1), x*y, r/x}] - 
 2*Li[{1, 1, 2, 4}, {x, y^(-1), x*y, R/x}] - 
 Li[{1, 1, 2, 4}, {x, y^(-1), y^2, r/y}] - 
 Li[{1, 1, 2, 4}, {x, y^(-1), y^2, R/y}] + 3*Li[{1, 1, 2, 4}, {x, y, 1, r}] + 
 3*Li[{1, 1, 2, 4}, {x, y, 1, R}] + Li[{1, 1, 2, 4}, {x, y, x, r/x}] + 
 Li[{1, 1, 2, 4}, {x, y, x, R/x}] + Li[{1, 1, 2, 4}, {x, y, y, r/y}] + 
 Li[{1, 1, 2, 4}, {x, y, y, R/y}] - 
 4*Li[{1, 1, 2, 4}, {x, y, x*y, r/(x*y)}] - 
 4*Li[{1, 1, 2, 4}, {x, y, x*y, R/(x*y)}] - 
 4*Li[{1, 1, 2, 4}, {y^(-1), 1, y, r}] - 
 4*Li[{1, 1, 2, 4}, {y^(-1), 1, y, R}] + 
 2*Li[{1, 1, 2, 4}, {y^(-1), 1, x*y, r}] + 
 2*Li[{1, 1, 2, 4}, {y^(-1), 1, x*y, R}] + 
 2*Li[{1, 1, 2, 4}, {y^(-1), 1, x*y, r/x}] + 
 2*Li[{1, 1, 2, 4}, {y^(-1), 1, x*y, R/x}] + 
 2*Li[{1, 1, 2, 4}, {y^(-1), 1, y^2, r/y}] + 
 2*Li[{1, 1, 2, 4}, {y^(-1), 1, y^2, R/y}] - 
 Li[{1, 1, 2, 4}, {y^(-1), x^(-1), x*y, r}] - 
 Li[{1, 1, 2, 4}, {y^(-1), x^(-1), x*y, R}] + 
 2*Li[{1, 1, 2, 4}, {y^(-1), x, y, r}] + 
 2*Li[{1, 1, 2, 4}, {y^(-1), x, y, R}] - 
 2*Li[{1, 1, 2, 4}, {y^(-1), x, x*y, r/x}] - 
 2*Li[{1, 1, 2, 4}, {y^(-1), x, x*y, R/x}] - 
 Li[{1, 1, 2, 4}, {y^(-1), x, y^2, r/y}] - 
 Li[{1, 1, 2, 4}, {y^(-1), x, y^2, R/y}] + 
 Li[{1, 1, 2, 4}, {y^(-1), y, 1, r}] + Li[{1, 1, 2, 4}, {y^(-1), y, 1, R}] + 
 3*Li[{1, 1, 2, 4}, {y^(-1), y, x, r}] + 
 3*Li[{1, 1, 2, 4}, {y^(-1), y, x, R}] - 
 Li[{1, 1, 2, 4}, {y^(-1), y, x^2, r/x}] - 
 Li[{1, 1, 2, 4}, {y^(-1), y, x^2, R/x}] - 
 2*Li[{1, 1, 2, 4}, {y^(-1), y, x*y, r/y}] - 
 2*Li[{1, 1, 2, 4}, {y^(-1), y, x*y, R/y}] - 
 2*Li[{1, 1, 2, 4}, {y, 1, 1, r}] - 2*Li[{1, 1, 2, 4}, {y, 1, 1, R}] - 
 6*Li[{1, 1, 2, 4}, {y, 1, x, r}] - 6*Li[{1, 1, 2, 4}, {y, 1, x, R}] + 
 2*Li[{1, 1, 2, 4}, {y, 1, x^2, r/x}] + 
 2*Li[{1, 1, 2, 4}, {y, 1, x^2, R/x}] + 
 2*Li[{1, 1, 2, 4}, {y, 1, x*y, r/y}] + 
 2*Li[{1, 1, 2, 4}, {y, 1, x*y, R/y}] + 
 4*Li[{1, 1, 2, 4}, {y, 1, x*y, r/(x*y)}] + 
 4*Li[{1, 1, 2, 4}, {y, 1, x*y, R/(x*y)}] + 
 2*Li[{1, 1, 2, 4}, {y, x^(-1), x, r}] + 
 2*Li[{1, 1, 2, 4}, {y, x^(-1), x, R}] - 
 Li[{1, 1, 2, 4}, {y, x^(-1), x^2, r/x}] - 
 Li[{1, 1, 2, 4}, {y, x^(-1), x^2, R/x}] - 
 2*Li[{1, 1, 2, 4}, {y, x^(-1), x*y, r/y}] - 
 2*Li[{1, 1, 2, 4}, {y, x^(-1), x*y, R/y}] + 
 3*Li[{1, 1, 2, 4}, {y, x, 1, r}] + 3*Li[{1, 1, 2, 4}, {y, x, 1, R}] + 
 Li[{1, 1, 2, 4}, {y, x, x, r/x}] + Li[{1, 1, 2, 4}, {y, x, x, R/x}] + 
 Li[{1, 1, 2, 4}, {y, x, y, r/y}] + Li[{1, 1, 2, 4}, {y, x, y, R/y}] - 
 4*Li[{1, 1, 2, 4}, {y, x, x*y, r/(x*y)}] - 
 4*Li[{1, 1, 2, 4}, {y, x, x*y, R/(x*y)}] - 
 3*Li[{1, 1, 2, 4}, {y, y^(-1), y, r}] - 
 3*Li[{1, 1, 2, 4}, {y, y^(-1), y, R}] + 
 Li[{1, 1, 2, 4}, {y, y^(-1), x*y, r}] + 
 Li[{1, 1, 2, 4}, {y, y^(-1), x*y, R}] + 
 Li[{1, 1, 2, 4}, {y, y^(-1), y^2, r/y}] + 
 Li[{1, 1, 2, 4}, {y, y^(-1), y^2, R/y}] + 
 2*Li[{1, 1, 2, 4}, {y, y, x, r/y}] + 2*Li[{1, 1, 2, 4}, {y, y, x, R/y}] - 
 2*Li[{1, 1, 2, 4}, {y, y, x^2, r/(x*y)}] - 
 2*Li[{1, 1, 2, 4}, {y, y, x^2, R/(x*y)}] + 
 2*Li[{1, 1, 2, 4}, {y, y, x/y, r}] + 2*Li[{1, 1, 2, 4}, {y, y, x/y, R}] + 
 4*Li[{1, 1, 4, 2}, {1, 1, r, x}] + 4*Li[{1, 1, 4, 2}, {1, 1, r, y}] - 
 4*Li[{1, 1, 4, 2}, {1, 1, r, x*y}] + 4*Li[{1, 1, 4, 2}, {1, 1, R, x}] + 
 4*Li[{1, 1, 4, 2}, {1, 1, R, y}] - 4*Li[{1, 1, 4, 2}, {1, 1, R, x*y}] - 
 4*Li[{1, 1, 4, 2}, {1, 1, r/(x*y), x*y}] - 
 4*Li[{1, 1, 4, 2}, {1, 1, R/(x*y), x*y}] + 
 2*Li[{1, 1, 4, 2}, {1, x^(-1), r/y, x*y}] + 
 2*Li[{1, 1, 4, 2}, {1, x^(-1), R/y, x*y}] - 
 2*Li[{1, 1, 4, 2}, {1, x, r, y}] - 2*Li[{1, 1, 4, 2}, {1, x, R, y}] - 
 2*Li[{1, 1, 4, 2}, {1, x, r/x, x}] - 2*Li[{1, 1, 4, 2}, {1, x, r/x, y}] + 
 2*Li[{1, 1, 4, 2}, {1, x, r/x, x*y}] - 2*Li[{1, 1, 4, 2}, {1, x, R/x, x}] - 
 2*Li[{1, 1, 4, 2}, {1, x, R/x, y}] + 2*Li[{1, 1, 4, 2}, {1, x, R/x, x*y}] + 
 2*Li[{1, 1, 4, 2}, {1, y^(-1), r/x, x*y}] + 
 2*Li[{1, 1, 4, 2}, {1, y^(-1), R/x, x*y}] - 
 2*Li[{1, 1, 4, 2}, {1, y, r, x}] - 2*Li[{1, 1, 4, 2}, {1, y, R, x}] - 
 2*Li[{1, 1, 4, 2}, {1, y, r/y, x}] - 2*Li[{1, 1, 4, 2}, {1, y, r/y, y}] + 
 2*Li[{1, 1, 4, 2}, {1, y, r/y, x*y}] - 2*Li[{1, 1, 4, 2}, {1, y, R/y, x}] - 
 2*Li[{1, 1, 4, 2}, {1, y, R/y, y}] + 2*Li[{1, 1, 4, 2}, {1, y, R/y, x*y}] + 
 2*Li[{1, 1, 4, 2}, {x^(-1), 1, r, x*y}] + 
 2*Li[{1, 1, 4, 2}, {x^(-1), 1, R, x*y}] + 
 Li[{1, 1, 4, 2}, {x^(-1), x, r, y}] + Li[{1, 1, 4, 2}, {x^(-1), x, R, y}] - 
 Li[{1, 1, 4, 2}, {x^(-1), x, r/x, x*y}] - 
 Li[{1, 1, 4, 2}, {x^(-1), x, R/x, x*y}] + 
 Li[{1, 1, 4, 2}, {x^(-1), x, r/(x*y), x*y}] + 
 Li[{1, 1, 4, 2}, {x^(-1), x, R/(x*y), x*y}] - 
 Li[{1, 1, 4, 2}, {x^(-1), y^(-1), r, x*y}] - 
 Li[{1, 1, 4, 2}, {x^(-1), y^(-1), R, x*y}] - 
 Li[{1, 1, 4, 2}, {x^(-1), y, r/y, x*y}] - 
 Li[{1, 1, 4, 2}, {x^(-1), y, R/y, x*y}] - 2*Li[{1, 1, 4, 2}, {x, 1, r, y}] - 
 2*Li[{1, 1, 4, 2}, {x, 1, R, y}] + 
 2*Li[{1, 1, 4, 2}, {x, 1, r/(x*y), x*y}] + 
 2*Li[{1, 1, 4, 2}, {x, 1, R/(x*y), x*y}] - 
 Li[{1, 1, 4, 2}, {x, x^(-1), r, x}] + Li[{1, 1, 4, 2}, 
  {x, x^(-1), r, x*y}] - Li[{1, 1, 4, 2}, {x, x^(-1), R, x}] + 
 Li[{1, 1, 4, 2}, {x, x^(-1), R, x*y}] - 
 Li[{1, 1, 4, 2}, {x, x^(-1), r/y, x*y}] - 
 Li[{1, 1, 4, 2}, {x, x^(-1), R/y, x*y}] + 
 2*Li[{1, 1, 4, 2}, {x, x, r/x, y}] + 2*Li[{1, 1, 4, 2}, {x, x, R/x, y}] - 
 Li[{1, 1, 4, 2}, {x, y^(-1), r/x, x*y}] - 
 Li[{1, 1, 4, 2}, {x, y^(-1), R/x, x*y}] + Li[{1, 1, 4, 2}, {x, y, r/x, x}] + 
 Li[{1, 1, 4, 2}, {x, y, R/x, x}] + Li[{1, 1, 4, 2}, {x, y, r/y, y}] + 
 Li[{1, 1, 4, 2}, {x, y, R/y, y}] - Li[{1, 1, 4, 2}, {x, y, r/(x*y), x*y}] - 
 Li[{1, 1, 4, 2}, {x, y, R/(x*y), x*y}] + 
 2*Li[{1, 1, 4, 2}, {y^(-1), 1, r, x*y}] + 
 2*Li[{1, 1, 4, 2}, {y^(-1), 1, R, x*y}] - 
 Li[{1, 1, 4, 2}, {y^(-1), x^(-1), r, x*y}] - 
 Li[{1, 1, 4, 2}, {y^(-1), x^(-1), R, x*y}] - 
 Li[{1, 1, 4, 2}, {y^(-1), x, r/x, x*y}] - 
 Li[{1, 1, 4, 2}, {y^(-1), x, R/x, x*y}] + 
 Li[{1, 1, 4, 2}, {y^(-1), y, r, x}] + Li[{1, 1, 4, 2}, {y^(-1), y, R, x}] - 
 Li[{1, 1, 4, 2}, {y^(-1), y, r/y, x*y}] - 
 Li[{1, 1, 4, 2}, {y^(-1), y, R/y, x*y}] + 
 Li[{1, 1, 4, 2}, {y^(-1), y, r/(x*y), x*y}] + 
 Li[{1, 1, 4, 2}, {y^(-1), y, R/(x*y), x*y}] - 
 2*Li[{1, 1, 4, 2}, {y, 1, r, x}] - 2*Li[{1, 1, 4, 2}, {y, 1, R, x}] + 
 2*Li[{1, 1, 4, 2}, {y, 1, r/(x*y), x*y}] + 
 2*Li[{1, 1, 4, 2}, {y, 1, R/(x*y), x*y}] - 
 Li[{1, 1, 4, 2}, {y, x^(-1), r/y, x*y}] - 
 Li[{1, 1, 4, 2}, {y, x^(-1), R/y, x*y}] + Li[{1, 1, 4, 2}, {y, x, r/x, x}] + 
 Li[{1, 1, 4, 2}, {y, x, R/x, x}] + Li[{1, 1, 4, 2}, {y, x, r/y, y}] + 
 Li[{1, 1, 4, 2}, {y, x, R/y, y}] - Li[{1, 1, 4, 2}, {y, x, r/(x*y), x*y}] - 
 Li[{1, 1, 4, 2}, {y, x, R/(x*y), x*y}] - 
 Li[{1, 1, 4, 2}, {y, y^(-1), r, y}] + Li[{1, 1, 4, 2}, 
  {y, y^(-1), r, x*y}] - Li[{1, 1, 4, 2}, {y, y^(-1), R, y}] + 
 Li[{1, 1, 4, 2}, {y, y^(-1), R, x*y}] - 
 Li[{1, 1, 4, 2}, {y, y^(-1), r/x, x*y}] - 
 Li[{1, 1, 4, 2}, {y, y^(-1), R/x, x*y}] + 
 2*Li[{1, 1, 4, 2}, {y, y, r/y, x}] + 2*Li[{1, 1, 4, 2}, {y, y, R/y, x}] - 
 12*Li[{1, 1, 5, 1}, {1, 1, r, x}] - 12*Li[{1, 1, 5, 1}, {1, 1, r, y}] - 
 12*Li[{1, 1, 5, 1}, {1, 1, R, x}] - 12*Li[{1, 1, 5, 1}, {1, 1, R, y}] - 
 4*Li[{1, 1, 5, 1}, {1, 1, r/x, x}] - 4*Li[{1, 1, 5, 1}, {1, 1, R/x, x}] - 
 4*Li[{1, 1, 5, 1}, {1, 1, r*x, y}] - 4*Li[{1, 1, 5, 1}, {1, 1, R*x, y}] - 
 4*Li[{1, 1, 5, 1}, {1, 1, r/y, y}] - 4*Li[{1, 1, 5, 1}, {1, 1, R/y, y}] - 
 4*Li[{1, 1, 5, 1}, {1, 1, r*y, x}] - 4*Li[{1, 1, 5, 1}, {1, 1, R*y, x}] + 
 2*Li[{1, 1, 5, 1}, {1, x^(-1), r, x}] + 
 2*Li[{1, 1, 5, 1}, {1, x^(-1), R, x}] + 
 2*Li[{1, 1, 5, 1}, {1, x^(-1), (r*x)/y, y}] + 
 2*Li[{1, 1, 5, 1}, {1, x^(-1), (R*x)/y, y}] + 
 8*Li[{1, 1, 5, 1}, {1, x, r, y}] + 8*Li[{1, 1, 5, 1}, {1, x, R, y}] + 
 6*Li[{1, 1, 5, 1}, {1, x, r/x, x}] + 6*Li[{1, 1, 5, 1}, {1, x, r/x, y}] + 
 6*Li[{1, 1, 5, 1}, {1, x, R/x, x}] + 6*Li[{1, 1, 5, 1}, {1, x, R/x, y}] - 
 6*Li[{1, 1, 5, 1}, {1, x, r/(x*y), y}] - 
 6*Li[{1, 1, 5, 1}, {1, x, R/(x*y), y}] + 
 2*Li[{1, 1, 5, 1}, {1, x, (r*y)/x, x}] + 
 2*Li[{1, 1, 5, 1}, {1, x, (R*y)/x, x}] + 
 2*Li[{1, 1, 5, 1}, {1, y^(-1), r, y}] + 
 2*Li[{1, 1, 5, 1}, {1, y^(-1), R, y}] + 
 2*Li[{1, 1, 5, 1}, {1, y^(-1), (r*y)/x, x}] + 
 2*Li[{1, 1, 5, 1}, {1, y^(-1), (R*y)/x, x}] + 
 8*Li[{1, 1, 5, 1}, {1, y, r, x}] + 8*Li[{1, 1, 5, 1}, {1, y, R, x}] + 
 6*Li[{1, 1, 5, 1}, {1, y, r/y, x}] + 6*Li[{1, 1, 5, 1}, {1, y, r/y, y}] + 
 6*Li[{1, 1, 5, 1}, {1, y, R/y, x}] + 6*Li[{1, 1, 5, 1}, {1, y, R/y, y}] - 
 6*Li[{1, 1, 5, 1}, {1, y, r/(x*y), x}] - 
 6*Li[{1, 1, 5, 1}, {1, y, R/(x*y), x}] + 
 2*Li[{1, 1, 5, 1}, {1, y, (r*x)/y, y}] + 
 2*Li[{1, 1, 5, 1}, {1, y, (R*x)/y, y}] + 
 6*Li[{1, 1, 5, 1}, {x^(-1), 1, r, x}] + 
 6*Li[{1, 1, 5, 1}, {x^(-1), 1, R, x}] + 
 2*Li[{1, 1, 5, 1}, {x^(-1), 1, r*x, y}] + 
 2*Li[{1, 1, 5, 1}, {x^(-1), 1, R*x, y}] + 
 2*Li[{1, 1, 5, 1}, {x^(-1), 1, r*y, x}] + 
 2*Li[{1, 1, 5, 1}, {x^(-1), 1, R*y, x}] - 
 4*Li[{1, 1, 5, 1}, {x^(-1), x, r, y}] - 
 4*Li[{1, 1, 5, 1}, {x^(-1), x, R, y}] - 
 2*Li[{1, 1, 5, 1}, {x^(-1), x, r/x, x}] - 
 2*Li[{1, 1, 5, 1}, {x^(-1), x, R/x, x}] + 
 4*Li[{1, 1, 5, 1}, {x^(-1), x, r/y, y}] + 
 4*Li[{1, 1, 5, 1}, {x^(-1), x, R/y, y}] - 
 Li[{1, 1, 5, 1}, {x^(-1), x, (r*y)/x, x}] - 
 Li[{1, 1, 5, 1}, {x^(-1), x, (R*y)/x, x}] - 
 Li[{1, 1, 5, 1}, {x^(-1), y^(-1), r*x, y}] - 
 Li[{1, 1, 5, 1}, {x^(-1), y^(-1), R*x, y}] - 
 Li[{1, 1, 5, 1}, {x^(-1), y^(-1), r*y, x}] - 
 Li[{1, 1, 5, 1}, {x^(-1), y^(-1), R*y, x}] - 
 4*Li[{1, 1, 5, 1}, {x^(-1), y, r, x}] - 
 4*Li[{1, 1, 5, 1}, {x^(-1), y, R, x}] - 
 Li[{1, 1, 5, 1}, {x^(-1), y, (r*x)/y, y}] - 
 Li[{1, 1, 5, 1}, {x^(-1), y, (R*x)/y, y}] + 
 6*Li[{1, 1, 5, 1}, {x, 1, r, y}] + 6*Li[{1, 1, 5, 1}, {x, 1, R, y}] + 
 2*Li[{1, 1, 5, 1}, {x, 1, r/x, x}] + 2*Li[{1, 1, 5, 1}, {x, 1, R/x, x}] + 
 2*Li[{1, 1, 5, 1}, {x, 1, r/y, y}] + 2*Li[{1, 1, 5, 1}, {x, 1, R/y, y}] + 
 2*Li[{1, 1, 5, 1}, {x, x^(-1), r, x}] + 
 2*Li[{1, 1, 5, 1}, {x, x^(-1), R, x}] + 
 Li[{1, 1, 5, 1}, {x, x^(-1), r*x, y}] + 
 Li[{1, 1, 5, 1}, {x, x^(-1), R*x, y}] - 
 Li[{1, 1, 5, 1}, {x, x^(-1), (r*x)/y, y}] - 
 Li[{1, 1, 5, 1}, {x, x^(-1), (R*x)/y, y}] + 
 Li[{1, 1, 5, 1}, {x, x^(-1), r*y, x}] + 
 Li[{1, 1, 5, 1}, {x, x^(-1), R*y, x}] - 6*Li[{1, 1, 5, 1}, {x, x, r/x, y}] - 
 6*Li[{1, 1, 5, 1}, {x, x, R/x, y}] + 
 6*Li[{1, 1, 5, 1}, {x, x, r/(x*y), y}] + 
 6*Li[{1, 1, 5, 1}, {x, x, R/(x*y), y}] - 
 4*Li[{1, 1, 5, 1}, {x, y^(-1), r, y}] - 
 4*Li[{1, 1, 5, 1}, {x, y^(-1), R, y}] - 
 Li[{1, 1, 5, 1}, {x, y^(-1), (r*y)/x, x}] - 
 Li[{1, 1, 5, 1}, {x, y^(-1), (R*y)/x, x}] - 
 4*Li[{1, 1, 5, 1}, {x, y, r/x, x}] - 4*Li[{1, 1, 5, 1}, {x, y, R/x, x}] - 
 4*Li[{1, 1, 5, 1}, {x, y, r/y, y}] - 4*Li[{1, 1, 5, 1}, {x, y, R/y, y}] + 
 6*Li[{1, 1, 5, 1}, {y^(-1), 1, r, y}] + 
 6*Li[{1, 1, 5, 1}, {y^(-1), 1, R, y}] + 
 2*Li[{1, 1, 5, 1}, {y^(-1), 1, r*x, y}] + 
 2*Li[{1, 1, 5, 1}, {y^(-1), 1, R*x, y}] + 
 2*Li[{1, 1, 5, 1}, {y^(-1), 1, r*y, x}] + 
 2*Li[{1, 1, 5, 1}, {y^(-1), 1, R*y, x}] - 
 Li[{1, 1, 5, 1}, {y^(-1), x^(-1), r*x, y}] - 
 Li[{1, 1, 5, 1}, {y^(-1), x^(-1), R*x, y}] - 
 Li[{1, 1, 5, 1}, {y^(-1), x^(-1), r*y, x}] - 
 Li[{1, 1, 5, 1}, {y^(-1), x^(-1), R*y, x}] - 
 4*Li[{1, 1, 5, 1}, {y^(-1), x, r, y}] - 
 4*Li[{1, 1, 5, 1}, {y^(-1), x, R, y}] - 
 Li[{1, 1, 5, 1}, {y^(-1), x, (r*y)/x, x}] - 
 Li[{1, 1, 5, 1}, {y^(-1), x, (R*y)/x, x}] - 
 4*Li[{1, 1, 5, 1}, {y^(-1), y, r, x}] - 
 4*Li[{1, 1, 5, 1}, {y^(-1), y, R, x}] + 
 4*Li[{1, 1, 5, 1}, {y^(-1), y, r/x, x}] + 
 4*Li[{1, 1, 5, 1}, {y^(-1), y, R/x, x}] - 
 2*Li[{1, 1, 5, 1}, {y^(-1), y, r/y, y}] - 
 2*Li[{1, 1, 5, 1}, {y^(-1), y, R/y, y}] - 
 Li[{1, 1, 5, 1}, {y^(-1), y, (r*x)/y, y}] - 
 Li[{1, 1, 5, 1}, {y^(-1), y, (R*x)/y, y}] + 
 6*Li[{1, 1, 5, 1}, {y, 1, r, x}] + 6*Li[{1, 1, 5, 1}, {y, 1, R, x}] + 
 2*Li[{1, 1, 5, 1}, {y, 1, r/x, x}] + 2*Li[{1, 1, 5, 1}, {y, 1, R/x, x}] + 
 2*Li[{1, 1, 5, 1}, {y, 1, r/y, y}] + 2*Li[{1, 1, 5, 1}, {y, 1, R/y, y}] - 
 4*Li[{1, 1, 5, 1}, {y, x^(-1), r, x}] - 
 4*Li[{1, 1, 5, 1}, {y, x^(-1), R, x}] - 
 Li[{1, 1, 5, 1}, {y, x^(-1), (r*x)/y, y}] - 
 Li[{1, 1, 5, 1}, {y, x^(-1), (R*x)/y, y}] - 
 4*Li[{1, 1, 5, 1}, {y, x, r/x, x}] - 4*Li[{1, 1, 5, 1}, {y, x, R/x, x}] - 
 4*Li[{1, 1, 5, 1}, {y, x, r/y, y}] - 4*Li[{1, 1, 5, 1}, {y, x, R/y, y}] + 
 2*Li[{1, 1, 5, 1}, {y, y^(-1), r, y}] + 
 2*Li[{1, 1, 5, 1}, {y, y^(-1), R, y}] + 
 Li[{1, 1, 5, 1}, {y, y^(-1), r*x, y}] + 
 Li[{1, 1, 5, 1}, {y, y^(-1), R*x, y}] + 
 Li[{1, 1, 5, 1}, {y, y^(-1), r*y, x}] + 
 Li[{1, 1, 5, 1}, {y, y^(-1), R*y, x}] - 
 Li[{1, 1, 5, 1}, {y, y^(-1), (r*y)/x, x}] - 
 Li[{1, 1, 5, 1}, {y, y^(-1), (R*y)/x, x}] - 
 6*Li[{1, 1, 5, 1}, {y, y, r/y, x}] - 6*Li[{1, 1, 5, 1}, {y, y, R/y, x}] + 
 6*Li[{1, 1, 5, 1}, {y, y, r/(x*y), x}] + 
 6*Li[{1, 1, 5, 1}, {y, y, R/(x*y), x}] + 4*Li[{1, 2, 1, 4}, {1, 1, 1, r}] + 
 4*Li[{1, 2, 1, 4}, {1, 1, 1, R}] - 4*Li[{1, 2, 1, 4}, {1, 1, x, r}] - 
 4*Li[{1, 2, 1, 4}, {1, 1, x, R}] - 4*Li[{1, 2, 1, 4}, {1, 1, y, r}] - 
 4*Li[{1, 2, 1, 4}, {1, 1, y, R}] + 12*Li[{1, 2, 1, 4}, {1, x, 1, r}] + 
 12*Li[{1, 2, 1, 4}, {1, x, 1, R}] - 6*Li[{1, 2, 1, 4}, {1, x, x, r/x}] - 
 6*Li[{1, 2, 1, 4}, {1, x, x, R/x}] - 6*Li[{1, 2, 1, 4}, {1, x, y, r}] - 
 6*Li[{1, 2, 1, 4}, {1, x, y, R}] - 6*Li[{1, 2, 1, 4}, {1, x, y, r/y}] - 
 6*Li[{1, 2, 1, 4}, {1, x, y, R/y}] - 
 4*Li[{1, 2, 1, 4}, {1, x, y, r/(x*y)}] - 
 4*Li[{1, 2, 1, 4}, {1, x, y, R/(x*y)}] - 
 2*Li[{1, 2, 1, 4}, {1, x^2, x^(-1), r}] - 
 2*Li[{1, 2, 1, 4}, {1, x^2, x^(-1), R}] + 
 2*Li[{1, 2, 1, 4}, {1, x^2, y, r/x}] + 
 2*Li[{1, 2, 1, 4}, {1, x^2, y, R/x}] + 
 2*Li[{1, 2, 1, 4}, {1, x^2, y, r/(x*y)}] + 
 2*Li[{1, 2, 1, 4}, {1, x^2, y, R/(x*y)}] + 
 2*Li[{1, 2, 1, 4}, {1, x/y, y, r/x}] + 
 2*Li[{1, 2, 1, 4}, {1, x/y, y, R/x}] + 12*Li[{1, 2, 1, 4}, {1, y, 1, r}] + 
 12*Li[{1, 2, 1, 4}, {1, y, 1, R}] - 6*Li[{1, 2, 1, 4}, {1, y, x, r}] - 
 6*Li[{1, 2, 1, 4}, {1, y, x, R}] - 6*Li[{1, 2, 1, 4}, {1, y, x, r/x}] - 
 6*Li[{1, 2, 1, 4}, {1, y, x, R/x}] - 
 4*Li[{1, 2, 1, 4}, {1, y, x, r/(x*y)}] - 
 4*Li[{1, 2, 1, 4}, {1, y, x, R/(x*y)}] - 
 6*Li[{1, 2, 1, 4}, {1, y, y, r/y}] - 6*Li[{1, 2, 1, 4}, {1, y, y, R/y}] + 
 2*Li[{1, 2, 1, 4}, {1, y/x, x, r/y}] + 
 2*Li[{1, 2, 1, 4}, {1, y/x, x, R/y}] - 4*Li[{1, 2, 1, 4}, {1, x*y, 1, r}] - 
 4*Li[{1, 2, 1, 4}, {1, x*y, 1, R}] - 
 2*Li[{1, 2, 1, 4}, {1, x*y, x^(-1), r}] - 
 2*Li[{1, 2, 1, 4}, {1, x*y, x^(-1), R}] + 
 4*Li[{1, 2, 1, 4}, {1, x*y, x, r/x}] + 
 4*Li[{1, 2, 1, 4}, {1, x*y, x, R/x}] + 
 4*Li[{1, 2, 1, 4}, {1, x*y, x, r/(x*y)}] + 
 4*Li[{1, 2, 1, 4}, {1, x*y, x, R/(x*y)}] - 
 2*Li[{1, 2, 1, 4}, {1, x*y, y^(-1), r}] - 
 2*Li[{1, 2, 1, 4}, {1, x*y, y^(-1), R}] + 
 4*Li[{1, 2, 1, 4}, {1, x*y, y, r/y}] + 
 4*Li[{1, 2, 1, 4}, {1, x*y, y, R/y}] + 
 4*Li[{1, 2, 1, 4}, {1, x*y, y, r/(x*y)}] + 
 4*Li[{1, 2, 1, 4}, {1, x*y, y, R/(x*y)}] + 
 2*Li[{1, 2, 1, 4}, {1, y^2, x, r/y}] + 
 2*Li[{1, 2, 1, 4}, {1, y^2, x, R/y}] + 
 2*Li[{1, 2, 1, 4}, {1, y^2, x, r/(x*y)}] + 
 2*Li[{1, 2, 1, 4}, {1, y^2, x, R/(x*y)}] - 
 2*Li[{1, 2, 1, 4}, {1, y^2, y^(-1), r}] - 
 2*Li[{1, 2, 1, 4}, {1, y^2, y^(-1), R}] + 
 Li[{1, 2, 1, 4}, {x^(-1), 1, x, r}] + Li[{1, 2, 1, 4}, {x^(-1), 1, x, R}] - 
 4*Li[{1, 2, 1, 4}, {x^(-1), x, 1, r}] - 
 4*Li[{1, 2, 1, 4}, {x^(-1), x, 1, R}] + 
 2*Li[{1, 2, 1, 4}, {x^(-1), x, x, r/x}] + 
 2*Li[{1, 2, 1, 4}, {x^(-1), x, x, R/x}] + 
 2*Li[{1, 2, 1, 4}, {x^(-1), x, y, r}] + 
 2*Li[{1, 2, 1, 4}, {x^(-1), x, y, R}] + 
 2*Li[{1, 2, 1, 4}, {x^(-1), x, y, r/y}] + 
 2*Li[{1, 2, 1, 4}, {x^(-1), x, y, R/y}] + 
 Li[{1, 2, 1, 4}, {x^(-1), x^2, x^(-1), r}] + 
 Li[{1, 2, 1, 4}, {x^(-1), x^2, x^(-1), R}] - 
 Li[{1, 2, 1, 4}, {x^(-1), x^2, y, r/x}] - 
 Li[{1, 2, 1, 4}, {x^(-1), x^2, y, R/x}] - 
 Li[{1, 2, 1, 4}, {x^(-1), x/y, y, r}] - 
 Li[{1, 2, 1, 4}, {x^(-1), x/y, y, R}] + 
 3*Li[{1, 2, 1, 4}, {x^(-1), y, x, r}] + 
 3*Li[{1, 2, 1, 4}, {x^(-1), y, x, R}] + 
 2*Li[{1, 2, 1, 4}, {x^(-1), x*y, 1, r}] + 
 2*Li[{1, 2, 1, 4}, {x^(-1), x*y, 1, R}] - 
 2*Li[{1, 2, 1, 4}, {x^(-1), x*y, x, r/x}] - 
 2*Li[{1, 2, 1, 4}, {x^(-1), x*y, x, R/x}] - 
 2*Li[{1, 2, 1, 4}, {x^(-1), x*y, y, r/y}] - 
 2*Li[{1, 2, 1, 4}, {x^(-1), x*y, y, R/y}] - 
 Li[{1, 2, 1, 4}, {x^(-1), y^2, x, r/y}] - 
 Li[{1, 2, 1, 4}, {x^(-1), y^2, x, R/y}] - 2*Li[{1, 2, 1, 4}, {x, 1, 1, r}] - 
 2*Li[{1, 2, 1, 4}, {x, 1, 1, R}] + 2*Li[{1, 2, 1, 4}, {x, 1, x, r/x}] + 
 2*Li[{1, 2, 1, 4}, {x, 1, x, R/x}] + 3*Li[{1, 2, 1, 4}, {x, 1, y, r}] + 
 3*Li[{1, 2, 1, 4}, {x, 1, y, R}] - 2*Li[{1, 2, 1, 4}, {x, 1, y, r/y}] - 
 2*Li[{1, 2, 1, 4}, {x, 1, y, R/y}] - Li[{1, 2, 1, 4}, {x, x, x^(-1), r}] - 
 Li[{1, 2, 1, 4}, {x, x, x^(-1), R}] + Li[{1, 2, 1, 4}, {x, x, y, r/x}] + 
 Li[{1, 2, 1, 4}, {x, x, y, R/x}] + 4*Li[{1, 2, 1, 4}, {x, x, y, r/(x*y)}] + 
 4*Li[{1, 2, 1, 4}, {x, x, y, R/(x*y)}] - 
 2*Li[{1, 2, 1, 4}, {x, x/y, y, r/x}] - 
 2*Li[{1, 2, 1, 4}, {x, x/y, y, R/x}] - 6*Li[{1, 2, 1, 4}, {x, y, 1, r}] - 
 6*Li[{1, 2, 1, 4}, {x, y, 1, R}] + 4*Li[{1, 2, 1, 4}, {x, y, x, r/x}] + 
 4*Li[{1, 2, 1, 4}, {x, y, x, R/x}] + 3*Li[{1, 2, 1, 4}, {x, y, y, r/y}] + 
 3*Li[{1, 2, 1, 4}, {x, y, y, R/y}] + Li[{1, 2, 1, 4}, {x, y/x, x, r}] + 
 Li[{1, 2, 1, 4}, {x, y/x, x, R}] + 2*Li[{1, 2, 1, 4}, {x, x*y, x^(-1), r}] + 
 2*Li[{1, 2, 1, 4}, {x, x*y, x^(-1), R}] - 
 4*Li[{1, 2, 1, 4}, {x, x*y, y, r/(x*y)}] - 
 4*Li[{1, 2, 1, 4}, {x, x*y, y, R/(x*y)}] - 
 2*Li[{1, 2, 1, 4}, {x, y^2, x, r/(x*y)}] - 
 2*Li[{1, 2, 1, 4}, {x, y^2, x, R/(x*y)}] + 
 Li[{1, 2, 1, 4}, {x, y^2, y^(-1), r}] + 
 Li[{1, 2, 1, 4}, {x, y^2, y^(-1), R}] + 
 Li[{1, 2, 1, 4}, {y^(-1), 1, y, r}] + Li[{1, 2, 1, 4}, {y^(-1), 1, y, R}] + 
 3*Li[{1, 2, 1, 4}, {y^(-1), x, y, r}] + 
 3*Li[{1, 2, 1, 4}, {y^(-1), x, y, R}] - 
 Li[{1, 2, 1, 4}, {y^(-1), x^2, y, r/x}] - 
 Li[{1, 2, 1, 4}, {y^(-1), x^2, y, R/x}] - 
 4*Li[{1, 2, 1, 4}, {y^(-1), y, 1, r}] - 
 4*Li[{1, 2, 1, 4}, {y^(-1), y, 1, R}] + 
 2*Li[{1, 2, 1, 4}, {y^(-1), y, x, r}] + 
 2*Li[{1, 2, 1, 4}, {y^(-1), y, x, R}] + 
 2*Li[{1, 2, 1, 4}, {y^(-1), y, x, r/x}] + 
 2*Li[{1, 2, 1, 4}, {y^(-1), y, x, R/x}] + 
 2*Li[{1, 2, 1, 4}, {y^(-1), y, y, r/y}] + 
 2*Li[{1, 2, 1, 4}, {y^(-1), y, y, R/y}] - 
 Li[{1, 2, 1, 4}, {y^(-1), y/x, x, r}] - 
 Li[{1, 2, 1, 4}, {y^(-1), y/x, x, R}] + 
 2*Li[{1, 2, 1, 4}, {y^(-1), x*y, 1, r}] + 
 2*Li[{1, 2, 1, 4}, {y^(-1), x*y, 1, R}] - 
 2*Li[{1, 2, 1, 4}, {y^(-1), x*y, x, r/x}] - 
 2*Li[{1, 2, 1, 4}, {y^(-1), x*y, x, R/x}] - 
 2*Li[{1, 2, 1, 4}, {y^(-1), x*y, y, r/y}] - 
 2*Li[{1, 2, 1, 4}, {y^(-1), x*y, y, R/y}] - 
 Li[{1, 2, 1, 4}, {y^(-1), y^2, x, r/y}] - 
 Li[{1, 2, 1, 4}, {y^(-1), y^2, x, R/y}] + 
 Li[{1, 2, 1, 4}, {y^(-1), y^2, y^(-1), r}] + 
 Li[{1, 2, 1, 4}, {y^(-1), y^2, y^(-1), R}] - 
 2*Li[{1, 2, 1, 4}, {y, 1, 1, r}] - 2*Li[{1, 2, 1, 4}, {y, 1, 1, R}] + 
 3*Li[{1, 2, 1, 4}, {y, 1, x, r}] + 3*Li[{1, 2, 1, 4}, {y, 1, x, R}] - 
 2*Li[{1, 2, 1, 4}, {y, 1, x, r/x}] - 2*Li[{1, 2, 1, 4}, {y, 1, x, R/x}] + 
 2*Li[{1, 2, 1, 4}, {y, 1, y, r/y}] + 2*Li[{1, 2, 1, 4}, {y, 1, y, R/y}] - 
 6*Li[{1, 2, 1, 4}, {y, x, 1, r}] - 6*Li[{1, 2, 1, 4}, {y, x, 1, R}] + 
 3*Li[{1, 2, 1, 4}, {y, x, x, r/x}] + 3*Li[{1, 2, 1, 4}, {y, x, x, R/x}] + 
 4*Li[{1, 2, 1, 4}, {y, x, y, r/y}] + 4*Li[{1, 2, 1, 4}, {y, x, y, R/y}] + 
 Li[{1, 2, 1, 4}, {y, x^2, x^(-1), r}] + 
 Li[{1, 2, 1, 4}, {y, x^2, x^(-1), R}] - 
 2*Li[{1, 2, 1, 4}, {y, x^2, y, r/(x*y)}] - 
 2*Li[{1, 2, 1, 4}, {y, x^2, y, R/(x*y)}] + 
 Li[{1, 2, 1, 4}, {y, x/y, y, r}] + Li[{1, 2, 1, 4}, {y, x/y, y, R}] + 
 Li[{1, 2, 1, 4}, {y, y, x, r/y}] + Li[{1, 2, 1, 4}, {y, y, x, R/y}] + 
 4*Li[{1, 2, 1, 4}, {y, y, x, r/(x*y)}] + 
 4*Li[{1, 2, 1, 4}, {y, y, x, R/(x*y)}] - 
 Li[{1, 2, 1, 4}, {y, y, y^(-1), r}] - Li[{1, 2, 1, 4}, {y, y, y^(-1), R}] - 
 2*Li[{1, 2, 1, 4}, {y, y/x, x, r/y}] - 
 2*Li[{1, 2, 1, 4}, {y, y/x, x, R/y}] - 
 4*Li[{1, 2, 1, 4}, {y, x*y, x, r/(x*y)}] - 
 4*Li[{1, 2, 1, 4}, {y, x*y, x, R/(x*y)}] + 
 2*Li[{1, 2, 1, 4}, {y, x*y, y^(-1), r}] + 
 2*Li[{1, 2, 1, 4}, {y, x*y, y^(-1), R}] - 4*Li[{1, 2, 4, 1}, {1, 1, r, x}] - 
 4*Li[{1, 2, 4, 1}, {1, 1, r, y}] - 4*Li[{1, 2, 4, 1}, {1, 1, R, x}] - 
 4*Li[{1, 2, 4, 1}, {1, 1, R, y}] + 2*Li[{1, 2, 4, 1}, {1, 1, r/x, x}] + 
 2*Li[{1, 2, 4, 1}, {1, 1, R/x, x}] + 2*Li[{1, 2, 4, 1}, {1, 1, r/y, y}] + 
 2*Li[{1, 2, 4, 1}, {1, 1, R/y, y}] - 6*Li[{1, 2, 4, 1}, {1, x, r, y}] - 
 6*Li[{1, 2, 4, 1}, {1, x, R, y}] - 4*Li[{1, 2, 4, 1}, {1, x, r/(x*y), y}] - 
 4*Li[{1, 2, 4, 1}, {1, x, R/(x*y), y}] + 
 2*Li[{1, 2, 4, 1}, {1, x^2, r/x, y}] + 
 2*Li[{1, 2, 4, 1}, {1, x^2, R/x, y}] + 
 2*Li[{1, 2, 4, 1}, {1, x/y, r/x, y}] + 
 2*Li[{1, 2, 4, 1}, {1, x/y, R/x, y}] - 6*Li[{1, 2, 4, 1}, {1, y, r, x}] - 
 6*Li[{1, 2, 4, 1}, {1, y, R, x}] - 4*Li[{1, 2, 4, 1}, {1, y, r/(x*y), x}] - 
 4*Li[{1, 2, 4, 1}, {1, y, R/(x*y), x}] + 
 2*Li[{1, 2, 4, 1}, {1, y/x, r/y, x}] + 
 2*Li[{1, 2, 4, 1}, {1, y/x, R/y, x}] + 
 2*Li[{1, 2, 4, 1}, {1, x*y, r/x, x}] + 
 2*Li[{1, 2, 4, 1}, {1, x*y, R/x, x}] + 
 2*Li[{1, 2, 4, 1}, {1, x*y, r/y, y}] + 
 2*Li[{1, 2, 4, 1}, {1, x*y, R/y, y}] + 
 2*Li[{1, 2, 4, 1}, {1, x*y, r/(x*y), x}] + 
 2*Li[{1, 2, 4, 1}, {1, x*y, r/(x*y), y}] + 
 2*Li[{1, 2, 4, 1}, {1, x*y, R/(x*y), x}] + 
 2*Li[{1, 2, 4, 1}, {1, x*y, R/(x*y), y}] + 
 2*Li[{1, 2, 4, 1}, {1, y^2, r/y, x}] + 
 2*Li[{1, 2, 4, 1}, {1, y^2, R/y, x}] + Li[{1, 2, 4, 1}, {x^(-1), 1, r, x}] + 
 Li[{1, 2, 4, 1}, {x^(-1), 1, R, x}] + 
 2*Li[{1, 2, 4, 1}, {x^(-1), x, r, y}] + 
 2*Li[{1, 2, 4, 1}, {x^(-1), x, R, y}] - 
 Li[{1, 2, 4, 1}, {x^(-1), x^2, r/x, y}] - 
 Li[{1, 2, 4, 1}, {x^(-1), x^2, R/x, y}] + 
 Li[{1, 2, 4, 1}, {x^(-1), x^2, r/(x*y), y}] + 
 Li[{1, 2, 4, 1}, {x^(-1), x^2, R/(x*y), y}] - 
 Li[{1, 2, 4, 1}, {x^(-1), x/y, r, y}] - 
 Li[{1, 2, 4, 1}, {x^(-1), x/y, R, y}] + 
 3*Li[{1, 2, 4, 1}, {x^(-1), y, r, x}] + 
 3*Li[{1, 2, 4, 1}, {x^(-1), y, R, x}] - 
 Li[{1, 2, 4, 1}, {x^(-1), x*y, r/x, x}] - 
 Li[{1, 2, 4, 1}, {x^(-1), x*y, R/x, x}] - 
 Li[{1, 2, 4, 1}, {x^(-1), x*y, r/y, y}] - 
 Li[{1, 2, 4, 1}, {x^(-1), x*y, R/y, y}] - 
 Li[{1, 2, 4, 1}, {x^(-1), y^2, r/y, x}] - 
 Li[{1, 2, 4, 1}, {x^(-1), y^2, R/y, x}] + 3*Li[{1, 2, 4, 1}, {x, 1, r, y}] + 
 3*Li[{1, 2, 4, 1}, {x, 1, R, y}] + Li[{1, 2, 4, 1}, {x, 1, r/x, x}] + 
 Li[{1, 2, 4, 1}, {x, 1, R/x, x}] - 3*Li[{1, 2, 4, 1}, {x, 1, r/y, y}] - 
 3*Li[{1, 2, 4, 1}, {x, 1, R/y, y}] + Li[{1, 2, 4, 1}, {x, x, r/x, y}] + 
 Li[{1, 2, 4, 1}, {x, x, R/x, y}] + 3*Li[{1, 2, 4, 1}, {x, x, r/(x*y), y}] + 
 3*Li[{1, 2, 4, 1}, {x, x, R/(x*y), y}] - 
 2*Li[{1, 2, 4, 1}, {x, x/y, r/x, y}] - 
 2*Li[{1, 2, 4, 1}, {x, x/y, R/x, y}] + Li[{1, 2, 4, 1}, {x, y, r/x, x}] + 
 Li[{1, 2, 4, 1}, {x, y, R/x, x}] + Li[{1, 2, 4, 1}, {x, y/x, r, x}] + 
 Li[{1, 2, 4, 1}, {x, y/x, R, x}] - 
 2*Li[{1, 2, 4, 1}, {x, x*y, r/(x*y), y}] - 
 2*Li[{1, 2, 4, 1}, {x, x*y, R/(x*y), y}] - 
 Li[{1, 2, 4, 1}, {x, y^2, r/(x*y), x}] - 
 Li[{1, 2, 4, 1}, {x, y^2, R/(x*y), x}] + 
 Li[{1, 2, 4, 1}, {y^(-1), 1, r, y}] + Li[{1, 2, 4, 1}, {y^(-1), 1, R, y}] + 
 3*Li[{1, 2, 4, 1}, {y^(-1), x, r, y}] + 
 3*Li[{1, 2, 4, 1}, {y^(-1), x, R, y}] - 
 Li[{1, 2, 4, 1}, {y^(-1), x^2, r/x, y}] - 
 Li[{1, 2, 4, 1}, {y^(-1), x^2, R/x, y}] + 
 2*Li[{1, 2, 4, 1}, {y^(-1), y, r, x}] + 
 2*Li[{1, 2, 4, 1}, {y^(-1), y, R, x}] - 
 Li[{1, 2, 4, 1}, {y^(-1), y/x, r, x}] - 
 Li[{1, 2, 4, 1}, {y^(-1), y/x, R, x}] - 
 Li[{1, 2, 4, 1}, {y^(-1), x*y, r/x, x}] - 
 Li[{1, 2, 4, 1}, {y^(-1), x*y, R/x, x}] - 
 Li[{1, 2, 4, 1}, {y^(-1), x*y, r/y, y}] - 
 Li[{1, 2, 4, 1}, {y^(-1), x*y, R/y, y}] - 
 Li[{1, 2, 4, 1}, {y^(-1), y^2, r/y, x}] - 
 Li[{1, 2, 4, 1}, {y^(-1), y^2, R/y, x}] + 
 Li[{1, 2, 4, 1}, {y^(-1), y^2, r/(x*y), x}] + 
 Li[{1, 2, 4, 1}, {y^(-1), y^2, R/(x*y), x}] + 
 3*Li[{1, 2, 4, 1}, {y, 1, r, x}] + 3*Li[{1, 2, 4, 1}, {y, 1, R, x}] - 
 3*Li[{1, 2, 4, 1}, {y, 1, r/x, x}] - 3*Li[{1, 2, 4, 1}, {y, 1, R/x, x}] + 
 Li[{1, 2, 4, 1}, {y, 1, r/y, y}] + Li[{1, 2, 4, 1}, {y, 1, R/y, y}] + 
 Li[{1, 2, 4, 1}, {y, x, r/y, y}] + Li[{1, 2, 4, 1}, {y, x, R/y, y}] - 
 Li[{1, 2, 4, 1}, {y, x^2, r/(x*y), y}] - 
 Li[{1, 2, 4, 1}, {y, x^2, R/(x*y), y}] + Li[{1, 2, 4, 1}, {y, x/y, r, y}] + 
 Li[{1, 2, 4, 1}, {y, x/y, R, y}] + Li[{1, 2, 4, 1}, {y, y, r/y, x}] + 
 Li[{1, 2, 4, 1}, {y, y, R/y, x}] + 3*Li[{1, 2, 4, 1}, {y, y, r/(x*y), x}] + 
 3*Li[{1, 2, 4, 1}, {y, y, R/(x*y), x}] - 
 2*Li[{1, 2, 4, 1}, {y, y/x, r/y, x}] - 
 2*Li[{1, 2, 4, 1}, {y, y/x, R/y, x}] - 
 2*Li[{1, 2, 4, 1}, {y, x*y, r/(x*y), x}] - 
 2*Li[{1, 2, 4, 1}, {y, x*y, R/(x*y), x}] - 
 2*Li[{1, 4, 1, 2}, {1, r, x, y}] - 2*Li[{1, 4, 1, 2}, {1, r, y, x}] - 
 2*Li[{1, 4, 1, 2}, {1, R, x, y}] - 2*Li[{1, 4, 1, 2}, {1, R, y, x}] + 
 Li[{1, 4, 1, 2}, {x^(-1), r, x, y}] + Li[{1, 4, 1, 2}, {x^(-1), R, x, y}] + 
 Li[{1, 4, 1, 2}, {x, r/x, x, y}] + Li[{1, 4, 1, 2}, {x, r/x, y, x}] + 
 Li[{1, 4, 1, 2}, {x, R/x, x, y}] + Li[{1, 4, 1, 2}, {x, R/x, y, x}] - 
 Li[{1, 4, 1, 2}, {x, r/(x*y), y, x}] - 
 Li[{1, 4, 1, 2}, {x, R/(x*y), y, x}] + Li[{1, 4, 1, 2}, {y^(-1), r, y, x}] + 
 Li[{1, 4, 1, 2}, {y^(-1), R, y, x}] + Li[{1, 4, 1, 2}, {y, r/y, x, y}] + 
 Li[{1, 4, 1, 2}, {y, r/y, y, x}] + Li[{1, 4, 1, 2}, {y, R/y, x, y}] + 
 Li[{1, 4, 1, 2}, {y, R/y, y, x}] - Li[{1, 4, 1, 2}, {y, r/(x*y), x, y}] - 
 Li[{1, 4, 1, 2}, {y, R/(x*y), x, y}] - 2*Li[{1, 4, 2, 1}, {1, r, 1, x}] - 
 2*Li[{1, 4, 2, 1}, {1, r, 1, y}] - 2*Li[{1, 4, 2, 1}, {1, r, x, y}] - 
 2*Li[{1, 4, 2, 1}, {1, r, y, x}] - 2*Li[{1, 4, 2, 1}, {1, R, 1, x}] - 
 2*Li[{1, 4, 2, 1}, {1, R, 1, y}] - 2*Li[{1, 4, 2, 1}, {1, R, x, y}] - 
 2*Li[{1, 4, 2, 1}, {1, R, y, x}] + Li[{1, 4, 2, 1}, {x^(-1), r, 1, x}] + 
 Li[{1, 4, 2, 1}, {x^(-1), r, y, x}] + Li[{1, 4, 2, 1}, {x^(-1), R, 1, x}] + 
 Li[{1, 4, 2, 1}, {x^(-1), R, y, x}] + Li[{1, 4, 2, 1}, {x, r, 1, y}] + 
 Li[{1, 4, 2, 1}, {x, R, 1, y}] + Li[{1, 4, 2, 1}, {x, r/x, 1, x}] + 
 Li[{1, 4, 2, 1}, {x, r/x, x, y}] + Li[{1, 4, 2, 1}, {x, r/x, y, x}] + 
 Li[{1, 4, 2, 1}, {x, R/x, 1, x}] + Li[{1, 4, 2, 1}, {x, R/x, x, y}] + 
 Li[{1, 4, 2, 1}, {x, R/x, y, x}] - Li[{1, 4, 2, 1}, {x, r/y, 1, y}] - 
 Li[{1, 4, 2, 1}, {x, R/y, 1, y}] - Li[{1, 4, 2, 1}, {x, r/(x*y), x, y}] - 
 Li[{1, 4, 2, 1}, {x, R/(x*y), x, y}] + Li[{1, 4, 2, 1}, {y^(-1), r, 1, y}] + 
 Li[{1, 4, 2, 1}, {y^(-1), r, x, y}] + Li[{1, 4, 2, 1}, {y^(-1), R, 1, y}] + 
 Li[{1, 4, 2, 1}, {y^(-1), R, x, y}] + Li[{1, 4, 2, 1}, {y, r, 1, x}] + 
 Li[{1, 4, 2, 1}, {y, R, 1, x}] - Li[{1, 4, 2, 1}, {y, r/x, 1, x}] - 
 Li[{1, 4, 2, 1}, {y, R/x, 1, x}] + Li[{1, 4, 2, 1}, {y, r/y, 1, y}] + 
 Li[{1, 4, 2, 1}, {y, r/y, x, y}] + Li[{1, 4, 2, 1}, {y, r/y, y, x}] + 
 Li[{1, 4, 2, 1}, {y, R/y, 1, y}] + Li[{1, 4, 2, 1}, {y, R/y, x, y}] + 
 Li[{1, 4, 2, 1}, {y, R/y, y, x}] - Li[{1, 4, 2, 1}, {y, r/(x*y), y, x}] - 
 Li[{1, 4, 2, 1}, {y, R/(x*y), y, x}] + 6*Li[{1, 5, 1, 1}, {1, r, x, y}] + 
 6*Li[{1, 5, 1, 1}, {1, r, y, x}] + 6*Li[{1, 5, 1, 1}, {1, R, x, y}] + 
 6*Li[{1, 5, 1, 1}, {1, R, y, x}] - 6*Li[{1, 5, 1, 1}, {1, r/(x*y), x, y}] - 
 6*Li[{1, 5, 1, 1}, {1, r/(x*y), y, x}] - 
 6*Li[{1, 5, 1, 1}, {1, R/(x*y), x, y}] - 
 6*Li[{1, 5, 1, 1}, {1, R/(x*y), y, x}] - 
 3*Li[{1, 5, 1, 1}, {x^(-1), r, x, y}] - 
 3*Li[{1, 5, 1, 1}, {x^(-1), r, y, x}] - 
 3*Li[{1, 5, 1, 1}, {x^(-1), R, x, y}] - 
 3*Li[{1, 5, 1, 1}, {x^(-1), R, y, x}] + 
 3*Li[{1, 5, 1, 1}, {x^(-1), r/y, x, y}] + 
 3*Li[{1, 5, 1, 1}, {x^(-1), r/y, y, x}] + 
 3*Li[{1, 5, 1, 1}, {x^(-1), R/y, x, y}] + 
 3*Li[{1, 5, 1, 1}, {x^(-1), R/y, y, x}] - 
 3*Li[{1, 5, 1, 1}, {x, r/x, x, y}] - 3*Li[{1, 5, 1, 1}, {x, r/x, y, x}] - 
 3*Li[{1, 5, 1, 1}, {x, R/x, x, y}] - 3*Li[{1, 5, 1, 1}, {x, R/x, y, x}] + 
 3*Li[{1, 5, 1, 1}, {x, r/(x*y), x, y}] + 
 3*Li[{1, 5, 1, 1}, {x, r/(x*y), y, x}] + 
 3*Li[{1, 5, 1, 1}, {x, R/(x*y), x, y}] + 
 3*Li[{1, 5, 1, 1}, {x, R/(x*y), y, x}] - 
 3*Li[{1, 5, 1, 1}, {y^(-1), r, x, y}] - 
 3*Li[{1, 5, 1, 1}, {y^(-1), r, y, x}] - 
 3*Li[{1, 5, 1, 1}, {y^(-1), R, x, y}] - 
 3*Li[{1, 5, 1, 1}, {y^(-1), R, y, x}] + 
 3*Li[{1, 5, 1, 1}, {y^(-1), r/x, x, y}] + 
 3*Li[{1, 5, 1, 1}, {y^(-1), r/x, y, x}] + 
 3*Li[{1, 5, 1, 1}, {y^(-1), R/x, x, y}] + 
 3*Li[{1, 5, 1, 1}, {y^(-1), R/x, y, x}] - 
 3*Li[{1, 5, 1, 1}, {y, r/y, x, y}] - 3*Li[{1, 5, 1, 1}, {y, r/y, y, x}] - 
 3*Li[{1, 5, 1, 1}, {y, R/y, x, y}] - 3*Li[{1, 5, 1, 1}, {y, R/y, y, x}] + 
 3*Li[{1, 5, 1, 1}, {y, r/(x*y), x, y}] + 
 3*Li[{1, 5, 1, 1}, {y, r/(x*y), y, x}] + 
 3*Li[{1, 5, 1, 1}, {y, R/(x*y), x, y}] + 
 3*Li[{1, 5, 1, 1}, {y, R/(x*y), y, x}] - 4*Li[{2, 1, 1, 4}, {1, 1, 1, r}] - 
 4*Li[{2, 1, 1, 4}, {1, 1, 1, R}] - 2*Li[{2, 1, 1, 4}, {1, 1, x, r}] - 
 2*Li[{2, 1, 1, 4}, {1, 1, x, R}] + 2*Li[{2, 1, 1, 4}, {1, 1, x, r/x}] + 
 2*Li[{2, 1, 1, 4}, {1, 1, x, R/x}] - 2*Li[{2, 1, 1, 4}, {1, 1, y, r}] - 
 2*Li[{2, 1, 1, 4}, {1, 1, y, R}] + 2*Li[{2, 1, 1, 4}, {1, 1, y, r/y}] + 
 2*Li[{2, 1, 1, 4}, {1, 1, y, R/y}] + Li[{2, 1, 1, 4}, {1, x^(-1), x, r}] + 
 Li[{2, 1, 1, 4}, {1, x^(-1), x, R}] - 2*Li[{2, 1, 1, 4}, {1, x, 1, r}] - 
 2*Li[{2, 1, 1, 4}, {1, x, 1, R}] + 2*Li[{2, 1, 1, 4}, {1, x, x^(-1), r}] + 
 2*Li[{2, 1, 1, 4}, {1, x, x^(-1), R}] + 2*Li[{2, 1, 1, 4}, {1, x, x, r/x}] + 
 2*Li[{2, 1, 1, 4}, {1, x, x, R/x}] + 3*Li[{2, 1, 1, 4}, {1, x, y, r}] + 
 3*Li[{2, 1, 1, 4}, {1, x, y, R}] - 2*Li[{2, 1, 1, 4}, {1, x, y, r/x}] - 
 2*Li[{2, 1, 1, 4}, {1, x, y, R/x}] - 2*Li[{2, 1, 1, 4}, {1, x, y, r/y}] - 
 2*Li[{2, 1, 1, 4}, {1, x, y, R/y}] - 
 4*Li[{2, 1, 1, 4}, {1, x, y, r/(x*y)}] - 
 4*Li[{2, 1, 1, 4}, {1, x, y, R/(x*y)}] + 
 Li[{2, 1, 1, 4}, {1, y^(-1), y, r}] + Li[{2, 1, 1, 4}, {1, y^(-1), y, R}] - 
 2*Li[{2, 1, 1, 4}, {1, y, 1, r}] - 2*Li[{2, 1, 1, 4}, {1, y, 1, R}] + 
 3*Li[{2, 1, 1, 4}, {1, y, x, r}] + 3*Li[{2, 1, 1, 4}, {1, y, x, R}] - 
 2*Li[{2, 1, 1, 4}, {1, y, x, r/x}] - 2*Li[{2, 1, 1, 4}, {1, y, x, R/x}] - 
 2*Li[{2, 1, 1, 4}, {1, y, x, r/y}] - 2*Li[{2, 1, 1, 4}, {1, y, x, R/y}] - 
 4*Li[{2, 1, 1, 4}, {1, y, x, r/(x*y)}] - 
 4*Li[{2, 1, 1, 4}, {1, y, x, R/(x*y)}] + 
 2*Li[{2, 1, 1, 4}, {1, y, y^(-1), r}] + 
 2*Li[{2, 1, 1, 4}, {1, y, y^(-1), R}] + 2*Li[{2, 1, 1, 4}, {1, y, y, r/y}] + 
 2*Li[{2, 1, 1, 4}, {1, y, y, R/y}] + 
 2*Li[{2, 1, 1, 4}, {x^(-1), x, y, r/y}] + 
 2*Li[{2, 1, 1, 4}, {x^(-1), x, y, R/y}] + 
 2*Li[{2, 1, 1, 4}, {x^(-1), y, x, r/y}] + 
 2*Li[{2, 1, 1, 4}, {x^(-1), y, x, R/y}] + 
 12*Li[{2, 1, 1, 4}, {x, 1, 1, r}] + 12*Li[{2, 1, 1, 4}, {x, 1, 1, R}] - 
 6*Li[{2, 1, 1, 4}, {x, 1, x, r/x}] - 6*Li[{2, 1, 1, 4}, {x, 1, x, R/x}] - 
 6*Li[{2, 1, 1, 4}, {x, 1, y, r}] - 6*Li[{2, 1, 1, 4}, {x, 1, y, R}] - 
 6*Li[{2, 1, 1, 4}, {x, 1, y, r/y}] - 6*Li[{2, 1, 1, 4}, {x, 1, y, R/y}] - 
 3*Li[{2, 1, 1, 4}, {x, x, x^(-1), r}] - 
 3*Li[{2, 1, 1, 4}, {x, x, x^(-1), R}] + 3*Li[{2, 1, 1, 4}, {x, x, y, r/x}] + 
 3*Li[{2, 1, 1, 4}, {x, x, y, R/x}] + 
 4*Li[{2, 1, 1, 4}, {x, x, y, r/(x*y)}] + 
 4*Li[{2, 1, 1, 4}, {x, x, y, R/(x*y)}] + 
 Li[{2, 1, 1, 4}, {x, y^(-1), y, r}] + Li[{2, 1, 1, 4}, {x, y^(-1), y, R}] - 
 6*Li[{2, 1, 1, 4}, {x, y, 1, r}] - 6*Li[{2, 1, 1, 4}, {x, y, 1, R}] + 
 3*Li[{2, 1, 1, 4}, {x, y, x, r/x}] + 3*Li[{2, 1, 1, 4}, {x, y, x, R/x}] + 
 4*Li[{2, 1, 1, 4}, {x, y, x, r/(x*y)}] + 
 4*Li[{2, 1, 1, 4}, {x, y, x, R/(x*y)}] - 
 2*Li[{2, 1, 1, 4}, {x, y, y^(-1), r}] - 
 2*Li[{2, 1, 1, 4}, {x, y, y^(-1), R}] + 6*Li[{2, 1, 1, 4}, {x, y, y, r/y}] + 
 6*Li[{2, 1, 1, 4}, {x, y, y, R/y}] + 
 2*Li[{2, 1, 1, 4}, {x^2, 1, y, r/(x*y)}] + 
 2*Li[{2, 1, 1, 4}, {x^2, 1, y, R/(x*y)}] - 
 2*Li[{2, 1, 1, 4}, {x^2, x^(-1), 1, r}] - 
 2*Li[{2, 1, 1, 4}, {x^2, x^(-1), 1, R}] + 
 Li[{2, 1, 1, 4}, {x^2, x^(-1), x, r/x}] + 
 Li[{2, 1, 1, 4}, {x^2, x^(-1), x, R/x}] + 
 Li[{2, 1, 1, 4}, {x^2, x^(-1), y, r}] + 
 Li[{2, 1, 1, 4}, {x^2, x^(-1), y, R}] - 
 Li[{2, 1, 1, 4}, {x^2, y^(-1), y, r/x}] - 
 Li[{2, 1, 1, 4}, {x^2, y^(-1), y, R/x}] + 
 Li[{2, 1, 1, 4}, {x^2, y, x^(-1), r}] + 
 Li[{2, 1, 1, 4}, {x^2, y, x^(-1), R}] - 
 2*Li[{2, 1, 1, 4}, {x^2, y, y, r/(x*y)}] - 
 2*Li[{2, 1, 1, 4}, {x^2, y, y, R/(x*y)}] + 
 2*Li[{2, 1, 1, 4}, {y^(-1), x, y, r/x}] + 
 2*Li[{2, 1, 1, 4}, {y^(-1), x, y, R/x}] + 
 2*Li[{2, 1, 1, 4}, {y^(-1), y, x, r/x}] + 
 2*Li[{2, 1, 1, 4}, {y^(-1), y, x, R/x}] - 
 Li[{2, 1, 1, 4}, {1/(x*y), x, y, r}] - 
 Li[{2, 1, 1, 4}, {1/(x*y), x, y, R}] - 
 Li[{2, 1, 1, 4}, {1/(x*y), y, x, r}] - 
 Li[{2, 1, 1, 4}, {1/(x*y), y, x, R}] + 2*Li[{2, 1, 1, 4}, {x/y, 1, y, r}] + 
 2*Li[{2, 1, 1, 4}, {x/y, 1, y, R}] - 2*Li[{2, 1, 1, 4}, {x/y, x, y, r/x}] - 
 2*Li[{2, 1, 1, 4}, {x/y, x, y, R/x}] + 2*Li[{2, 1, 1, 4}, {x/y, y, 1, r}] + 
 2*Li[{2, 1, 1, 4}, {x/y, y, 1, R}] - 2*Li[{2, 1, 1, 4}, {x/y, y, x, r/x}] - 
 2*Li[{2, 1, 1, 4}, {x/y, y, x, R/x}] - 
 2*Li[{2, 1, 1, 4}, {x/y, y, y, r/y}] - 
 2*Li[{2, 1, 1, 4}, {x/y, y, y, R/y}] + 12*Li[{2, 1, 1, 4}, {y, 1, 1, r}] + 
 12*Li[{2, 1, 1, 4}, {y, 1, 1, R}] - 6*Li[{2, 1, 1, 4}, {y, 1, x, r}] - 
 6*Li[{2, 1, 1, 4}, {y, 1, x, R}] - 6*Li[{2, 1, 1, 4}, {y, 1, x, r/x}] - 
 6*Li[{2, 1, 1, 4}, {y, 1, x, R/x}] - 6*Li[{2, 1, 1, 4}, {y, 1, y, r/y}] - 
 6*Li[{2, 1, 1, 4}, {y, 1, y, R/y}] + Li[{2, 1, 1, 4}, {y, x^(-1), x, r}] + 
 Li[{2, 1, 1, 4}, {y, x^(-1), x, R}] - 6*Li[{2, 1, 1, 4}, {y, x, 1, r}] - 
 6*Li[{2, 1, 1, 4}, {y, x, 1, R}] - 2*Li[{2, 1, 1, 4}, {y, x, x^(-1), r}] - 
 2*Li[{2, 1, 1, 4}, {y, x, x^(-1), R}] + 6*Li[{2, 1, 1, 4}, {y, x, x, r/x}] + 
 6*Li[{2, 1, 1, 4}, {y, x, x, R/x}] + 3*Li[{2, 1, 1, 4}, {y, x, y, r/y}] + 
 3*Li[{2, 1, 1, 4}, {y, x, y, R/y}] + 
 4*Li[{2, 1, 1, 4}, {y, x, y, r/(x*y)}] + 
 4*Li[{2, 1, 1, 4}, {y, x, y, R/(x*y)}] + 
 3*Li[{2, 1, 1, 4}, {y, y, x, r/y}] + 3*Li[{2, 1, 1, 4}, {y, y, x, R/y}] + 
 4*Li[{2, 1, 1, 4}, {y, y, x, r/(x*y)}] + 
 4*Li[{2, 1, 1, 4}, {y, y, x, R/(x*y)}] - 
 3*Li[{2, 1, 1, 4}, {y, y, y^(-1), r}] - 
 3*Li[{2, 1, 1, 4}, {y, y, y^(-1), R}] + 2*Li[{2, 1, 1, 4}, {y/x, 1, x, r}] + 
 2*Li[{2, 1, 1, 4}, {y/x, 1, x, R}] + 2*Li[{2, 1, 1, 4}, {y/x, x, 1, r}] + 
 2*Li[{2, 1, 1, 4}, {y/x, x, 1, R}] - 2*Li[{2, 1, 1, 4}, {y/x, x, x, r/x}] - 
 2*Li[{2, 1, 1, 4}, {y/x, x, x, R/x}] - 
 2*Li[{2, 1, 1, 4}, {y/x, x, y, r/y}] - 
 2*Li[{2, 1, 1, 4}, {y/x, x, y, R/y}] - 
 2*Li[{2, 1, 1, 4}, {y/x, y, x, r/y}] - 
 2*Li[{2, 1, 1, 4}, {y/x, y, x, R/y}] - 4*Li[{2, 1, 1, 4}, {x*y, 1, 1, r}] - 
 4*Li[{2, 1, 1, 4}, {x*y, 1, 1, R}] + 2*Li[{2, 1, 1, 4}, {x*y, 1, x, r/x}] + 
 2*Li[{2, 1, 1, 4}, {x*y, 1, x, R/x}] + 
 2*Li[{2, 1, 1, 4}, {x*y, 1, y, r/y}] + 
 2*Li[{2, 1, 1, 4}, {x*y, 1, y, R/y}] + 
 Li[{2, 1, 1, 4}, {x*y, x^(-1), x, r}] + 
 Li[{2, 1, 1, 4}, {x*y, x^(-1), x, R}] + 
 2*Li[{2, 1, 1, 4}, {x*y, x, x^(-1), r}] + 
 2*Li[{2, 1, 1, 4}, {x*y, x, x^(-1), R}] - 
 4*Li[{2, 1, 1, 4}, {x*y, x, y, r/(x*y)}] - 
 4*Li[{2, 1, 1, 4}, {x*y, x, y, R/(x*y)}] + 
 Li[{2, 1, 1, 4}, {x*y, y^(-1), y, r}] + 
 Li[{2, 1, 1, 4}, {x*y, y^(-1), y, R}] - 
 4*Li[{2, 1, 1, 4}, {x*y, y, x, r/(x*y)}] - 
 4*Li[{2, 1, 1, 4}, {x*y, y, x, R/(x*y)}] + 
 2*Li[{2, 1, 1, 4}, {x*y, y, y^(-1), r}] + 
 2*Li[{2, 1, 1, 4}, {x*y, y, y^(-1), R}] + 
 2*Li[{2, 1, 1, 4}, {y^2, 1, x, r/(x*y)}] + 
 2*Li[{2, 1, 1, 4}, {y^2, 1, x, R/(x*y)}] - 
 Li[{2, 1, 1, 4}, {y^2, x^(-1), x, r/y}] - 
 Li[{2, 1, 1, 4}, {y^2, x^(-1), x, R/y}] - 
 2*Li[{2, 1, 1, 4}, {y^2, x, x, r/(x*y)}] - 
 2*Li[{2, 1, 1, 4}, {y^2, x, x, R/(x*y)}] + 
 Li[{2, 1, 1, 4}, {y^2, x, y^(-1), r}] + 
 Li[{2, 1, 1, 4}, {y^2, x, y^(-1), R}] - 
 2*Li[{2, 1, 1, 4}, {y^2, y^(-1), 1, r}] - 
 2*Li[{2, 1, 1, 4}, {y^2, y^(-1), 1, R}] + 
 Li[{2, 1, 1, 4}, {y^2, y^(-1), x, r}] + 
 Li[{2, 1, 1, 4}, {y^2, y^(-1), x, R}] + 
 Li[{2, 1, 1, 4}, {y^2, y^(-1), y, r/y}] + 
 Li[{2, 1, 1, 4}, {y^2, y^(-1), y, R/y}] - 2*Li[{2, 1, 4, 1}, {1, 1, r, x}] - 
 2*Li[{2, 1, 4, 1}, {1, 1, r, y}] - 2*Li[{2, 1, 4, 1}, {1, 1, R, x}] - 
 2*Li[{2, 1, 4, 1}, {1, 1, R, y}] + Li[{2, 1, 4, 1}, {1, x^(-1), r, x}] + 
 Li[{2, 1, 4, 1}, {1, x^(-1), R, x}] + 3*Li[{2, 1, 4, 1}, {1, x, r, y}] + 
 3*Li[{2, 1, 4, 1}, {1, x, R, y}] + Li[{2, 1, 4, 1}, {1, x, r/x, x}] - 
 2*Li[{2, 1, 4, 1}, {1, x, r/x, y}] + Li[{2, 1, 4, 1}, {1, x, R/x, x}] - 
 2*Li[{2, 1, 4, 1}, {1, x, R/x, y}] - 3*Li[{2, 1, 4, 1}, {1, x, r/y, y}] - 
 3*Li[{2, 1, 4, 1}, {1, x, R/y, y}] - 
 2*Li[{2, 1, 4, 1}, {1, x, r/(x*y), y}] - 
 2*Li[{2, 1, 4, 1}, {1, x, R/(x*y), y}] + 
 Li[{2, 1, 4, 1}, {1, y^(-1), r, y}] + Li[{2, 1, 4, 1}, {1, y^(-1), R, y}] + 
 3*Li[{2, 1, 4, 1}, {1, y, r, x}] + 3*Li[{2, 1, 4, 1}, {1, y, R, x}] - 
 3*Li[{2, 1, 4, 1}, {1, y, r/x, x}] - 3*Li[{2, 1, 4, 1}, {1, y, R/x, x}] - 
 2*Li[{2, 1, 4, 1}, {1, y, r/y, x}] + Li[{2, 1, 4, 1}, {1, y, r/y, y}] - 
 2*Li[{2, 1, 4, 1}, {1, y, R/y, x}] + Li[{2, 1, 4, 1}, {1, y, R/y, y}] - 
 2*Li[{2, 1, 4, 1}, {1, y, r/(x*y), x}] - 
 2*Li[{2, 1, 4, 1}, {1, y, R/(x*y), x}] + 
 2*Li[{2, 1, 4, 1}, {x^(-1), x, r/y, y}] + 
 2*Li[{2, 1, 4, 1}, {x^(-1), x, R/y, y}] + 
 2*Li[{2, 1, 4, 1}, {x^(-1), y, r/y, x}] + 
 2*Li[{2, 1, 4, 1}, {x^(-1), y, R/y, x}] - 6*Li[{2, 1, 4, 1}, {x, 1, r, y}] - 
 6*Li[{2, 1, 4, 1}, {x, 1, R, y}] + 3*Li[{2, 1, 4, 1}, {x, x, r/x, y}] + 
 3*Li[{2, 1, 4, 1}, {x, x, R/x, y}] + Li[{2, 1, 4, 1}, {x, x, r/(x*y), y}] + 
 Li[{2, 1, 4, 1}, {x, x, R/(x*y), y}] + Li[{2, 1, 4, 1}, {x, y^(-1), r, y}] + 
 Li[{2, 1, 4, 1}, {x, y^(-1), R, y}] + 3*Li[{2, 1, 4, 1}, {x, y, r/y, y}] + 
 3*Li[{2, 1, 4, 1}, {x, y, R/y, y}] + 
 2*Li[{2, 1, 4, 1}, {x, y, r/(x*y), x}] + 
 2*Li[{2, 1, 4, 1}, {x, y, R/(x*y), x}] + 
 2*Li[{2, 1, 4, 1}, {x^2, 1, r/(x*y), y}] + 
 2*Li[{2, 1, 4, 1}, {x^2, 1, R/(x*y), y}] + 
 Li[{2, 1, 4, 1}, {x^2, x^(-1), r, y}] + 
 Li[{2, 1, 4, 1}, {x^2, x^(-1), R, y}] - 
 Li[{2, 1, 4, 1}, {x^2, x^(-1), r/y, y}] - 
 Li[{2, 1, 4, 1}, {x^2, x^(-1), R/y, y}] - 
 Li[{2, 1, 4, 1}, {x^2, y^(-1), r/x, y}] - 
 Li[{2, 1, 4, 1}, {x^2, y^(-1), R/x, y}] - 
 Li[{2, 1, 4, 1}, {x^2, y, r/(x*y), y}] - 
 Li[{2, 1, 4, 1}, {x^2, y, R/(x*y), y}] + 
 2*Li[{2, 1, 4, 1}, {y^(-1), x, r/x, y}] + 
 2*Li[{2, 1, 4, 1}, {y^(-1), x, R/x, y}] + 
 2*Li[{2, 1, 4, 1}, {y^(-1), y, r/x, x}] + 
 2*Li[{2, 1, 4, 1}, {y^(-1), y, R/x, x}] - 
 Li[{2, 1, 4, 1}, {1/(x*y), x, r, y}] - 
 Li[{2, 1, 4, 1}, {1/(x*y), x, R, y}] - 
 Li[{2, 1, 4, 1}, {1/(x*y), y, r, x}] - 
 Li[{2, 1, 4, 1}, {1/(x*y), y, R, x}] + 2*Li[{2, 1, 4, 1}, {x/y, 1, r, y}] + 
 2*Li[{2, 1, 4, 1}, {x/y, 1, R, y}] - 2*Li[{2, 1, 4, 1}, {x/y, x, r/x, y}] - 
 2*Li[{2, 1, 4, 1}, {x/y, x, R/x, y}] - Li[{2, 1, 4, 1}, {x/y, y, r/x, x}] - 
 Li[{2, 1, 4, 1}, {x/y, y, R/x, x}] - Li[{2, 1, 4, 1}, {x/y, y, r/y, y}] - 
 Li[{2, 1, 4, 1}, {x/y, y, R/y, y}] - 6*Li[{2, 1, 4, 1}, {y, 1, r, x}] - 
 6*Li[{2, 1, 4, 1}, {y, 1, R, x}] + Li[{2, 1, 4, 1}, {y, x^(-1), r, x}] + 
 Li[{2, 1, 4, 1}, {y, x^(-1), R, x}] + 3*Li[{2, 1, 4, 1}, {y, x, r/x, x}] + 
 3*Li[{2, 1, 4, 1}, {y, x, R/x, x}] + 
 2*Li[{2, 1, 4, 1}, {y, x, r/(x*y), y}] + 
 2*Li[{2, 1, 4, 1}, {y, x, R/(x*y), y}] + 
 3*Li[{2, 1, 4, 1}, {y, y, r/y, x}] + 3*Li[{2, 1, 4, 1}, {y, y, R/y, x}] + 
 Li[{2, 1, 4, 1}, {y, y, r/(x*y), x}] + 
 Li[{2, 1, 4, 1}, {y, y, R/(x*y), x}] + 2*Li[{2, 1, 4, 1}, {y/x, 1, r, x}] + 
 2*Li[{2, 1, 4, 1}, {y/x, 1, R, x}] - Li[{2, 1, 4, 1}, {y/x, x, r/x, x}] - 
 Li[{2, 1, 4, 1}, {y/x, x, R/x, x}] - Li[{2, 1, 4, 1}, {y/x, x, r/y, y}] - 
 Li[{2, 1, 4, 1}, {y/x, x, R/y, y}] - 2*Li[{2, 1, 4, 1}, {y/x, y, r/y, x}] - 
 2*Li[{2, 1, 4, 1}, {y/x, y, R/y, x}] + 
 Li[{2, 1, 4, 1}, {x*y, x^(-1), r, x}] + 
 Li[{2, 1, 4, 1}, {x*y, x^(-1), R, x}] - 
 2*Li[{2, 1, 4, 1}, {x*y, x, r/(x*y), y}] - 
 2*Li[{2, 1, 4, 1}, {x*y, x, R/(x*y), y}] + 
 Li[{2, 1, 4, 1}, {x*y, y^(-1), r, y}] + 
 Li[{2, 1, 4, 1}, {x*y, y^(-1), R, y}] - 
 2*Li[{2, 1, 4, 1}, {x*y, y, r/(x*y), x}] - 
 2*Li[{2, 1, 4, 1}, {x*y, y, R/(x*y), x}] + 
 2*Li[{2, 1, 4, 1}, {y^2, 1, r/(x*y), x}] + 
 2*Li[{2, 1, 4, 1}, {y^2, 1, R/(x*y), x}] - 
 Li[{2, 1, 4, 1}, {y^2, x^(-1), r/y, x}] - 
 Li[{2, 1, 4, 1}, {y^2, x^(-1), R/y, x}] - 
 Li[{2, 1, 4, 1}, {y^2, x, r/(x*y), x}] - 
 Li[{2, 1, 4, 1}, {y^2, x, R/(x*y), x}] + 
 Li[{2, 1, 4, 1}, {y^2, y^(-1), r, x}] + 
 Li[{2, 1, 4, 1}, {y^2, y^(-1), R, x}] - 
 Li[{2, 1, 4, 1}, {y^2, y^(-1), r/x, x}] - 
 Li[{2, 1, 4, 1}, {y^2, y^(-1), R/x, x}] - Li[{2, 2, 2, 2}, {1, 1, 1, x}] - 
 Li[{2, 2, 2, 2}, {1, 1, 1, y}] - 4*Li[{2, 2, 2, 2}, {1, 1, x, y}] - 
 4*Li[{2, 2, 2, 2}, {1, 1, y, x}] - 2*Li[{2, 2, 2, 2}, {1, x, 1, y}] - 
 2*Li[{2, 2, 2, 2}, {1, y, 1, x}] - Li[{2, 2, 2, 2}, {x, 1, 1, y}] - 
 Li[{2, 2, 2, 2}, {y, 1, 1, x}] + 3*Li[{2, 4, 1, 1}, {1, r, x, y}] + 
 3*Li[{2, 4, 1, 1}, {1, r, y, x}] + 3*Li[{2, 4, 1, 1}, {1, R, x, y}] + 
 3*Li[{2, 4, 1, 1}, {1, R, y, x}] - 3*Li[{2, 4, 1, 1}, {1, r/x, x, y}] - 
 3*Li[{2, 4, 1, 1}, {1, r/x, y, x}] - 3*Li[{2, 4, 1, 1}, {1, R/x, x, y}] - 
 3*Li[{2, 4, 1, 1}, {1, R/x, y, x}] - 3*Li[{2, 4, 1, 1}, {1, r/y, x, y}] - 
 3*Li[{2, 4, 1, 1}, {1, r/y, y, x}] - 3*Li[{2, 4, 1, 1}, {1, R/y, x, y}] - 
 3*Li[{2, 4, 1, 1}, {1, R/y, y, x}] - Li[{2, 4, 1, 1}, {1, r/(x*y), x, y}] - 
 Li[{2, 4, 1, 1}, {1, r/(x*y), y, x}] - 
 Li[{2, 4, 1, 1}, {1, R/(x*y), x, y}] - 
 Li[{2, 4, 1, 1}, {1, R/(x*y), y, x}] + 
 2*Li[{2, 4, 1, 1}, {x^(-1), r/y, x, y}] + 
 2*Li[{2, 4, 1, 1}, {x^(-1), r/y, y, x}] + 
 2*Li[{2, 4, 1, 1}, {x^(-1), R/y, x, y}] + 
 2*Li[{2, 4, 1, 1}, {x^(-1), R/y, y, x}] + 
 2*Li[{2, 4, 1, 1}, {x, r/(x*y), x, y}] + 
 2*Li[{2, 4, 1, 1}, {x, r/(x*y), y, x}] + 
 2*Li[{2, 4, 1, 1}, {x, R/(x*y), x, y}] + 
 2*Li[{2, 4, 1, 1}, {x, R/(x*y), y, x}] + 
 2*Li[{2, 4, 1, 1}, {y^(-1), r/x, x, y}] + 
 2*Li[{2, 4, 1, 1}, {y^(-1), r/x, y, x}] + 
 2*Li[{2, 4, 1, 1}, {y^(-1), R/x, x, y}] + 
 2*Li[{2, 4, 1, 1}, {y^(-1), R/x, y, x}] - 
 Li[{2, 4, 1, 1}, {1/(x*y), r, x, y}] - 
 Li[{2, 4, 1, 1}, {1/(x*y), r, y, x}] - 
 Li[{2, 4, 1, 1}, {1/(x*y), R, x, y}] - 
 Li[{2, 4, 1, 1}, {1/(x*y), R, y, x}] - Li[{2, 4, 1, 1}, {x/y, r/x, x, y}] - 
 Li[{2, 4, 1, 1}, {x/y, r/x, y, x}] - Li[{2, 4, 1, 1}, {x/y, R/x, x, y}] - 
 Li[{2, 4, 1, 1}, {x/y, R/x, y, x}] + 
 2*Li[{2, 4, 1, 1}, {y, r/(x*y), x, y}] + 
 2*Li[{2, 4, 1, 1}, {y, r/(x*y), y, x}] + 
 2*Li[{2, 4, 1, 1}, {y, R/(x*y), x, y}] + 
 2*Li[{2, 4, 1, 1}, {y, R/(x*y), y, x}] - 
 Li[{2, 4, 1, 1}, {y/x, r/y, x, y}] - Li[{2, 4, 1, 1}, {y/x, r/y, y, x}] - 
 Li[{2, 4, 1, 1}, {y/x, R/y, x, y}] - Li[{2, 4, 1, 1}, {y/x, R/y, y, x}] - 
 Li[{2, 4, 1, 1}, {x*y, r/(x*y), x, y}] - 
 Li[{2, 4, 1, 1}, {x*y, r/(x*y), y, x}] - 
 Li[{2, 4, 1, 1}, {x*y, R/(x*y), x, y}] - 
 Li[{2, 4, 1, 1}, {x*y, R/(x*y), y, x}] + Li[{4, 1, 2, 1}, {r, x, 1, y}] + 
 Li[{4, 1, 2, 1}, {r, y, 1, x}] + Li[{4, 1, 2, 1}, {R, x, 1, y}] + 
 Li[{4, 1, 2, 1}, {R, y, 1, x}] - Li[{4, 1, 2, 1}, {r/x, x, 1, y}] - 
 Li[{4, 1, 2, 1}, {r/x, y, 1, x}] - Li[{4, 1, 2, 1}, {R/x, x, 1, y}] - 
 Li[{4, 1, 2, 1}, {R/x, y, 1, x}] - Li[{4, 1, 2, 1}, {r/y, x, 1, y}] - 
 Li[{4, 1, 2, 1}, {r/y, y, 1, x}] - Li[{4, 1, 2, 1}, {R/y, x, 1, y}] - 
 Li[{4, 1, 2, 1}, {R/y, y, 1, x}] + Li[{4, 1, 2, 1}, {r/(x*y), x, 1, y}] + 
 Li[{4, 1, 2, 1}, {r/(x*y), y, 1, x}] + 
 Li[{4, 1, 2, 1}, {R/(x*y), x, 1, y}] + 
 Li[{4, 1, 2, 1}, {R/(x*y), y, 1, x}] + 2*Li[{4, 2, 1, 1}, {r, 1, x, y}] + 
 2*Li[{4, 2, 1, 1}, {r, 1, y, x}] + 2*Li[{4, 2, 1, 1}, {R, 1, x, y}] + 
 2*Li[{4, 2, 1, 1}, {R, 1, y, x}] - 2*Li[{4, 2, 1, 1}, {r/x, 1, x, y}] - 
 2*Li[{4, 2, 1, 1}, {r/x, 1, y, x}] - 2*Li[{4, 2, 1, 1}, {R/x, 1, x, y}] - 
 2*Li[{4, 2, 1, 1}, {R/x, 1, y, x}] - 2*Li[{4, 2, 1, 1}, {r/y, 1, x, y}] - 
 2*Li[{4, 2, 1, 1}, {r/y, 1, y, x}] - 2*Li[{4, 2, 1, 1}, {R/y, 1, x, y}] - 
 2*Li[{4, 2, 1, 1}, {R/y, 1, y, x}] + 
 2*Li[{4, 2, 1, 1}, {r/(x*y), 1, x, y}] + 
 2*Li[{4, 2, 1, 1}, {r/(x*y), 1, y, x}] + 
 2*Li[{4, 2, 1, 1}, {R/(x*y), 1, x, y}] + 
 2*Li[{4, 2, 1, 1}, {R/(x*y), 1, y, x}] - 
 16*Li[{1, 1, 1, 1, 4}, {1, 1, 1, 1, r}] - 
 16*Li[{1, 1, 1, 1, 4}, {1, 1, 1, 1, R}] + 
 8*Li[{1, 1, 1, 1, 4}, {1, 1, 1, x, r}] + 
 8*Li[{1, 1, 1, 1, 4}, {1, 1, 1, x, R}] + 
 8*Li[{1, 1, 1, 1, 4}, {1, 1, 1, x, r/x}] + 
 8*Li[{1, 1, 1, 1, 4}, {1, 1, 1, x, R/x}] + 
 8*Li[{1, 1, 1, 1, 4}, {1, 1, 1, y, r}] + 
 8*Li[{1, 1, 1, 1, 4}, {1, 1, 1, y, R}] + 
 8*Li[{1, 1, 1, 1, 4}, {1, 1, 1, y, r/y}] + 
 8*Li[{1, 1, 1, 1, 4}, {1, 1, 1, y, R/y}] + 
 8*Li[{1, 1, 1, 1, 4}, {1, 1, x, 1, r}] + 
 8*Li[{1, 1, 1, 1, 4}, {1, 1, x, 1, R}] + 
 4*Li[{1, 1, 1, 1, 4}, {1, 1, x, x^(-1), r}] + 
 4*Li[{1, 1, 1, 1, 4}, {1, 1, x, x^(-1), R}] - 
 8*Li[{1, 1, 1, 1, 4}, {1, 1, x, x, r/x}] - 
 8*Li[{1, 1, 1, 1, 4}, {1, 1, x, x, R/x}] - 
 4*Li[{1, 1, 1, 1, 4}, {1, 1, x, y, r}] - 
 4*Li[{1, 1, 1, 1, 4}, {1, 1, x, y, R}] - 
 4*Li[{1, 1, 1, 1, 4}, {1, 1, x, y, r/x}] - 
 4*Li[{1, 1, 1, 1, 4}, {1, 1, x, y, R/x}] - 
 4*Li[{1, 1, 1, 1, 4}, {1, 1, x, y, r/y}] - 
 4*Li[{1, 1, 1, 1, 4}, {1, 1, x, y, R/y}] - 
 8*Li[{1, 1, 1, 1, 4}, {1, 1, x, y, r/(x*y)}] - 
 8*Li[{1, 1, 1, 1, 4}, {1, 1, x, y, R/(x*y)}] + 
 8*Li[{1, 1, 1, 1, 4}, {1, 1, y, 1, r}] + 
 8*Li[{1, 1, 1, 1, 4}, {1, 1, y, 1, R}] - 
 4*Li[{1, 1, 1, 1, 4}, {1, 1, y, x, r}] - 
 4*Li[{1, 1, 1, 1, 4}, {1, 1, y, x, R}] - 
 4*Li[{1, 1, 1, 1, 4}, {1, 1, y, x, r/x}] - 
 4*Li[{1, 1, 1, 1, 4}, {1, 1, y, x, R/x}] - 
 4*Li[{1, 1, 1, 1, 4}, {1, 1, y, x, r/y}] - 
 4*Li[{1, 1, 1, 1, 4}, {1, 1, y, x, R/y}] - 
 8*Li[{1, 1, 1, 1, 4}, {1, 1, y, x, r/(x*y)}] - 
 8*Li[{1, 1, 1, 1, 4}, {1, 1, y, x, R/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 4}, {1, 1, y, y^(-1), r}] + 
 4*Li[{1, 1, 1, 1, 4}, {1, 1, y, y^(-1), R}] - 
 8*Li[{1, 1, 1, 1, 4}, {1, 1, y, y, r/y}] - 
 8*Li[{1, 1, 1, 1, 4}, {1, 1, y, y, R/y}] + 
 2*Li[{1, 1, 1, 1, 4}, {1, x^(-1), x, y, r/y}] + 
 2*Li[{1, 1, 1, 1, 4}, {1, x^(-1), x, y, R/y}] + 
 2*Li[{1, 1, 1, 1, 4}, {1, x^(-1), y, x, r/y}] + 
 2*Li[{1, 1, 1, 1, 4}, {1, x^(-1), y, x, R/y}] + 
 8*Li[{1, 1, 1, 1, 4}, {1, x, 1, 1, r}] + 
 8*Li[{1, 1, 1, 1, 4}, {1, x, 1, 1, R}] - 
 4*Li[{1, 1, 1, 1, 4}, {1, x, 1, x, r/x}] - 
 4*Li[{1, 1, 1, 1, 4}, {1, x, 1, x, R/x}] - 
 4*Li[{1, 1, 1, 1, 4}, {1, x, 1, y, r}] - 
 4*Li[{1, 1, 1, 1, 4}, {1, x, 1, y, R}] - 
 4*Li[{1, 1, 1, 1, 4}, {1, x, 1, y, r/y}] - 
 4*Li[{1, 1, 1, 1, 4}, {1, x, 1, y, R/y}] - 
 4*Li[{1, 1, 1, 1, 4}, {1, x, 1, y, r/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 4}, {1, x, 1, y, R/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 4}, {1, x, x^(-1), 1, r}] + 
 4*Li[{1, 1, 1, 1, 4}, {1, x, x^(-1), 1, R}] - 
 2*Li[{1, 1, 1, 1, 4}, {1, x, x^(-1), x, r}] - 
 2*Li[{1, 1, 1, 1, 4}, {1, x, x^(-1), x, R}] - 
 2*Li[{1, 1, 1, 1, 4}, {1, x, x^(-1), x, r/x}] - 
 2*Li[{1, 1, 1, 1, 4}, {1, x, x^(-1), x, R/x}] - 
 2*Li[{1, 1, 1, 1, 4}, {1, x, x^(-1), y, r}] - 
 2*Li[{1, 1, 1, 1, 4}, {1, x, x^(-1), y, R}] - 
 4*Li[{1, 1, 1, 1, 4}, {1, x, x, x^(-1), r}] - 
 4*Li[{1, 1, 1, 1, 4}, {1, x, x, x^(-1), R}] + 
 4*Li[{1, 1, 1, 1, 4}, {1, x, x, y, r/x}] + 
 4*Li[{1, 1, 1, 1, 4}, {1, x, x, y, R/x}] + 
 4*Li[{1, 1, 1, 1, 4}, {1, x, x, y, r/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 4}, {1, x, x, y, R/(x*y)}] + 
 2*Li[{1, 1, 1, 1, 4}, {1, x, y^(-1), y, r/x}] + 
 2*Li[{1, 1, 1, 1, 4}, {1, x, y^(-1), y, R/x}] - 
 4*Li[{1, 1, 1, 1, 4}, {1, x, y, 1, r}] - 
 4*Li[{1, 1, 1, 1, 4}, {1, x, y, 1, R}] - 
 2*Li[{1, 1, 1, 1, 4}, {1, x, y, x^(-1), r}] - 
 2*Li[{1, 1, 1, 1, 4}, {1, x, y, x^(-1), R}] + 
 4*Li[{1, 1, 1, 1, 4}, {1, x, y, x, r/x}] + 
 4*Li[{1, 1, 1, 1, 4}, {1, x, y, x, R/x}] + 
 4*Li[{1, 1, 1, 1, 4}, {1, x, y, x, r/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 4}, {1, x, y, x, R/(x*y)}] - 
 2*Li[{1, 1, 1, 1, 4}, {1, x, y, y^(-1), r}] - 
 2*Li[{1, 1, 1, 1, 4}, {1, x, y, y^(-1), R}] + 
 4*Li[{1, 1, 1, 1, 4}, {1, x, y, y, r/y}] + 
 4*Li[{1, 1, 1, 1, 4}, {1, x, y, y, R/y}] + 
 4*Li[{1, 1, 1, 1, 4}, {1, x, y, y, r/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 4}, {1, x, y, y, R/(x*y)}] + 
 2*Li[{1, 1, 1, 1, 4}, {1, y^(-1), x, y, r/x}] + 
 2*Li[{1, 1, 1, 1, 4}, {1, y^(-1), x, y, R/x}] + 
 2*Li[{1, 1, 1, 1, 4}, {1, y^(-1), y, x, r/x}] + 
 2*Li[{1, 1, 1, 1, 4}, {1, y^(-1), y, x, R/x}] + 
 8*Li[{1, 1, 1, 1, 4}, {1, y, 1, 1, r}] + 
 8*Li[{1, 1, 1, 1, 4}, {1, y, 1, 1, R}] - 
 4*Li[{1, 1, 1, 1, 4}, {1, y, 1, x, r}] - 
 4*Li[{1, 1, 1, 1, 4}, {1, y, 1, x, R}] - 
 4*Li[{1, 1, 1, 1, 4}, {1, y, 1, x, r/x}] - 
 4*Li[{1, 1, 1, 1, 4}, {1, y, 1, x, R/x}] - 
 4*Li[{1, 1, 1, 1, 4}, {1, y, 1, x, r/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 4}, {1, y, 1, x, R/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 4}, {1, y, 1, y, r/y}] - 
 4*Li[{1, 1, 1, 1, 4}, {1, y, 1, y, R/y}] + 
 2*Li[{1, 1, 1, 1, 4}, {1, y, x^(-1), x, r/y}] + 
 2*Li[{1, 1, 1, 1, 4}, {1, y, x^(-1), x, R/y}] - 
 4*Li[{1, 1, 1, 1, 4}, {1, y, x, 1, r}] - 
 4*Li[{1, 1, 1, 1, 4}, {1, y, x, 1, R}] - 
 2*Li[{1, 1, 1, 1, 4}, {1, y, x, x^(-1), r}] - 
 2*Li[{1, 1, 1, 1, 4}, {1, y, x, x^(-1), R}] + 
 4*Li[{1, 1, 1, 1, 4}, {1, y, x, x, r/x}] + 
 4*Li[{1, 1, 1, 1, 4}, {1, y, x, x, R/x}] + 
 4*Li[{1, 1, 1, 1, 4}, {1, y, x, x, r/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 4}, {1, y, x, x, R/(x*y)}] - 
 2*Li[{1, 1, 1, 1, 4}, {1, y, x, y^(-1), r}] - 
 2*Li[{1, 1, 1, 1, 4}, {1, y, x, y^(-1), R}] + 
 4*Li[{1, 1, 1, 1, 4}, {1, y, x, y, r/y}] + 
 4*Li[{1, 1, 1, 1, 4}, {1, y, x, y, R/y}] + 
 4*Li[{1, 1, 1, 1, 4}, {1, y, x, y, r/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 4}, {1, y, x, y, R/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 4}, {1, y, y^(-1), 1, r}] + 
 4*Li[{1, 1, 1, 1, 4}, {1, y, y^(-1), 1, R}] - 
 2*Li[{1, 1, 1, 1, 4}, {1, y, y^(-1), x, r}] - 
 2*Li[{1, 1, 1, 1, 4}, {1, y, y^(-1), x, R}] - 
 2*Li[{1, 1, 1, 1, 4}, {1, y, y^(-1), y, r}] - 
 2*Li[{1, 1, 1, 1, 4}, {1, y, y^(-1), y, R}] - 
 2*Li[{1, 1, 1, 1, 4}, {1, y, y^(-1), y, r/y}] - 
 2*Li[{1, 1, 1, 1, 4}, {1, y, y^(-1), y, R/y}] + 
 4*Li[{1, 1, 1, 1, 4}, {1, y, y, x, r/y}] + 
 4*Li[{1, 1, 1, 1, 4}, {1, y, y, x, R/y}] + 
 4*Li[{1, 1, 1, 1, 4}, {1, y, y, x, r/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 4}, {1, y, y, x, R/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 4}, {1, y, y, y^(-1), r}] - 
 4*Li[{1, 1, 1, 1, 4}, {1, y, y, y^(-1), R}] - 
 4*Li[{1, 1, 1, 1, 4}, {x^(-1), 1, 1, x, r}] - 
 4*Li[{1, 1, 1, 1, 4}, {x^(-1), 1, 1, x, R}] - 
 4*Li[{1, 1, 1, 1, 4}, {x^(-1), 1, x, 1, r}] - 
 4*Li[{1, 1, 1, 1, 4}, {x^(-1), 1, x, 1, R}] + 
 4*Li[{1, 1, 1, 1, 4}, {x^(-1), 1, x, x, r/x}] + 
 4*Li[{1, 1, 1, 1, 4}, {x^(-1), 1, x, x, R/x}] + 
 2*Li[{1, 1, 1, 1, 4}, {x^(-1), 1, x, y, r}] + 
 2*Li[{1, 1, 1, 1, 4}, {x^(-1), 1, x, y, R}] + 
 2*Li[{1, 1, 1, 1, 4}, {x^(-1), 1, x, y, r/y}] + 
 2*Li[{1, 1, 1, 1, 4}, {x^(-1), 1, x, y, R/y}] + 
 2*Li[{1, 1, 1, 1, 4}, {x^(-1), 1, y, x, r}] + 
 2*Li[{1, 1, 1, 1, 4}, {x^(-1), 1, y, x, R}] + 
 2*Li[{1, 1, 1, 1, 4}, {x^(-1), 1, y, x, r/y}] + 
 2*Li[{1, 1, 1, 1, 4}, {x^(-1), 1, y, x, R/y}] - 
 4*Li[{1, 1, 1, 1, 4}, {x^(-1), x, 1, 1, r}] - 
 4*Li[{1, 1, 1, 1, 4}, {x^(-1), x, 1, 1, R}] + 
 2*Li[{1, 1, 1, 1, 4}, {x^(-1), x, 1, x, r/x}] + 
 2*Li[{1, 1, 1, 1, 4}, {x^(-1), x, 1, x, R/x}] + 
 2*Li[{1, 1, 1, 1, 4}, {x^(-1), x, 1, y, r}] + 
 2*Li[{1, 1, 1, 1, 4}, {x^(-1), x, 1, y, R}] + 
 2*Li[{1, 1, 1, 1, 4}, {x^(-1), x, 1, y, r/y}] + 
 2*Li[{1, 1, 1, 1, 4}, {x^(-1), x, 1, y, R/y}] + 
 Li[{1, 1, 1, 1, 4}, {x^(-1), x, x^(-1), x, r}] + 
 Li[{1, 1, 1, 1, 4}, {x^(-1), x, x^(-1), x, R}] + 
 2*Li[{1, 1, 1, 1, 4}, {x^(-1), x, x, x^(-1), r}] + 
 2*Li[{1, 1, 1, 1, 4}, {x^(-1), x, x, x^(-1), R}] - 
 2*Li[{1, 1, 1, 1, 4}, {x^(-1), x, x, y, r/x}] - 
 2*Li[{1, 1, 1, 1, 4}, {x^(-1), x, x, y, R/x}] - 
 Li[{1, 1, 1, 1, 4}, {x^(-1), x, y^(-1), y, r}] - 
 Li[{1, 1, 1, 1, 4}, {x^(-1), x, y^(-1), y, R}] + 
 2*Li[{1, 1, 1, 1, 4}, {x^(-1), x, y, 1, r}] + 
 2*Li[{1, 1, 1, 1, 4}, {x^(-1), x, y, 1, R}] - 
 2*Li[{1, 1, 1, 1, 4}, {x^(-1), x, y, x, r/x}] - 
 2*Li[{1, 1, 1, 1, 4}, {x^(-1), x, y, x, R/x}] - 
 2*Li[{1, 1, 1, 1, 4}, {x^(-1), x, y, y, r/y}] - 
 2*Li[{1, 1, 1, 1, 4}, {x^(-1), x, y, y, R/y}] - 
 Li[{1, 1, 1, 1, 4}, {x^(-1), y^(-1), x, y, r}] - 
 Li[{1, 1, 1, 1, 4}, {x^(-1), y^(-1), x, y, R}] - 
 Li[{1, 1, 1, 1, 4}, {x^(-1), y^(-1), y, x, r}] - 
 Li[{1, 1, 1, 1, 4}, {x^(-1), y^(-1), y, x, R}] + 
 2*Li[{1, 1, 1, 1, 4}, {x^(-1), y, 1, x, r}] + 
 2*Li[{1, 1, 1, 1, 4}, {x^(-1), y, 1, x, R}] + 
 2*Li[{1, 1, 1, 1, 4}, {x^(-1), y, x, 1, r}] + 
 2*Li[{1, 1, 1, 1, 4}, {x^(-1), y, x, 1, R}] - 
 2*Li[{1, 1, 1, 1, 4}, {x^(-1), y, x, x, r/x}] - 
 2*Li[{1, 1, 1, 1, 4}, {x^(-1), y, x, x, R/x}] - 
 2*Li[{1, 1, 1, 1, 4}, {x^(-1), y, x, y, r/y}] - 
 2*Li[{1, 1, 1, 1, 4}, {x^(-1), y, x, y, R/y}] - 
 2*Li[{1, 1, 1, 1, 4}, {x^(-1), y, y, x, r/y}] - 
 2*Li[{1, 1, 1, 1, 4}, {x^(-1), y, y, x, R/y}] + 
 8*Li[{1, 1, 1, 1, 4}, {x, 1, 1, 1, r}] + 
 8*Li[{1, 1, 1, 1, 4}, {x, 1, 1, 1, R}] - 
 4*Li[{1, 1, 1, 1, 4}, {x, 1, 1, x, r/x}] - 
 4*Li[{1, 1, 1, 1, 4}, {x, 1, 1, x, R/x}] - 
 4*Li[{1, 1, 1, 1, 4}, {x, 1, 1, y, r}] - 
 4*Li[{1, 1, 1, 1, 4}, {x, 1, 1, y, R}] - 
 4*Li[{1, 1, 1, 1, 4}, {x, 1, 1, y, r/y}] - 
 4*Li[{1, 1, 1, 1, 4}, {x, 1, 1, y, R/y}] - 
 2*Li[{1, 1, 1, 1, 4}, {x, 1, x, x^(-1), r}] - 
 2*Li[{1, 1, 1, 1, 4}, {x, 1, x, x^(-1), R}] + 
 2*Li[{1, 1, 1, 1, 4}, {x, 1, x, y, r/x}] + 
 2*Li[{1, 1, 1, 1, 4}, {x, 1, x, y, R/x}] + 
 4*Li[{1, 1, 1, 1, 4}, {x, 1, x, y, r/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 4}, {x, 1, x, y, R/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 4}, {x, 1, y, 1, r}] - 
 4*Li[{1, 1, 1, 1, 4}, {x, 1, y, 1, R}] + 
 2*Li[{1, 1, 1, 1, 4}, {x, 1, y, x, r/x}] + 
 2*Li[{1, 1, 1, 1, 4}, {x, 1, y, x, R/x}] + 
 4*Li[{1, 1, 1, 1, 4}, {x, 1, y, x, r/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 4}, {x, 1, y, x, R/(x*y)}] - 
 2*Li[{1, 1, 1, 1, 4}, {x, 1, y, y^(-1), r}] - 
 2*Li[{1, 1, 1, 1, 4}, {x, 1, y, y^(-1), R}] + 
 4*Li[{1, 1, 1, 1, 4}, {x, 1, y, y, r/y}] + 
 4*Li[{1, 1, 1, 1, 4}, {x, 1, y, y, R/y}] - 
 2*Li[{1, 1, 1, 1, 4}, {x, x^(-1), 1, x, r}] - 
 2*Li[{1, 1, 1, 1, 4}, {x, x^(-1), 1, x, R}] - 
 2*Li[{1, 1, 1, 1, 4}, {x, x^(-1), x, 1, r}] - 
 2*Li[{1, 1, 1, 1, 4}, {x, x^(-1), x, 1, R}] + 
 2*Li[{1, 1, 1, 1, 4}, {x, x^(-1), x, x, r/x}] + 
 2*Li[{1, 1, 1, 1, 4}, {x, x^(-1), x, x, R/x}] + 
 Li[{1, 1, 1, 1, 4}, {x, x^(-1), x, y, r}] + 
 Li[{1, 1, 1, 1, 4}, {x, x^(-1), x, y, R}] + 
 Li[{1, 1, 1, 1, 4}, {x, x^(-1), y, x, r}] + 
 Li[{1, 1, 1, 1, 4}, {x, x^(-1), y, x, R}] + 
 4*Li[{1, 1, 1, 1, 4}, {x, x, 1, y, r/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 4}, {x, x, 1, y, R/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 4}, {x, x, x^(-1), 1, r}] - 
 4*Li[{1, 1, 1, 1, 4}, {x, x, x^(-1), 1, R}] + 
 2*Li[{1, 1, 1, 1, 4}, {x, x, x^(-1), x, r/x}] + 
 2*Li[{1, 1, 1, 1, 4}, {x, x, x^(-1), x, R/x}] + 
 2*Li[{1, 1, 1, 1, 4}, {x, x, x^(-1), y, r}] + 
 2*Li[{1, 1, 1, 1, 4}, {x, x, x^(-1), y, R}] - 
 2*Li[{1, 1, 1, 1, 4}, {x, x, y^(-1), y, r/x}] - 
 2*Li[{1, 1, 1, 1, 4}, {x, x, y^(-1), y, R/x}] + 
 2*Li[{1, 1, 1, 1, 4}, {x, x, y, x^(-1), r}] + 
 2*Li[{1, 1, 1, 1, 4}, {x, x, y, x^(-1), R}] - 
 4*Li[{1, 1, 1, 1, 4}, {x, x, y, y, r/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 4}, {x, x, y, y, R/(x*y)}] + 
 2*Li[{1, 1, 1, 1, 4}, {x, y^(-1), 1, y, r}] + 
 2*Li[{1, 1, 1, 1, 4}, {x, y^(-1), 1, y, R}] - 
 2*Li[{1, 1, 1, 1, 4}, {x, y^(-1), x, y, r/x}] - 
 2*Li[{1, 1, 1, 1, 4}, {x, y^(-1), x, y, R/x}] + 
 2*Li[{1, 1, 1, 1, 4}, {x, y^(-1), y, 1, r}] + 
 2*Li[{1, 1, 1, 1, 4}, {x, y^(-1), y, 1, R}] - 
 2*Li[{1, 1, 1, 1, 4}, {x, y^(-1), y, x, r/x}] - 
 2*Li[{1, 1, 1, 1, 4}, {x, y^(-1), y, x, R/x}] - 
 2*Li[{1, 1, 1, 1, 4}, {x, y^(-1), y, y, r/y}] - 
 2*Li[{1, 1, 1, 1, 4}, {x, y^(-1), y, y, R/y}] - 
 4*Li[{1, 1, 1, 1, 4}, {x, y, 1, 1, r}] - 
 4*Li[{1, 1, 1, 1, 4}, {x, y, 1, 1, R}] + 
 2*Li[{1, 1, 1, 1, 4}, {x, y, 1, x, r/x}] + 
 2*Li[{1, 1, 1, 1, 4}, {x, y, 1, x, R/x}] + 
 2*Li[{1, 1, 1, 1, 4}, {x, y, 1, y, r/y}] + 
 2*Li[{1, 1, 1, 1, 4}, {x, y, 1, y, R/y}] + 
 Li[{1, 1, 1, 1, 4}, {x, y, x^(-1), x, r}] + 
 Li[{1, 1, 1, 1, 4}, {x, y, x^(-1), x, R}] + 
 2*Li[{1, 1, 1, 1, 4}, {x, y, x, x^(-1), r}] + 
 2*Li[{1, 1, 1, 1, 4}, {x, y, x, x^(-1), R}] - 
 4*Li[{1, 1, 1, 1, 4}, {x, y, x, y, r/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 4}, {x, y, x, y, R/(x*y)}] + 
 Li[{1, 1, 1, 1, 4}, {x, y, y^(-1), y, r}] + 
 Li[{1, 1, 1, 1, 4}, {x, y, y^(-1), y, R}] - 
 4*Li[{1, 1, 1, 1, 4}, {x, y, y, x, r/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 4}, {x, y, y, x, R/(x*y)}] + 
 2*Li[{1, 1, 1, 1, 4}, {x, y, y, y^(-1), r}] + 
 2*Li[{1, 1, 1, 1, 4}, {x, y, y, y^(-1), R}] - 
 4*Li[{1, 1, 1, 1, 4}, {y^(-1), 1, 1, y, r}] - 
 4*Li[{1, 1, 1, 1, 4}, {y^(-1), 1, 1, y, R}] + 
 2*Li[{1, 1, 1, 1, 4}, {y^(-1), 1, x, y, r}] + 
 2*Li[{1, 1, 1, 1, 4}, {y^(-1), 1, x, y, R}] + 
 2*Li[{1, 1, 1, 1, 4}, {y^(-1), 1, x, y, r/x}] + 
 2*Li[{1, 1, 1, 1, 4}, {y^(-1), 1, x, y, R/x}] - 
 4*Li[{1, 1, 1, 1, 4}, {y^(-1), 1, y, 1, r}] - 
 4*Li[{1, 1, 1, 1, 4}, {y^(-1), 1, y, 1, R}] + 
 2*Li[{1, 1, 1, 1, 4}, {y^(-1), 1, y, x, r}] + 
 2*Li[{1, 1, 1, 1, 4}, {y^(-1), 1, y, x, R}] + 
 2*Li[{1, 1, 1, 1, 4}, {y^(-1), 1, y, x, r/x}] + 
 2*Li[{1, 1, 1, 1, 4}, {y^(-1), 1, y, x, R/x}] + 
 4*Li[{1, 1, 1, 1, 4}, {y^(-1), 1, y, y, r/y}] + 
 4*Li[{1, 1, 1, 1, 4}, {y^(-1), 1, y, y, R/y}] - 
 Li[{1, 1, 1, 1, 4}, {y^(-1), x^(-1), x, y, r}] - 
 Li[{1, 1, 1, 1, 4}, {y^(-1), x^(-1), x, y, R}] - 
 Li[{1, 1, 1, 1, 4}, {y^(-1), x^(-1), y, x, r}] - 
 Li[{1, 1, 1, 1, 4}, {y^(-1), x^(-1), y, x, R}] + 
 2*Li[{1, 1, 1, 1, 4}, {y^(-1), x, 1, y, r}] + 
 2*Li[{1, 1, 1, 1, 4}, {y^(-1), x, 1, y, R}] - 
 2*Li[{1, 1, 1, 1, 4}, {y^(-1), x, x, y, r/x}] - 
 2*Li[{1, 1, 1, 1, 4}, {y^(-1), x, x, y, R/x}] + 
 2*Li[{1, 1, 1, 1, 4}, {y^(-1), x, y, 1, r}] + 
 2*Li[{1, 1, 1, 1, 4}, {y^(-1), x, y, 1, R}] - 
 2*Li[{1, 1, 1, 1, 4}, {y^(-1), x, y, x, r/x}] - 
 2*Li[{1, 1, 1, 1, 4}, {y^(-1), x, y, x, R/x}] - 
 2*Li[{1, 1, 1, 1, 4}, {y^(-1), x, y, y, r/y}] - 
 2*Li[{1, 1, 1, 1, 4}, {y^(-1), x, y, y, R/y}] - 
 4*Li[{1, 1, 1, 1, 4}, {y^(-1), y, 1, 1, r}] - 
 4*Li[{1, 1, 1, 1, 4}, {y^(-1), y, 1, 1, R}] + 
 2*Li[{1, 1, 1, 1, 4}, {y^(-1), y, 1, x, r}] + 
 2*Li[{1, 1, 1, 1, 4}, {y^(-1), y, 1, x, R}] + 
 2*Li[{1, 1, 1, 1, 4}, {y^(-1), y, 1, x, r/x}] + 
 2*Li[{1, 1, 1, 1, 4}, {y^(-1), y, 1, x, R/x}] + 
 2*Li[{1, 1, 1, 1, 4}, {y^(-1), y, 1, y, r/y}] + 
 2*Li[{1, 1, 1, 1, 4}, {y^(-1), y, 1, y, R/y}] - 
 Li[{1, 1, 1, 1, 4}, {y^(-1), y, x^(-1), x, r}] - 
 Li[{1, 1, 1, 1, 4}, {y^(-1), y, x^(-1), x, R}] + 
 2*Li[{1, 1, 1, 1, 4}, {y^(-1), y, x, 1, r}] + 
 2*Li[{1, 1, 1, 1, 4}, {y^(-1), y, x, 1, R}] - 
 2*Li[{1, 1, 1, 1, 4}, {y^(-1), y, x, x, r/x}] - 
 2*Li[{1, 1, 1, 1, 4}, {y^(-1), y, x, x, R/x}] - 
 2*Li[{1, 1, 1, 1, 4}, {y^(-1), y, x, y, r/y}] - 
 2*Li[{1, 1, 1, 1, 4}, {y^(-1), y, x, y, R/y}] + 
 Li[{1, 1, 1, 1, 4}, {y^(-1), y, y^(-1), y, r}] + 
 Li[{1, 1, 1, 1, 4}, {y^(-1), y, y^(-1), y, R}] - 
 2*Li[{1, 1, 1, 1, 4}, {y^(-1), y, y, x, r/y}] - 
 2*Li[{1, 1, 1, 1, 4}, {y^(-1), y, y, x, R/y}] + 
 2*Li[{1, 1, 1, 1, 4}, {y^(-1), y, y, y^(-1), r}] + 
 2*Li[{1, 1, 1, 1, 4}, {y^(-1), y, y, y^(-1), R}] + 
 8*Li[{1, 1, 1, 1, 4}, {y, 1, 1, 1, r}] + 
 8*Li[{1, 1, 1, 1, 4}, {y, 1, 1, 1, R}] - 
 4*Li[{1, 1, 1, 1, 4}, {y, 1, 1, x, r}] - 
 4*Li[{1, 1, 1, 1, 4}, {y, 1, 1, x, R}] - 
 4*Li[{1, 1, 1, 1, 4}, {y, 1, 1, x, r/x}] - 
 4*Li[{1, 1, 1, 1, 4}, {y, 1, 1, x, R/x}] - 
 4*Li[{1, 1, 1, 1, 4}, {y, 1, 1, y, r/y}] - 
 4*Li[{1, 1, 1, 1, 4}, {y, 1, 1, y, R/y}] - 
 4*Li[{1, 1, 1, 1, 4}, {y, 1, x, 1, r}] - 
 4*Li[{1, 1, 1, 1, 4}, {y, 1, x, 1, R}] - 
 2*Li[{1, 1, 1, 1, 4}, {y, 1, x, x^(-1), r}] - 
 2*Li[{1, 1, 1, 1, 4}, {y, 1, x, x^(-1), R}] + 
 4*Li[{1, 1, 1, 1, 4}, {y, 1, x, x, r/x}] + 
 4*Li[{1, 1, 1, 1, 4}, {y, 1, x, x, R/x}] + 
 2*Li[{1, 1, 1, 1, 4}, {y, 1, x, y, r/y}] + 
 2*Li[{1, 1, 1, 1, 4}, {y, 1, x, y, R/y}] + 
 4*Li[{1, 1, 1, 1, 4}, {y, 1, x, y, r/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 4}, {y, 1, x, y, R/(x*y)}] + 
 2*Li[{1, 1, 1, 1, 4}, {y, 1, y, x, r/y}] + 
 2*Li[{1, 1, 1, 1, 4}, {y, 1, y, x, R/y}] + 
 4*Li[{1, 1, 1, 1, 4}, {y, 1, y, x, r/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 4}, {y, 1, y, x, R/(x*y)}] - 
 2*Li[{1, 1, 1, 1, 4}, {y, 1, y, y^(-1), r}] - 
 2*Li[{1, 1, 1, 1, 4}, {y, 1, y, y^(-1), R}] + 
 2*Li[{1, 1, 1, 1, 4}, {y, x^(-1), 1, x, r}] + 
 2*Li[{1, 1, 1, 1, 4}, {y, x^(-1), 1, x, R}] + 
 2*Li[{1, 1, 1, 1, 4}, {y, x^(-1), x, 1, r}] + 
 2*Li[{1, 1, 1, 1, 4}, {y, x^(-1), x, 1, R}] - 
 2*Li[{1, 1, 1, 1, 4}, {y, x^(-1), x, x, r/x}] - 
 2*Li[{1, 1, 1, 1, 4}, {y, x^(-1), x, x, R/x}] - 
 2*Li[{1, 1, 1, 1, 4}, {y, x^(-1), x, y, r/y}] - 
 2*Li[{1, 1, 1, 1, 4}, {y, x^(-1), x, y, R/y}] - 
 2*Li[{1, 1, 1, 1, 4}, {y, x^(-1), y, x, r/y}] - 
 2*Li[{1, 1, 1, 1, 4}, {y, x^(-1), y, x, R/y}] - 
 4*Li[{1, 1, 1, 1, 4}, {y, x, 1, 1, r}] - 
 4*Li[{1, 1, 1, 1, 4}, {y, x, 1, 1, R}] + 
 2*Li[{1, 1, 1, 1, 4}, {y, x, 1, x, r/x}] + 
 2*Li[{1, 1, 1, 1, 4}, {y, x, 1, x, R/x}] + 
 2*Li[{1, 1, 1, 1, 4}, {y, x, 1, y, r/y}] + 
 2*Li[{1, 1, 1, 1, 4}, {y, x, 1, y, R/y}] + 
 Li[{1, 1, 1, 1, 4}, {y, x, x^(-1), x, r}] + 
 Li[{1, 1, 1, 1, 4}, {y, x, x^(-1), x, R}] + 
 2*Li[{1, 1, 1, 1, 4}, {y, x, x, x^(-1), r}] + 
 2*Li[{1, 1, 1, 1, 4}, {y, x, x, x^(-1), R}] - 
 4*Li[{1, 1, 1, 1, 4}, {y, x, x, y, r/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 4}, {y, x, x, y, R/(x*y)}] + 
 Li[{1, 1, 1, 1, 4}, {y, x, y^(-1), y, r}] + 
 Li[{1, 1, 1, 1, 4}, {y, x, y^(-1), y, R}] - 
 4*Li[{1, 1, 1, 1, 4}, {y, x, y, x, r/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 4}, {y, x, y, x, R/(x*y)}] + 
 2*Li[{1, 1, 1, 1, 4}, {y, x, y, y^(-1), r}] + 
 2*Li[{1, 1, 1, 1, 4}, {y, x, y, y^(-1), R}] - 
 2*Li[{1, 1, 1, 1, 4}, {y, y^(-1), 1, y, r}] - 
 2*Li[{1, 1, 1, 1, 4}, {y, y^(-1), 1, y, R}] + 
 Li[{1, 1, 1, 1, 4}, {y, y^(-1), x, y, r}] + 
 Li[{1, 1, 1, 1, 4}, {y, y^(-1), x, y, R}] - 
 2*Li[{1, 1, 1, 1, 4}, {y, y^(-1), y, 1, r}] - 
 2*Li[{1, 1, 1, 1, 4}, {y, y^(-1), y, 1, R}] + 
 Li[{1, 1, 1, 1, 4}, {y, y^(-1), y, x, r}] + 
 Li[{1, 1, 1, 1, 4}, {y, y^(-1), y, x, R}] + 
 2*Li[{1, 1, 1, 1, 4}, {y, y^(-1), y, y, r/y}] + 
 2*Li[{1, 1, 1, 1, 4}, {y, y^(-1), y, y, R/y}] + 
 4*Li[{1, 1, 1, 1, 4}, {y, y, 1, x, r/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 4}, {y, y, 1, x, R/(x*y)}] - 
 2*Li[{1, 1, 1, 1, 4}, {y, y, x^(-1), x, r/y}] - 
 2*Li[{1, 1, 1, 1, 4}, {y, y, x^(-1), x, R/y}] - 
 4*Li[{1, 1, 1, 1, 4}, {y, y, x, x, r/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 4}, {y, y, x, x, R/(x*y)}] + 
 2*Li[{1, 1, 1, 1, 4}, {y, y, x, y^(-1), r}] + 
 2*Li[{1, 1, 1, 1, 4}, {y, y, x, y^(-1), R}] - 
 4*Li[{1, 1, 1, 1, 4}, {y, y, y^(-1), 1, r}] - 
 4*Li[{1, 1, 1, 1, 4}, {y, y, y^(-1), 1, R}] + 
 2*Li[{1, 1, 1, 1, 4}, {y, y, y^(-1), x, r}] + 
 2*Li[{1, 1, 1, 1, 4}, {y, y, y^(-1), x, R}] + 
 2*Li[{1, 1, 1, 1, 4}, {y, y, y^(-1), y, r/y}] + 
 2*Li[{1, 1, 1, 1, 4}, {y, y, y^(-1), y, R/y}] + 
 8*Li[{1, 1, 1, 4, 1}, {1, 1, 1, r, x}] + 
 8*Li[{1, 1, 1, 4, 1}, {1, 1, 1, r, y}] + 
 8*Li[{1, 1, 1, 4, 1}, {1, 1, 1, R, x}] + 
 8*Li[{1, 1, 1, 4, 1}, {1, 1, 1, R, y}] - 
 4*Li[{1, 1, 1, 4, 1}, {1, 1, x, r, y}] - 
 4*Li[{1, 1, 1, 4, 1}, {1, 1, x, R, y}] - 
 4*Li[{1, 1, 1, 4, 1}, {1, 1, x, r/x, x}] - 
 4*Li[{1, 1, 1, 4, 1}, {1, 1, x, r/x, y}] - 
 4*Li[{1, 1, 1, 4, 1}, {1, 1, x, R/x, x}] - 
 4*Li[{1, 1, 1, 4, 1}, {1, 1, x, R/x, y}] - 
 4*Li[{1, 1, 1, 4, 1}, {1, 1, x, r/(x*y), y}] - 
 4*Li[{1, 1, 1, 4, 1}, {1, 1, x, R/(x*y), y}] - 
 4*Li[{1, 1, 1, 4, 1}, {1, 1, y, r, x}] - 
 4*Li[{1, 1, 1, 4, 1}, {1, 1, y, R, x}] - 
 4*Li[{1, 1, 1, 4, 1}, {1, 1, y, r/y, x}] - 
 4*Li[{1, 1, 1, 4, 1}, {1, 1, y, r/y, y}] - 
 4*Li[{1, 1, 1, 4, 1}, {1, 1, y, R/y, x}] - 
 4*Li[{1, 1, 1, 4, 1}, {1, 1, y, R/y, y}] - 
 4*Li[{1, 1, 1, 4, 1}, {1, 1, y, r/(x*y), x}] - 
 4*Li[{1, 1, 1, 4, 1}, {1, 1, y, R/(x*y), x}] + 
 2*Li[{1, 1, 1, 4, 1}, {1, x^(-1), x, r/y, y}] + 
 2*Li[{1, 1, 1, 4, 1}, {1, x^(-1), x, R/y, y}] + 
 2*Li[{1, 1, 1, 4, 1}, {1, x^(-1), y, r/y, x}] + 
 2*Li[{1, 1, 1, 4, 1}, {1, x^(-1), y, R/y, x}] - 
 4*Li[{1, 1, 1, 4, 1}, {1, x, 1, r, y}] - 
 4*Li[{1, 1, 1, 4, 1}, {1, x, 1, R, y}] - 
 4*Li[{1, 1, 1, 4, 1}, {1, x, 1, r/(x*y), y}] - 
 4*Li[{1, 1, 1, 4, 1}, {1, x, 1, R/(x*y), y}] - 
 2*Li[{1, 1, 1, 4, 1}, {1, x, x^(-1), r, x}] - 
 2*Li[{1, 1, 1, 4, 1}, {1, x, x^(-1), r, y}] - 
 2*Li[{1, 1, 1, 4, 1}, {1, x, x^(-1), R, x}] - 
 2*Li[{1, 1, 1, 4, 1}, {1, x, x^(-1), R, y}] + 
 2*Li[{1, 1, 1, 4, 1}, {1, x, x^(-1), r/y, y}] + 
 2*Li[{1, 1, 1, 4, 1}, {1, x, x^(-1), R/y, y}] + 
 4*Li[{1, 1, 1, 4, 1}, {1, x, x, r/x, y}] + 
 4*Li[{1, 1, 1, 4, 1}, {1, x, x, R/x, y}] + 
 2*Li[{1, 1, 1, 4, 1}, {1, x, y^(-1), r/x, y}] + 
 2*Li[{1, 1, 1, 4, 1}, {1, x, y^(-1), R/x, y}] + 
 2*Li[{1, 1, 1, 4, 1}, {1, x, y, r/x, x}] + 
 2*Li[{1, 1, 1, 4, 1}, {1, x, y, R/x, x}] + 
 2*Li[{1, 1, 1, 4, 1}, {1, x, y, r/y, y}] + 
 2*Li[{1, 1, 1, 4, 1}, {1, x, y, R/y, y}] + 
 2*Li[{1, 1, 1, 4, 1}, {1, x, y, r/(x*y), x}] + 
 2*Li[{1, 1, 1, 4, 1}, {1, x, y, r/(x*y), y}] + 
 2*Li[{1, 1, 1, 4, 1}, {1, x, y, R/(x*y), x}] + 
 2*Li[{1, 1, 1, 4, 1}, {1, x, y, R/(x*y), y}] + 
 2*Li[{1, 1, 1, 4, 1}, {1, y^(-1), x, r/x, y}] + 
 2*Li[{1, 1, 1, 4, 1}, {1, y^(-1), x, R/x, y}] + 
 2*Li[{1, 1, 1, 4, 1}, {1, y^(-1), y, r/x, x}] + 
 2*Li[{1, 1, 1, 4, 1}, {1, y^(-1), y, R/x, x}] - 
 4*Li[{1, 1, 1, 4, 1}, {1, y, 1, r, x}] - 
 4*Li[{1, 1, 1, 4, 1}, {1, y, 1, R, x}] - 
 4*Li[{1, 1, 1, 4, 1}, {1, y, 1, r/(x*y), x}] - 
 4*Li[{1, 1, 1, 4, 1}, {1, y, 1, R/(x*y), x}] + 
 2*Li[{1, 1, 1, 4, 1}, {1, y, x^(-1), r/y, x}] + 
 2*Li[{1, 1, 1, 4, 1}, {1, y, x^(-1), R/y, x}] + 
 2*Li[{1, 1, 1, 4, 1}, {1, y, x, r/x, x}] + 
 2*Li[{1, 1, 1, 4, 1}, {1, y, x, R/x, x}] + 
 2*Li[{1, 1, 1, 4, 1}, {1, y, x, r/y, y}] + 
 2*Li[{1, 1, 1, 4, 1}, {1, y, x, R/y, y}] + 
 2*Li[{1, 1, 1, 4, 1}, {1, y, x, r/(x*y), x}] + 
 2*Li[{1, 1, 1, 4, 1}, {1, y, x, r/(x*y), y}] + 
 2*Li[{1, 1, 1, 4, 1}, {1, y, x, R/(x*y), x}] + 
 2*Li[{1, 1, 1, 4, 1}, {1, y, x, R/(x*y), y}] - 
 2*Li[{1, 1, 1, 4, 1}, {1, y, y^(-1), r, x}] - 
 2*Li[{1, 1, 1, 4, 1}, {1, y, y^(-1), r, y}] - 
 2*Li[{1, 1, 1, 4, 1}, {1, y, y^(-1), R, x}] - 
 2*Li[{1, 1, 1, 4, 1}, {1, y, y^(-1), R, y}] + 
 2*Li[{1, 1, 1, 4, 1}, {1, y, y^(-1), r/x, x}] + 
 2*Li[{1, 1, 1, 4, 1}, {1, y, y^(-1), R/x, x}] + 
 4*Li[{1, 1, 1, 4, 1}, {1, y, y, r/y, x}] + 
 4*Li[{1, 1, 1, 4, 1}, {1, y, y, R/y, x}] - 
 4*Li[{1, 1, 1, 4, 1}, {x^(-1), 1, 1, r, x}] - 
 4*Li[{1, 1, 1, 4, 1}, {x^(-1), 1, 1, R, x}] + 
 2*Li[{1, 1, 1, 4, 1}, {x^(-1), 1, x, r, y}] + 
 2*Li[{1, 1, 1, 4, 1}, {x^(-1), 1, x, R, y}] + 
 2*Li[{1, 1, 1, 4, 1}, {x^(-1), 1, x, r/x, x}] + 
 2*Li[{1, 1, 1, 4, 1}, {x^(-1), 1, x, R/x, x}] + 
 2*Li[{1, 1, 1, 4, 1}, {x^(-1), 1, y, r, x}] + 
 2*Li[{1, 1, 1, 4, 1}, {x^(-1), 1, y, R, x}] + 
 2*Li[{1, 1, 1, 4, 1}, {x^(-1), 1, y, r/y, x}] + 
 2*Li[{1, 1, 1, 4, 1}, {x^(-1), 1, y, R/y, x}] + 
 2*Li[{1, 1, 1, 4, 1}, {x^(-1), x, 1, r, y}] + 
 2*Li[{1, 1, 1, 4, 1}, {x^(-1), x, 1, R, y}] + 
 Li[{1, 1, 1, 4, 1}, {x^(-1), x, x^(-1), r, x}] + 
 Li[{1, 1, 1, 4, 1}, {x^(-1), x, x^(-1), R, x}] - 
 2*Li[{1, 1, 1, 4, 1}, {x^(-1), x, x, r/x, y}] - 
 2*Li[{1, 1, 1, 4, 1}, {x^(-1), x, x, R/x, y}] + 
 2*Li[{1, 1, 1, 4, 1}, {x^(-1), x, x, r/(x*y), y}] + 
 2*Li[{1, 1, 1, 4, 1}, {x^(-1), x, x, R/(x*y), y}] - 
 Li[{1, 1, 1, 4, 1}, {x^(-1), x, y^(-1), r, y}] - 
 Li[{1, 1, 1, 4, 1}, {x^(-1), x, y^(-1), R, y}] - 
 Li[{1, 1, 1, 4, 1}, {x^(-1), x, y, r/x, x}] - 
 Li[{1, 1, 1, 4, 1}, {x^(-1), x, y, R/x, x}] - 
 Li[{1, 1, 1, 4, 1}, {x^(-1), x, y, r/y, y}] - 
 Li[{1, 1, 1, 4, 1}, {x^(-1), x, y, R/y, y}] - 
 Li[{1, 1, 1, 4, 1}, {x^(-1), y^(-1), x, r, y}] - 
 Li[{1, 1, 1, 4, 1}, {x^(-1), y^(-1), x, R, y}] - 
 Li[{1, 1, 1, 4, 1}, {x^(-1), y^(-1), y, r, x}] - 
 Li[{1, 1, 1, 4, 1}, {x^(-1), y^(-1), y, R, x}] + 
 2*Li[{1, 1, 1, 4, 1}, {x^(-1), y, 1, r, x}] + 
 2*Li[{1, 1, 1, 4, 1}, {x^(-1), y, 1, R, x}] - 
 Li[{1, 1, 1, 4, 1}, {x^(-1), y, x, r/x, x}] - 
 Li[{1, 1, 1, 4, 1}, {x^(-1), y, x, R/x, x}] - 
 Li[{1, 1, 1, 4, 1}, {x^(-1), y, x, r/y, y}] - 
 Li[{1, 1, 1, 4, 1}, {x^(-1), y, x, R/y, y}] - 
 2*Li[{1, 1, 1, 4, 1}, {x^(-1), y, y, r/y, x}] - 
 2*Li[{1, 1, 1, 4, 1}, {x^(-1), y, y, R/y, x}] - 
 4*Li[{1, 1, 1, 4, 1}, {x, 1, 1, r, y}] - 
 4*Li[{1, 1, 1, 4, 1}, {x, 1, 1, R, y}] + 
 2*Li[{1, 1, 1, 4, 1}, {x, 1, x, r/x, y}] + 
 2*Li[{1, 1, 1, 4, 1}, {x, 1, x, R/x, y}] + 
 2*Li[{1, 1, 1, 4, 1}, {x, 1, x, r/(x*y), y}] + 
 2*Li[{1, 1, 1, 4, 1}, {x, 1, x, R/(x*y), y}] + 
 2*Li[{1, 1, 1, 4, 1}, {x, 1, y, r/y, y}] + 
 2*Li[{1, 1, 1, 4, 1}, {x, 1, y, R/y, y}] + 
 2*Li[{1, 1, 1, 4, 1}, {x, 1, y, r/(x*y), x}] + 
 2*Li[{1, 1, 1, 4, 1}, {x, 1, y, R/(x*y), x}] - 
 2*Li[{1, 1, 1, 4, 1}, {x, x^(-1), 1, r, x}] - 
 2*Li[{1, 1, 1, 4, 1}, {x, x^(-1), 1, R, x}] + 
 Li[{1, 1, 1, 4, 1}, {x, x^(-1), x, r, y}] + 
 Li[{1, 1, 1, 4, 1}, {x, x^(-1), x, R, y}] + 
 Li[{1, 1, 1, 4, 1}, {x, x^(-1), x, r/x, x}] + 
 Li[{1, 1, 1, 4, 1}, {x, x^(-1), x, R/x, x}] - 
 Li[{1, 1, 1, 4, 1}, {x, x^(-1), x, r/y, y}] - 
 Li[{1, 1, 1, 4, 1}, {x, x^(-1), x, R/y, y}] + 
 Li[{1, 1, 1, 4, 1}, {x, x^(-1), y, r, x}] + 
 Li[{1, 1, 1, 4, 1}, {x, x^(-1), y, R, x}] + 
 4*Li[{1, 1, 1, 4, 1}, {x, x, 1, r/(x*y), y}] + 
 4*Li[{1, 1, 1, 4, 1}, {x, x, 1, R/(x*y), y}] + 
 2*Li[{1, 1, 1, 4, 1}, {x, x, x^(-1), r, y}] + 
 2*Li[{1, 1, 1, 4, 1}, {x, x, x^(-1), R, y}] - 
 2*Li[{1, 1, 1, 4, 1}, {x, x, x^(-1), r/y, y}] - 
 2*Li[{1, 1, 1, 4, 1}, {x, x, x^(-1), R/y, y}] - 
 2*Li[{1, 1, 1, 4, 1}, {x, x, y^(-1), r/x, y}] - 
 2*Li[{1, 1, 1, 4, 1}, {x, x, y^(-1), R/x, y}] - 
 2*Li[{1, 1, 1, 4, 1}, {x, x, y, r/(x*y), y}] - 
 2*Li[{1, 1, 1, 4, 1}, {x, x, y, R/(x*y), y}] + 
 2*Li[{1, 1, 1, 4, 1}, {x, y^(-1), 1, r, y}] + 
 2*Li[{1, 1, 1, 4, 1}, {x, y^(-1), 1, R, y}] - 
 2*Li[{1, 1, 1, 4, 1}, {x, y^(-1), x, r/x, y}] - 
 2*Li[{1, 1, 1, 4, 1}, {x, y^(-1), x, R/x, y}] - 
 Li[{1, 1, 1, 4, 1}, {x, y^(-1), y, r/x, x}] - 
 Li[{1, 1, 1, 4, 1}, {x, y^(-1), y, R/x, x}] - 
 Li[{1, 1, 1, 4, 1}, {x, y^(-1), y, r/y, y}] - 
 Li[{1, 1, 1, 4, 1}, {x, y^(-1), y, R/y, y}] + 
 Li[{1, 1, 1, 4, 1}, {x, y, x^(-1), r, x}] + 
 Li[{1, 1, 1, 4, 1}, {x, y, x^(-1), R, x}] - 
 2*Li[{1, 1, 1, 4, 1}, {x, y, x, r/(x*y), y}] - 
 2*Li[{1, 1, 1, 4, 1}, {x, y, x, R/(x*y), y}] + 
 Li[{1, 1, 1, 4, 1}, {x, y, y^(-1), r, y}] + 
 Li[{1, 1, 1, 4, 1}, {x, y, y^(-1), R, y}] - 
 2*Li[{1, 1, 1, 4, 1}, {x, y, y, r/(x*y), x}] - 
 2*Li[{1, 1, 1, 4, 1}, {x, y, y, R/(x*y), x}] - 
 4*Li[{1, 1, 1, 4, 1}, {y^(-1), 1, 1, r, y}] - 
 4*Li[{1, 1, 1, 4, 1}, {y^(-1), 1, 1, R, y}] + 
 2*Li[{1, 1, 1, 4, 1}, {y^(-1), 1, x, r, y}] + 
 2*Li[{1, 1, 1, 4, 1}, {y^(-1), 1, x, R, y}] + 
 2*Li[{1, 1, 1, 4, 1}, {y^(-1), 1, x, r/x, y}] + 
 2*Li[{1, 1, 1, 4, 1}, {y^(-1), 1, x, R/x, y}] + 
 2*Li[{1, 1, 1, 4, 1}, {y^(-1), 1, y, r, x}] + 
 2*Li[{1, 1, 1, 4, 1}, {y^(-1), 1, y, R, x}] + 
 2*Li[{1, 1, 1, 4, 1}, {y^(-1), 1, y, r/y, y}] + 
 2*Li[{1, 1, 1, 4, 1}, {y^(-1), 1, y, R/y, y}] - 
 Li[{1, 1, 1, 4, 1}, {y^(-1), x^(-1), x, r, y}] - 
 Li[{1, 1, 1, 4, 1}, {y^(-1), x^(-1), x, R, y}] - 
 Li[{1, 1, 1, 4, 1}, {y^(-1), x^(-1), y, r, x}] - 
 Li[{1, 1, 1, 4, 1}, {y^(-1), x^(-1), y, R, x}] + 
 2*Li[{1, 1, 1, 4, 1}, {y^(-1), x, 1, r, y}] + 
 2*Li[{1, 1, 1, 4, 1}, {y^(-1), x, 1, R, y}] - 
 2*Li[{1, 1, 1, 4, 1}, {y^(-1), x, x, r/x, y}] - 
 2*Li[{1, 1, 1, 4, 1}, {y^(-1), x, x, R/x, y}] - 
 Li[{1, 1, 1, 4, 1}, {y^(-1), x, y, r/x, x}] - 
 Li[{1, 1, 1, 4, 1}, {y^(-1), x, y, R/x, x}] - 
 Li[{1, 1, 1, 4, 1}, {y^(-1), x, y, r/y, y}] - 
 Li[{1, 1, 1, 4, 1}, {y^(-1), x, y, R/y, y}] + 
 2*Li[{1, 1, 1, 4, 1}, {y^(-1), y, 1, r, x}] + 
 2*Li[{1, 1, 1, 4, 1}, {y^(-1), y, 1, R, x}] - 
 Li[{1, 1, 1, 4, 1}, {y^(-1), y, x^(-1), r, x}] - 
 Li[{1, 1, 1, 4, 1}, {y^(-1), y, x^(-1), R, x}] - 
 Li[{1, 1, 1, 4, 1}, {y^(-1), y, x, r/x, x}] - 
 Li[{1, 1, 1, 4, 1}, {y^(-1), y, x, R/x, x}] - 
 Li[{1, 1, 1, 4, 1}, {y^(-1), y, x, r/y, y}] - 
 Li[{1, 1, 1, 4, 1}, {y^(-1), y, x, R/y, y}] + 
 Li[{1, 1, 1, 4, 1}, {y^(-1), y, y^(-1), r, y}] + 
 Li[{1, 1, 1, 4, 1}, {y^(-1), y, y^(-1), R, y}] - 
 2*Li[{1, 1, 1, 4, 1}, {y^(-1), y, y, r/y, x}] - 
 2*Li[{1, 1, 1, 4, 1}, {y^(-1), y, y, R/y, x}] + 
 2*Li[{1, 1, 1, 4, 1}, {y^(-1), y, y, r/(x*y), x}] + 
 2*Li[{1, 1, 1, 4, 1}, {y^(-1), y, y, R/(x*y), x}] - 
 4*Li[{1, 1, 1, 4, 1}, {y, 1, 1, r, x}] - 
 4*Li[{1, 1, 1, 4, 1}, {y, 1, 1, R, x}] + 
 2*Li[{1, 1, 1, 4, 1}, {y, 1, x, r/x, x}] + 
 2*Li[{1, 1, 1, 4, 1}, {y, 1, x, R/x, x}] + 
 2*Li[{1, 1, 1, 4, 1}, {y, 1, x, r/(x*y), y}] + 
 2*Li[{1, 1, 1, 4, 1}, {y, 1, x, R/(x*y), y}] + 
 2*Li[{1, 1, 1, 4, 1}, {y, 1, y, r/y, x}] + 
 2*Li[{1, 1, 1, 4, 1}, {y, 1, y, R/y, x}] + 
 2*Li[{1, 1, 1, 4, 1}, {y, 1, y, r/(x*y), x}] + 
 2*Li[{1, 1, 1, 4, 1}, {y, 1, y, R/(x*y), x}] + 
 2*Li[{1, 1, 1, 4, 1}, {y, x^(-1), 1, r, x}] + 
 2*Li[{1, 1, 1, 4, 1}, {y, x^(-1), 1, R, x}] - 
 Li[{1, 1, 1, 4, 1}, {y, x^(-1), x, r/x, x}] - 
 Li[{1, 1, 1, 4, 1}, {y, x^(-1), x, R/x, x}] - 
 Li[{1, 1, 1, 4, 1}, {y, x^(-1), x, r/y, y}] - 
 Li[{1, 1, 1, 4, 1}, {y, x^(-1), x, R/y, y}] - 
 2*Li[{1, 1, 1, 4, 1}, {y, x^(-1), y, r/y, x}] - 
 2*Li[{1, 1, 1, 4, 1}, {y, x^(-1), y, R/y, x}] + 
 Li[{1, 1, 1, 4, 1}, {y, x, x^(-1), r, x}] + 
 Li[{1, 1, 1, 4, 1}, {y, x, x^(-1), R, x}] - 
 2*Li[{1, 1, 1, 4, 1}, {y, x, x, r/(x*y), y}] - 
 2*Li[{1, 1, 1, 4, 1}, {y, x, x, R/(x*y), y}] + 
 Li[{1, 1, 1, 4, 1}, {y, x, y^(-1), r, y}] + 
 Li[{1, 1, 1, 4, 1}, {y, x, y^(-1), R, y}] - 
 2*Li[{1, 1, 1, 4, 1}, {y, x, y, r/(x*y), x}] - 
 2*Li[{1, 1, 1, 4, 1}, {y, x, y, R/(x*y), x}] - 
 2*Li[{1, 1, 1, 4, 1}, {y, y^(-1), 1, r, y}] - 
 2*Li[{1, 1, 1, 4, 1}, {y, y^(-1), 1, R, y}] + 
 Li[{1, 1, 1, 4, 1}, {y, y^(-1), x, r, y}] + 
 Li[{1, 1, 1, 4, 1}, {y, y^(-1), x, R, y}] + 
 Li[{1, 1, 1, 4, 1}, {y, y^(-1), y, r, x}] + 
 Li[{1, 1, 1, 4, 1}, {y, y^(-1), y, R, x}] - 
 Li[{1, 1, 1, 4, 1}, {y, y^(-1), y, r/x, x}] - 
 Li[{1, 1, 1, 4, 1}, {y, y^(-1), y, R/x, x}] + 
 Li[{1, 1, 1, 4, 1}, {y, y^(-1), y, r/y, y}] + 
 Li[{1, 1, 1, 4, 1}, {y, y^(-1), y, R/y, y}] + 
 4*Li[{1, 1, 1, 4, 1}, {y, y, 1, r/(x*y), x}] + 
 4*Li[{1, 1, 1, 4, 1}, {y, y, 1, R/(x*y), x}] - 
 2*Li[{1, 1, 1, 4, 1}, {y, y, x^(-1), r/y, x}] - 
 2*Li[{1, 1, 1, 4, 1}, {y, y, x^(-1), R/y, x}] - 
 2*Li[{1, 1, 1, 4, 1}, {y, y, x, r/(x*y), x}] - 
 2*Li[{1, 1, 1, 4, 1}, {y, y, x, R/(x*y), x}] + 
 2*Li[{1, 1, 1, 4, 1}, {y, y, y^(-1), r, x}] + 
 2*Li[{1, 1, 1, 4, 1}, {y, y, y^(-1), R, x}] - 
 2*Li[{1, 1, 1, 4, 1}, {y, y, y^(-1), r/x, x}] - 
 2*Li[{1, 1, 1, 4, 1}, {y, y, y^(-1), R/x, x}] - 
 4*Li[{1, 1, 4, 1, 1}, {1, 1, r, x, y}] - 
 4*Li[{1, 1, 4, 1, 1}, {1, 1, r, y, x}] - 
 4*Li[{1, 1, 4, 1, 1}, {1, 1, R, x, y}] - 
 4*Li[{1, 1, 4, 1, 1}, {1, 1, R, y, x}] - 
 4*Li[{1, 1, 4, 1, 1}, {1, 1, r/(x*y), x, y}] - 
 4*Li[{1, 1, 4, 1, 1}, {1, 1, r/(x*y), y, x}] - 
 4*Li[{1, 1, 4, 1, 1}, {1, 1, R/(x*y), x, y}] - 
 4*Li[{1, 1, 4, 1, 1}, {1, 1, R/(x*y), y, x}] + 
 2*Li[{1, 1, 4, 1, 1}, {1, x^(-1), r/y, x, y}] + 
 2*Li[{1, 1, 4, 1, 1}, {1, x^(-1), r/y, y, x}] + 
 2*Li[{1, 1, 4, 1, 1}, {1, x^(-1), R/y, x, y}] + 
 2*Li[{1, 1, 4, 1, 1}, {1, x^(-1), R/y, y, x}] + 
 2*Li[{1, 1, 4, 1, 1}, {1, x, r/x, x, y}] + 
 2*Li[{1, 1, 4, 1, 1}, {1, x, r/x, y, x}] + 
 2*Li[{1, 1, 4, 1, 1}, {1, x, R/x, x, y}] + 
 2*Li[{1, 1, 4, 1, 1}, {1, x, R/x, y, x}] + 
 2*Li[{1, 1, 4, 1, 1}, {1, y^(-1), r/x, x, y}] + 
 2*Li[{1, 1, 4, 1, 1}, {1, y^(-1), r/x, y, x}] + 
 2*Li[{1, 1, 4, 1, 1}, {1, y^(-1), R/x, x, y}] + 
 2*Li[{1, 1, 4, 1, 1}, {1, y^(-1), R/x, y, x}] + 
 2*Li[{1, 1, 4, 1, 1}, {1, y, r/y, x, y}] + 
 2*Li[{1, 1, 4, 1, 1}, {1, y, r/y, y, x}] + 
 2*Li[{1, 1, 4, 1, 1}, {1, y, R/y, x, y}] + 
 2*Li[{1, 1, 4, 1, 1}, {1, y, R/y, y, x}] + 
 2*Li[{1, 1, 4, 1, 1}, {x^(-1), 1, r, x, y}] + 
 2*Li[{1, 1, 4, 1, 1}, {x^(-1), 1, r, y, x}] + 
 2*Li[{1, 1, 4, 1, 1}, {x^(-1), 1, R, x, y}] + 
 2*Li[{1, 1, 4, 1, 1}, {x^(-1), 1, R, y, x}] - 
 Li[{1, 1, 4, 1, 1}, {x^(-1), x, r/x, x, y}] - 
 Li[{1, 1, 4, 1, 1}, {x^(-1), x, r/x, y, x}] - 
 Li[{1, 1, 4, 1, 1}, {x^(-1), x, R/x, x, y}] - 
 Li[{1, 1, 4, 1, 1}, {x^(-1), x, R/x, y, x}] + 
 Li[{1, 1, 4, 1, 1}, {x^(-1), x, r/(x*y), x, y}] + 
 Li[{1, 1, 4, 1, 1}, {x^(-1), x, r/(x*y), y, x}] + 
 Li[{1, 1, 4, 1, 1}, {x^(-1), x, R/(x*y), x, y}] + 
 Li[{1, 1, 4, 1, 1}, {x^(-1), x, R/(x*y), y, x}] - 
 Li[{1, 1, 4, 1, 1}, {x^(-1), y^(-1), r, x, y}] - 
 Li[{1, 1, 4, 1, 1}, {x^(-1), y^(-1), r, y, x}] - 
 Li[{1, 1, 4, 1, 1}, {x^(-1), y^(-1), R, x, y}] - 
 Li[{1, 1, 4, 1, 1}, {x^(-1), y^(-1), R, y, x}] - 
 Li[{1, 1, 4, 1, 1}, {x^(-1), y, r/y, x, y}] - 
 Li[{1, 1, 4, 1, 1}, {x^(-1), y, r/y, y, x}] - 
 Li[{1, 1, 4, 1, 1}, {x^(-1), y, R/y, x, y}] - 
 Li[{1, 1, 4, 1, 1}, {x^(-1), y, R/y, y, x}] + 
 2*Li[{1, 1, 4, 1, 1}, {x, 1, r/(x*y), x, y}] + 
 2*Li[{1, 1, 4, 1, 1}, {x, 1, r/(x*y), y, x}] + 
 2*Li[{1, 1, 4, 1, 1}, {x, 1, R/(x*y), x, y}] + 
 2*Li[{1, 1, 4, 1, 1}, {x, 1, R/(x*y), y, x}] + 
 Li[{1, 1, 4, 1, 1}, {x, x^(-1), r, x, y}] + 
 Li[{1, 1, 4, 1, 1}, {x, x^(-1), r, y, x}] + 
 Li[{1, 1, 4, 1, 1}, {x, x^(-1), R, x, y}] + 
 Li[{1, 1, 4, 1, 1}, {x, x^(-1), R, y, x}] - 
 Li[{1, 1, 4, 1, 1}, {x, x^(-1), r/y, x, y}] - 
 Li[{1, 1, 4, 1, 1}, {x, x^(-1), r/y, y, x}] - 
 Li[{1, 1, 4, 1, 1}, {x, x^(-1), R/y, x, y}] - 
 Li[{1, 1, 4, 1, 1}, {x, x^(-1), R/y, y, x}] - 
 Li[{1, 1, 4, 1, 1}, {x, y^(-1), r/x, x, y}] - 
 Li[{1, 1, 4, 1, 1}, {x, y^(-1), r/x, y, x}] - 
 Li[{1, 1, 4, 1, 1}, {x, y^(-1), R/x, x, y}] - 
 Li[{1, 1, 4, 1, 1}, {x, y^(-1), R/x, y, x}] - 
 Li[{1, 1, 4, 1, 1}, {x, y, r/(x*y), x, y}] - 
 Li[{1, 1, 4, 1, 1}, {x, y, r/(x*y), y, x}] - 
 Li[{1, 1, 4, 1, 1}, {x, y, R/(x*y), x, y}] - 
 Li[{1, 1, 4, 1, 1}, {x, y, R/(x*y), y, x}] + 
 2*Li[{1, 1, 4, 1, 1}, {y^(-1), 1, r, x, y}] + 
 2*Li[{1, 1, 4, 1, 1}, {y^(-1), 1, r, y, x}] + 
 2*Li[{1, 1, 4, 1, 1}, {y^(-1), 1, R, x, y}] + 
 2*Li[{1, 1, 4, 1, 1}, {y^(-1), 1, R, y, x}] - 
 Li[{1, 1, 4, 1, 1}, {y^(-1), x^(-1), r, x, y}] - 
 Li[{1, 1, 4, 1, 1}, {y^(-1), x^(-1), r, y, x}] - 
 Li[{1, 1, 4, 1, 1}, {y^(-1), x^(-1), R, x, y}] - 
 Li[{1, 1, 4, 1, 1}, {y^(-1), x^(-1), R, y, x}] - 
 Li[{1, 1, 4, 1, 1}, {y^(-1), x, r/x, x, y}] - 
 Li[{1, 1, 4, 1, 1}, {y^(-1), x, r/x, y, x}] - 
 Li[{1, 1, 4, 1, 1}, {y^(-1), x, R/x, x, y}] - 
 Li[{1, 1, 4, 1, 1}, {y^(-1), x, R/x, y, x}] - 
 Li[{1, 1, 4, 1, 1}, {y^(-1), y, r/y, x, y}] - 
 Li[{1, 1, 4, 1, 1}, {y^(-1), y, r/y, y, x}] - 
 Li[{1, 1, 4, 1, 1}, {y^(-1), y, R/y, x, y}] - 
 Li[{1, 1, 4, 1, 1}, {y^(-1), y, R/y, y, x}] + 
 Li[{1, 1, 4, 1, 1}, {y^(-1), y, r/(x*y), x, y}] + 
 Li[{1, 1, 4, 1, 1}, {y^(-1), y, r/(x*y), y, x}] + 
 Li[{1, 1, 4, 1, 1}, {y^(-1), y, R/(x*y), x, y}] + 
 Li[{1, 1, 4, 1, 1}, {y^(-1), y, R/(x*y), y, x}] + 
 2*Li[{1, 1, 4, 1, 1}, {y, 1, r/(x*y), x, y}] + 
 2*Li[{1, 1, 4, 1, 1}, {y, 1, r/(x*y), y, x}] + 
 2*Li[{1, 1, 4, 1, 1}, {y, 1, R/(x*y), x, y}] + 
 2*Li[{1, 1, 4, 1, 1}, {y, 1, R/(x*y), y, x}] - 
 Li[{1, 1, 4, 1, 1}, {y, x^(-1), r/y, x, y}] - 
 Li[{1, 1, 4, 1, 1}, {y, x^(-1), r/y, y, x}] - 
 Li[{1, 1, 4, 1, 1}, {y, x^(-1), R/y, x, y}] - 
 Li[{1, 1, 4, 1, 1}, {y, x^(-1), R/y, y, x}] - 
 Li[{1, 1, 4, 1, 1}, {y, x, r/(x*y), x, y}] - 
 Li[{1, 1, 4, 1, 1}, {y, x, r/(x*y), y, x}] - 
 Li[{1, 1, 4, 1, 1}, {y, x, R/(x*y), x, y}] - 
 Li[{1, 1, 4, 1, 1}, {y, x, R/(x*y), y, x}] + 
 Li[{1, 1, 4, 1, 1}, {y, y^(-1), r, x, y}] + 
 Li[{1, 1, 4, 1, 1}, {y, y^(-1), r, y, x}] + 
 Li[{1, 1, 4, 1, 1}, {y, y^(-1), R, x, y}] + 
 Li[{1, 1, 4, 1, 1}, {y, y^(-1), R, y, x}] - 
 Li[{1, 1, 4, 1, 1}, {y, y^(-1), r/x, x, y}] - 
 Li[{1, 1, 4, 1, 1}, {y, y^(-1), r/x, y, x}] - 
 Li[{1, 1, 4, 1, 1}, {y, y^(-1), R/x, x, y}] - 
 Li[{1, 1, 4, 1, 1}, {y, y^(-1), R/x, y, x}]


==> anc/Omega_5L.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-2*Pi^10)/10395 + (Pi^8*Li[{2}, {x}])/675 + (Pi^8*Li[{2}, {y}])/675 - 
 (2*Pi^6*Li[{4}, {x*y}])/189 + (2*Pi^4*Li[{6}, {r}])/15 + 
 (2*Pi^4*Li[{6}, {R}])/15 + (Pi^4*Li[{6}, {r*x}])/15 + 
 (Pi^4*Li[{6}, {R*x}])/15 + (Pi^4*Li[{6}, {r*y}])/15 + 
 (Pi^4*Li[{6}, {R*y}])/15 + (2*Pi^2*Li[{8}, {r*x}])/3 + 
 (2*Pi^2*Li[{8}, {R*x}])/3 + (2*Pi^2*Li[{8}, {r*y}])/3 + 
 (2*Pi^2*Li[{8}, {R*y}])/3 + (2*Pi^2*Li[{8}, {r*x*y}])/3 + 
 (2*Pi^2*Li[{8}, {R*x*y}])/3 - 14*Li[{10}, {r}] - 14*Li[{10}, {R}] - 
 5*Li[{10}, {r*x}] - 5*Li[{10}, {R*x}] - 5*Li[{10}, {r*y}] - 
 5*Li[{10}, {R*y}] - (2*Pi^4*Li[{1, 5}, {1, r}])/15 - 
 (2*Pi^4*Li[{1, 5}, {1, R}])/15 + (Pi^4*Li[{1, 5}, {x, r}])/15 + 
 (Pi^4*Li[{1, 5}, {x, R}])/15 + (Pi^4*Li[{1, 5}, {y, r}])/15 + 
 (Pi^4*Li[{1, 5}, {y, R}])/15 - (16*Pi^2*Li[{1, 7}, {1, r}])/3 - 
 (16*Pi^2*Li[{1, 7}, {1, R}])/3 - 2*Pi^2*Li[{1, 7}, {1, r*x}] - 
 2*Pi^2*Li[{1, 7}, {1, R*x}] - 2*Pi^2*Li[{1, 7}, {1, r*y}] - 
 2*Pi^2*Li[{1, 7}, {1, R*y}] - (2*Pi^2*Li[{1, 7}, {1, r*x*y}])/3 - 
 (2*Pi^2*Li[{1, 7}, {1, R*x*y}])/3 + Pi^2*Li[{1, 7}, {x^(-1), r*x}] + 
 Pi^2*Li[{1, 7}, {x^(-1), R*x}] + (Pi^2*Li[{1, 7}, {x^(-1), r*x*y}])/3 + 
 (Pi^2*Li[{1, 7}, {x^(-1), R*x*y}])/3 + (7*Pi^2*Li[{1, 7}, {x, r}])/3 + 
 (7*Pi^2*Li[{1, 7}, {x, R}])/3 + (4*Pi^2*Li[{1, 7}, {x, r*y}])/3 + 
 (4*Pi^2*Li[{1, 7}, {x, R*y}])/3 + Pi^2*Li[{1, 7}, {y^(-1), r*y}] + 
 Pi^2*Li[{1, 7}, {y^(-1), R*y}] + (Pi^2*Li[{1, 7}, {y^(-1), r*x*y}])/3 + 
 (Pi^2*Li[{1, 7}, {y^(-1), R*x*y}])/3 + (7*Pi^2*Li[{1, 7}, {y, r}])/3 + 
 (7*Pi^2*Li[{1, 7}, {y, R}])/3 + (4*Pi^2*Li[{1, 7}, {y, r*x}])/3 + 
 (4*Pi^2*Li[{1, 7}, {y, R*x}])/3 - 10*Li[{1, 9}, {1, r}] - 
 10*Li[{1, 9}, {1, R}] - 10*Li[{1, 9}, {1, r*x}] - 10*Li[{1, 9}, {1, R*x}] - 
 10*Li[{1, 9}, {1, r*y}] - 10*Li[{1, 9}, {1, R*y}] - 
 4*Li[{1, 9}, {1, r*x*y}] - 4*Li[{1, 9}, {1, R*x*y}] + 
 5*Li[{1, 9}, {x^(-1), r*x}] + 5*Li[{1, 9}, {x^(-1), R*x}] + 
 5*Li[{1, 9}, {x^(-1), r*x*y}] + 5*Li[{1, 9}, {x^(-1), R*x*y}] + 
 7*Li[{1, 9}, {x, r*y}] + 7*Li[{1, 9}, {x, R*y}] + 
 5*Li[{1, 9}, {y^(-1), r*y}] + 5*Li[{1, 9}, {y^(-1), R*y}] + 
 5*Li[{1, 9}, {y^(-1), r*x*y}] + 5*Li[{1, 9}, {y^(-1), R*x*y}] + 
 7*Li[{1, 9}, {y, r*x}] + 7*Li[{1, 9}, {y, R*x}] - 
 (2*Pi^6*Li[{2, 2}, {1, x}])/189 - (2*Pi^6*Li[{2, 2}, {1, y}])/189 - 
 (2*Pi^6*Li[{2, 2}, {x, y}])/189 - (2*Pi^6*Li[{2, 2}, {y, x}])/189 + 
 (2*Pi^4*Li[{2, 4}, {1, x*y}])/15 + 2*Pi^2*Li[{2, 6}, {1, r}] + 
 2*Pi^2*Li[{2, 6}, {1, R}] - (Pi^2*Li[{2, 6}, {1, r*x}])/3 - 
 (Pi^2*Li[{2, 6}, {1, R*x}])/3 - (Pi^2*Li[{2, 6}, {1, r*y}])/3 - 
 (Pi^2*Li[{2, 6}, {1, R*y}])/3 - (11*Pi^2*Li[{2, 6}, {x, r}])/3 - 
 (11*Pi^2*Li[{2, 6}, {x, R}])/3 - Pi^2*Li[{2, 6}, {x, r*y}] - 
 Pi^2*Li[{2, 6}, {x, R*y}] + Pi^2*Li[{2, 6}, {x^2, r/x}] + 
 Pi^2*Li[{2, 6}, {x^2, R/x}] + (Pi^2*Li[{2, 6}, {x^2, (r*y)/x}])/3 + 
 (Pi^2*Li[{2, 6}, {x^2, (R*y)/x}])/3 + (Pi^2*Li[{2, 6}, {x/y, r*y}])/3 + 
 (Pi^2*Li[{2, 6}, {x/y, R*y}])/3 - (11*Pi^2*Li[{2, 6}, {y, r}])/3 - 
 (11*Pi^2*Li[{2, 6}, {y, R}])/3 - Pi^2*Li[{2, 6}, {y, r*x}] - 
 Pi^2*Li[{2, 6}, {y, R*x}] + (Pi^2*Li[{2, 6}, {y/x, r*x}])/3 + 
 (Pi^2*Li[{2, 6}, {y/x, R*x}])/3 + 2*Pi^2*Li[{2, 6}, {x*y, r}] + 
 2*Pi^2*Li[{2, 6}, {x*y, R}] + Pi^2*Li[{2, 6}, {y^2, r/y}] + 
 Pi^2*Li[{2, 6}, {y^2, R/y}] + (Pi^2*Li[{2, 6}, {y^2, (r*x)/y}])/3 + 
 (Pi^2*Li[{2, 6}, {y^2, (R*x)/y}])/3 + 36*Li[{2, 8}, {1, r}] + 
 36*Li[{2, 8}, {1, R}] + 4*Li[{2, 8}, {1, r*x}] + 4*Li[{2, 8}, {1, R*x}] + 
 4*Li[{2, 8}, {1, r*y}] + 4*Li[{2, 8}, {1, R*y}] - 6*Li[{2, 8}, {1, r*x*y}] - 
 6*Li[{2, 8}, {1, R*x*y}] - 8*Li[{2, 8}, {x^(-1), r*x}] - 
 8*Li[{2, 8}, {x^(-1), R*x}] - 39*Li[{2, 8}, {x, r}] - 
 39*Li[{2, 8}, {x, R}] - 15*Li[{2, 8}, {x, r*y}] - 15*Li[{2, 8}, {x, R*y}] + 
 5*Li[{2, 8}, {x^2, r/x}] + 5*Li[{2, 8}, {x^2, R/x}] + 
 5*Li[{2, 8}, {x^2, (r*y)/x}] + 5*Li[{2, 8}, {x^2, (R*y)/x}] - 
 8*Li[{2, 8}, {y^(-1), r*y}] - 8*Li[{2, 8}, {y^(-1), R*y}] + 
 4*Li[{2, 8}, {1/(x*y), r*x*y}] + 4*Li[{2, 8}, {1/(x*y), R*x*y}] + 
 12*Li[{2, 8}, {x/y, r*y}] + 12*Li[{2, 8}, {x/y, R*y}] - 
 39*Li[{2, 8}, {y, r}] - 39*Li[{2, 8}, {y, R}] - 15*Li[{2, 8}, {y, r*x}] - 
 15*Li[{2, 8}, {y, R*x}] + 12*Li[{2, 8}, {y/x, r*x}] + 
 12*Li[{2, 8}, {y/x, R*x}] + 26*Li[{2, 8}, {x*y, r}] + 
 26*Li[{2, 8}, {x*y, R}] + 5*Li[{2, 8}, {y^2, r/y}] + 
 5*Li[{2, 8}, {y^2, R/y}] + 5*Li[{2, 8}, {y^2, (r*x)/y}] + 
 5*Li[{2, 8}, {y^2, (R*x)/y}] + (2*Pi^2*Li[{3, 5}, {x, r}])/3 + 
 (2*Pi^2*Li[{3, 5}, {x, R}])/3 - (Pi^2*Li[{3, 5}, {x^2, r/x}])/3 - 
 (Pi^2*Li[{3, 5}, {x^2, R/x}])/3 + (2*Pi^2*Li[{3, 5}, {y, r}])/3 + 
 (2*Pi^2*Li[{3, 5}, {y, R}])/3 - (4*Pi^2*Li[{3, 5}, {x*y, r}])/3 - 
 (4*Pi^2*Li[{3, 5}, {x*y, R}])/3 + (Pi^2*Li[{3, 5}, {x^2*y, r/x}])/3 + 
 (Pi^2*Li[{3, 5}, {x^2*y, R/x}])/3 - (Pi^2*Li[{3, 5}, {y^2, r/y}])/3 - 
 (Pi^2*Li[{3, 5}, {y^2, R/y}])/3 + (Pi^2*Li[{3, 5}, {x*y^2, r/y}])/3 + 
 (Pi^2*Li[{3, 5}, {x*y^2, R/y}])/3 + 8*Li[{3, 7}, {1, r*x}] + 
 8*Li[{3, 7}, {1, R*x}] + 8*Li[{3, 7}, {1, r*y}] + 8*Li[{3, 7}, {1, R*y}] + 
 4*Li[{3, 7}, {1, r*x*y}] + 4*Li[{3, 7}, {1, R*x*y}] - 
 5*Li[{3, 7}, {x^(-1), r*x}] - 5*Li[{3, 7}, {x^(-1), R*x}] - 
 3*Li[{3, 7}, {x^(-1), r*x*y}] - 3*Li[{3, 7}, {x^(-1), R*x*y}] + 
 22*Li[{3, 7}, {x, r}] + 22*Li[{3, 7}, {x, R}] - 3*Li[{3, 7}, {x, r*y}] - 
 3*Li[{3, 7}, {x, R*y}] - 13*Li[{3, 7}, {x^2, r/x}] - 
 13*Li[{3, 7}, {x^2, R/x}] - 3*Li[{3, 7}, {x^2, (r*y)/x}] - 
 3*Li[{3, 7}, {x^2, (R*y)/x}] - 5*Li[{3, 7}, {y^(-1), r*y}] - 
 5*Li[{3, 7}, {y^(-1), R*y}] - 3*Li[{3, 7}, {y^(-1), r*x*y}] - 
 3*Li[{3, 7}, {y^(-1), R*x*y}] + 2*Li[{3, 7}, {1/(x*y), r*x*y}] + 
 2*Li[{3, 7}, {1/(x*y), R*x*y}] - 2*Li[{3, 7}, {x/y, r*y}] - 
 2*Li[{3, 7}, {x/y, R*y}] + 4*Li[{3, 7}, {x^2/y, (r*y)/x}] + 
 4*Li[{3, 7}, {x^2/y, (R*y)/x}] + 22*Li[{3, 7}, {y, r}] + 
 22*Li[{3, 7}, {y, R}] - 3*Li[{3, 7}, {y, r*x}] - 3*Li[{3, 7}, {y, R*x}] - 
 2*Li[{3, 7}, {y/x, r*x}] - 2*Li[{3, 7}, {y/x, R*x}] - 
 40*Li[{3, 7}, {x*y, r}] - 40*Li[{3, 7}, {x*y, R}] + 
 12*Li[{3, 7}, {x^2*y, r/x}] + 12*Li[{3, 7}, {x^2*y, R/x}] - 
 13*Li[{3, 7}, {y^2, r/y}] - 13*Li[{3, 7}, {y^2, R/y}] - 
 3*Li[{3, 7}, {y^2, (r*x)/y}] - 3*Li[{3, 7}, {y^2, (R*x)/y}] + 
 4*Li[{3, 7}, {y^2/x, (r*x)/y}] + 4*Li[{3, 7}, {y^2/x, (R*x)/y}] + 
 12*Li[{3, 7}, {x*y^2, r/y}] + 12*Li[{3, 7}, {x*y^2, R/y}] + 
 (Pi^4*Li[{4, 2}, {x, y}])/15 + (Pi^4*Li[{4, 2}, {y, x}])/15 - 
 (Pi^2*Li[{4, 4}, {1, x*y}])/3 + 4*Li[{4, 6}, {x, r*y}] + 
 4*Li[{4, 6}, {x, R*y}] - 2*Li[{4, 6}, {x^2, (r*y)/x}] - 
 2*Li[{4, 6}, {x^2, (R*y)/x}] - 2*Li[{4, 6}, {x/y, r*y}] - 
 2*Li[{4, 6}, {x/y, R*y}] + Li[{4, 6}, {x^2/y, (r*y)/x}] + 
 Li[{4, 6}, {x^2/y, (R*y)/x}] + 4*Li[{4, 6}, {y, r*x}] + 
 4*Li[{4, 6}, {y, R*x}] - 2*Li[{4, 6}, {y/x, r*x}] - 
 2*Li[{4, 6}, {y/x, R*x}] + 12*Li[{4, 6}, {x*y, r}] + 
 12*Li[{4, 6}, {x*y, R}] - 7*Li[{4, 6}, {x^2*y, r/x}] - 
 7*Li[{4, 6}, {x^2*y, R/x}] - 2*Li[{4, 6}, {y^2, (r*x)/y}] - 
 2*Li[{4, 6}, {y^2, (R*x)/y}] + Li[{4, 6}, {y^2/x, (r*x)/y}] + 
 Li[{4, 6}, {y^2/x, (R*x)/y}] - 7*Li[{4, 6}, {x*y^2, r/y}] - 
 7*Li[{4, 6}, {x*y^2, R/y}] + 4*Li[{4, 6}, {x^2*y^2, r/(x*y)}] + 
 4*Li[{4, 6}, {x^2*y^2, R/(x*y)}] + (Pi^4*Li[{5, 1}, {r, x}])/15 + 
 (Pi^4*Li[{5, 1}, {r, y}])/15 + (Pi^4*Li[{5, 1}, {R, x}])/15 + 
 (Pi^4*Li[{5, 1}, {R, y}])/15 - (Pi^4*Li[{5, 1}, {r/x, x}])/15 - 
 (Pi^4*Li[{5, 1}, {R/x, x}])/15 - (Pi^4*Li[{5, 1}, {r/y, y}])/15 - 
 (Pi^4*Li[{5, 1}, {R/y, y}])/15 - (2*Pi^2*Li[{5, 3}, {r, x*y}])/3 - 
 (2*Pi^2*Li[{5, 3}, {R, x*y}])/3 + (Pi^2*Li[{5, 3}, {r/x, x*y}])/3 + 
 (Pi^2*Li[{5, 3}, {R/x, x*y}])/3 + (Pi^2*Li[{5, 3}, {r/y, x*y}])/3 + 
 (Pi^2*Li[{5, 3}, {R/y, x*y}])/3 - Pi^2*Li[{6, 2}, {r, x}] - 
 Pi^2*Li[{6, 2}, {r, y}] + (4*Pi^2*Li[{6, 2}, {r, x*y}])/3 - 
 Pi^2*Li[{6, 2}, {R, x}] - Pi^2*Li[{6, 2}, {R, y}] + 
 (4*Pi^2*Li[{6, 2}, {R, x*y}])/3 - (4*Pi^2*Li[{6, 2}, {r/x, x*y}])/3 - 
 (4*Pi^2*Li[{6, 2}, {R/x, x*y}])/3 - (Pi^2*Li[{6, 2}, {r*x, y}])/3 - 
 (Pi^2*Li[{6, 2}, {R*x, y}])/3 - (4*Pi^2*Li[{6, 2}, {r/y, x*y}])/3 - 
 (4*Pi^2*Li[{6, 2}, {R/y, x*y}])/3 + (4*Pi^2*Li[{6, 2}, {r/(x*y), x*y}])/3 + 
 (4*Pi^2*Li[{6, 2}, {R/(x*y), x*y}])/3 - (Pi^2*Li[{6, 2}, {r*y, x}])/3 - 
 (Pi^2*Li[{6, 2}, {R*y, x}])/3 + 4*Li[{6, 4}, {r, x*y}] + 
 4*Li[{6, 4}, {R, x*y}] + (4*Pi^2*Li[{7, 1}, {r, x}])/3 + 
 (4*Pi^2*Li[{7, 1}, {r, y}])/3 + (4*Pi^2*Li[{7, 1}, {R, x}])/3 + 
 (4*Pi^2*Li[{7, 1}, {R, y}])/3 - (4*Pi^2*Li[{7, 1}, {r/x, x}])/3 - 
 (4*Pi^2*Li[{7, 1}, {R/x, x}])/3 + Pi^2*Li[{7, 1}, {r*x, y}] + 
 Pi^2*Li[{7, 1}, {R*x, y}] - (4*Pi^2*Li[{7, 1}, {r/y, y}])/3 - 
 (4*Pi^2*Li[{7, 1}, {R/y, y}])/3 - Pi^2*Li[{7, 1}, {(r*x)/y, y}] - 
 Pi^2*Li[{7, 1}, {(R*x)/y, y}] + Pi^2*Li[{7, 1}, {r*y, x}] + 
 Pi^2*Li[{7, 1}, {R*y, x}] - Pi^2*Li[{7, 1}, {(r*y)/x, x}] - 
 Pi^2*Li[{7, 1}, {(R*y)/x, x}] - 14*Li[{7, 3}, {r, x*y}] - 
 14*Li[{7, 3}, {R, x*y}] + 7*Li[{7, 3}, {r/x, x*y}] + 
 7*Li[{7, 3}, {R/x, x*y}] + 7*Li[{7, 3}, {r/y, x*y}] + 
 7*Li[{7, 3}, {R/y, x*y}] - 2*Li[{8, 2}, {r, x}] - 2*Li[{8, 2}, {r, y}] + 
 6*Li[{8, 2}, {r, x*y}] - 2*Li[{8, 2}, {R, x}] - 2*Li[{8, 2}, {R, y}] + 
 6*Li[{8, 2}, {R, x*y}] - 6*Li[{8, 2}, {r/x, x*y}] - 
 6*Li[{8, 2}, {R/x, x*y}] - 4*Li[{8, 2}, {r*x, y}] - 4*Li[{8, 2}, {R*x, y}] - 
 6*Li[{8, 2}, {r/y, x*y}] - 6*Li[{8, 2}, {R/y, x*y}] + 
 6*Li[{8, 2}, {r/(x*y), x*y}] + 6*Li[{8, 2}, {R/(x*y), x*y}] - 
 4*Li[{8, 2}, {r*y, x}] - 4*Li[{8, 2}, {R*y, x}] - 5*Li[{9, 1}, {r, x}] - 
 5*Li[{9, 1}, {r, y}] - 5*Li[{9, 1}, {R, x}] - 5*Li[{9, 1}, {R, y}] + 
 5*Li[{9, 1}, {r/x, x}] + 5*Li[{9, 1}, {R/x, x}] + 2*Li[{9, 1}, {r*x, y}] + 
 2*Li[{9, 1}, {R*x, y}] + 5*Li[{9, 1}, {r/y, y}] + 5*Li[{9, 1}, {R/y, y}] - 
 2*Li[{9, 1}, {(r*x)/y, y}] - 2*Li[{9, 1}, {(R*x)/y, y}] + 
 2*Li[{9, 1}, {r*y, x}] + 2*Li[{9, 1}, {R*y, x}] - 
 2*Li[{9, 1}, {(r*y)/x, x}] - 2*Li[{9, 1}, {(R*y)/x, x}] + 
 (16*Pi^2*Li[{1, 1, 6}, {1, 1, r}])/3 + (16*Pi^2*Li[{1, 1, 6}, {1, 1, R}])/
  3 + (4*Pi^2*Li[{1, 1, 6}, {1, 1, r*x}])/3 + 
 (4*Pi^2*Li[{1, 1, 6}, {1, 1, R*x}])/3 + (4*Pi^2*Li[{1, 1, 6}, {1, 1, r*y}])/
  3 + (4*Pi^2*Li[{1, 1, 6}, {1, 1, R*y}])/3 - 
 (10*Pi^2*Li[{1, 1, 6}, {1, x, r}])/3 - (10*Pi^2*Li[{1, 1, 6}, {1, x, R}])/
  3 - 2*Pi^2*Li[{1, 1, 6}, {1, x, r/x}] - 2*Pi^2*Li[{1, 1, 6}, {1, x, R/x}] - 
 (2*Pi^2*Li[{1, 1, 6}, {1, x, r*y}])/3 - (2*Pi^2*Li[{1, 1, 6}, {1, x, R*y}])/
  3 - (2*Pi^2*Li[{1, 1, 6}, {1, x, (r*y)/x}])/3 - 
 (2*Pi^2*Li[{1, 1, 6}, {1, x, (R*y)/x}])/3 - 
 (10*Pi^2*Li[{1, 1, 6}, {1, y, r}])/3 - (10*Pi^2*Li[{1, 1, 6}, {1, y, R}])/
  3 - (2*Pi^2*Li[{1, 1, 6}, {1, y, r*x}])/3 - 
 (2*Pi^2*Li[{1, 1, 6}, {1, y, R*x}])/3 - 2*Pi^2*Li[{1, 1, 6}, {1, y, r/y}] - 
 2*Pi^2*Li[{1, 1, 6}, {1, y, R/y}] - (2*Pi^2*Li[{1, 1, 6}, {1, y, (r*x)/y}])/
  3 - (2*Pi^2*Li[{1, 1, 6}, {1, y, (R*x)/y}])/3 - 
 (2*Pi^2*Li[{1, 1, 6}, {x^(-1), 1, r*x}])/3 - 
 (2*Pi^2*Li[{1, 1, 6}, {x^(-1), 1, R*x}])/3 + 
 (4*Pi^2*Li[{1, 1, 6}, {x^(-1), x, r}])/3 + 
 (4*Pi^2*Li[{1, 1, 6}, {x^(-1), x, R}])/3 + 
 (Pi^2*Li[{1, 1, 6}, {x^(-1), x, r*y}])/3 + 
 (Pi^2*Li[{1, 1, 6}, {x^(-1), x, R*y}])/3 + 
 (Pi^2*Li[{1, 1, 6}, {x^(-1), y, r*x}])/3 + 
 (Pi^2*Li[{1, 1, 6}, {x^(-1), y, R*x}])/3 - (8*Pi^2*Li[{1, 1, 6}, {x, 1, r}])/
  3 - (8*Pi^2*Li[{1, 1, 6}, {x, 1, R}])/3 - 
 (2*Pi^2*Li[{1, 1, 6}, {x, 1, r*y}])/3 - (2*Pi^2*Li[{1, 1, 6}, {x, 1, R*y}])/
  3 - (Pi^2*Li[{1, 1, 6}, {x, x^(-1), r*x}])/3 - 
 (Pi^2*Li[{1, 1, 6}, {x, x^(-1), R*x}])/3 + 
 2*Pi^2*Li[{1, 1, 6}, {x, x, r/x}] + 2*Pi^2*Li[{1, 1, 6}, {x, x, R/x}] + 
 (2*Pi^2*Li[{1, 1, 6}, {x, x, (r*y)/x}])/3 + 
 (2*Pi^2*Li[{1, 1, 6}, {x, x, (R*y)/x}])/3 + 
 (Pi^2*Li[{1, 1, 6}, {x, y^(-1), r*y}])/3 + 
 (Pi^2*Li[{1, 1, 6}, {x, y^(-1), R*y}])/3 + 2*Pi^2*Li[{1, 1, 6}, {x, y, r}] + 
 2*Pi^2*Li[{1, 1, 6}, {x, y, R}] - (2*Pi^2*Li[{1, 1, 6}, {y^(-1), 1, r*y}])/
  3 - (2*Pi^2*Li[{1, 1, 6}, {y^(-1), 1, R*y}])/3 + 
 (Pi^2*Li[{1, 1, 6}, {y^(-1), x, r*y}])/3 + 
 (Pi^2*Li[{1, 1, 6}, {y^(-1), x, R*y}])/3 + 
 (4*Pi^2*Li[{1, 1, 6}, {y^(-1), y, r}])/3 + 
 (4*Pi^2*Li[{1, 1, 6}, {y^(-1), y, R}])/3 + 
 (Pi^2*Li[{1, 1, 6}, {y^(-1), y, r*x}])/3 + 
 (Pi^2*Li[{1, 1, 6}, {y^(-1), y, R*x}])/3 - (8*Pi^2*Li[{1, 1, 6}, {y, 1, r}])/
  3 - (8*Pi^2*Li[{1, 1, 6}, {y, 1, R}])/3 - 
 (2*Pi^2*Li[{1, 1, 6}, {y, 1, r*x}])/3 - (2*Pi^2*Li[{1, 1, 6}, {y, 1, R*x}])/
  3 + (Pi^2*Li[{1, 1, 6}, {y, x^(-1), r*x}])/3 + 
 (Pi^2*Li[{1, 1, 6}, {y, x^(-1), R*x}])/3 + 2*Pi^2*Li[{1, 1, 6}, {y, x, r}] + 
 2*Pi^2*Li[{1, 1, 6}, {y, x, R}] - (Pi^2*Li[{1, 1, 6}, {y, y^(-1), r*y}])/3 - 
 (Pi^2*Li[{1, 1, 6}, {y, y^(-1), R*y}])/3 + 
 2*Pi^2*Li[{1, 1, 6}, {y, y, r/y}] + 2*Pi^2*Li[{1, 1, 6}, {y, y, R/y}] + 
 (2*Pi^2*Li[{1, 1, 6}, {y, y, (r*x)/y}])/3 + 
 (2*Pi^2*Li[{1, 1, 6}, {y, y, (R*x)/y}])/3 + 72*Li[{1, 1, 8}, {1, 1, r}] + 
 72*Li[{1, 1, 8}, {1, 1, R}] + 20*Li[{1, 1, 8}, {1, 1, r*x}] + 
 20*Li[{1, 1, 8}, {1, 1, R*x}] + 20*Li[{1, 1, 8}, {1, 1, r*y}] + 
 20*Li[{1, 1, 8}, {1, 1, R*y}] + 8*Li[{1, 1, 8}, {1, 1, r*x*y}] + 
 8*Li[{1, 1, 8}, {1, 1, R*x*y}] - 8*Li[{1, 1, 8}, {1, x^(-1), r*x}] - 
 8*Li[{1, 1, 8}, {1, x^(-1), R*x}] - 38*Li[{1, 1, 8}, {1, x, r}] - 
 38*Li[{1, 1, 8}, {1, x, R}] - 10*Li[{1, 1, 8}, {1, x, r/x}] - 
 10*Li[{1, 1, 8}, {1, x, R/x}] - 14*Li[{1, 1, 8}, {1, x, r*y}] - 
 14*Li[{1, 1, 8}, {1, x, R*y}] - 10*Li[{1, 1, 8}, {1, x, (r*y)/x}] - 
 10*Li[{1, 1, 8}, {1, x, (R*y)/x}] - 8*Li[{1, 1, 8}, {1, y^(-1), r*y}] - 
 8*Li[{1, 1, 8}, {1, y^(-1), R*y}] - 38*Li[{1, 1, 8}, {1, y, r}] - 
 38*Li[{1, 1, 8}, {1, y, R}] - 14*Li[{1, 1, 8}, {1, y, r*x}] - 
 14*Li[{1, 1, 8}, {1, y, R*x}] - 10*Li[{1, 1, 8}, {1, y, r/y}] - 
 10*Li[{1, 1, 8}, {1, y, R/y}] - 10*Li[{1, 1, 8}, {1, y, (r*x)/y}] - 
 10*Li[{1, 1, 8}, {1, y, (R*x)/y}] - 18*Li[{1, 1, 8}, {x^(-1), 1, r*x}] - 
 18*Li[{1, 1, 8}, {x^(-1), 1, R*x}] - 6*Li[{1, 1, 8}, {x^(-1), 1, r*x*y}] - 
 6*Li[{1, 1, 8}, {x^(-1), 1, R*x*y}] + 10*Li[{1, 1, 8}, {x^(-1), x, r}] + 
 10*Li[{1, 1, 8}, {x^(-1), x, R}] + 8*Li[{1, 1, 8}, {x^(-1), x, r*y}] + 
 8*Li[{1, 1, 8}, {x^(-1), x, R*y}] + 
 4*Li[{1, 1, 8}, {x^(-1), y^(-1), r*x*y}] + 
 4*Li[{1, 1, 8}, {x^(-1), y^(-1), R*x*y}] + 
 12*Li[{1, 1, 8}, {x^(-1), y, r*x}] + 12*Li[{1, 1, 8}, {x^(-1), y, R*x}] - 
 34*Li[{1, 1, 8}, {x, 1, r}] - 34*Li[{1, 1, 8}, {x, 1, R}] - 
 10*Li[{1, 1, 8}, {x, 1, r*y}] - 10*Li[{1, 1, 8}, {x, 1, R*y}] - 
 2*Li[{1, 1, 8}, {x, x^(-1), r*x}] - 2*Li[{1, 1, 8}, {x, x^(-1), R*x}] - 
 2*Li[{1, 1, 8}, {x, x^(-1), r*x*y}] - 2*Li[{1, 1, 8}, {x, x^(-1), R*x*y}] + 
 10*Li[{1, 1, 8}, {x, x, r/x}] + 10*Li[{1, 1, 8}, {x, x, R/x}] + 
 10*Li[{1, 1, 8}, {x, x, (r*y)/x}] + 10*Li[{1, 1, 8}, {x, x, (R*y)/x}] + 
 12*Li[{1, 1, 8}, {x, y^(-1), r*y}] + 12*Li[{1, 1, 8}, {x, y^(-1), R*y}] + 
 26*Li[{1, 1, 8}, {x, y, r}] + 26*Li[{1, 1, 8}, {x, y, R}] - 
 18*Li[{1, 1, 8}, {y^(-1), 1, r*y}] - 18*Li[{1, 1, 8}, {y^(-1), 1, R*y}] - 
 6*Li[{1, 1, 8}, {y^(-1), 1, r*x*y}] - 6*Li[{1, 1, 8}, {y^(-1), 1, R*x*y}] + 
 4*Li[{1, 1, 8}, {y^(-1), x^(-1), r*x*y}] + 
 4*Li[{1, 1, 8}, {y^(-1), x^(-1), R*x*y}] + 
 12*Li[{1, 1, 8}, {y^(-1), x, r*y}] + 12*Li[{1, 1, 8}, {y^(-1), x, R*y}] + 
 10*Li[{1, 1, 8}, {y^(-1), y, r}] + 10*Li[{1, 1, 8}, {y^(-1), y, R}] + 
 8*Li[{1, 1, 8}, {y^(-1), y, r*x}] + 8*Li[{1, 1, 8}, {y^(-1), y, R*x}] - 
 34*Li[{1, 1, 8}, {y, 1, r}] - 34*Li[{1, 1, 8}, {y, 1, R}] - 
 10*Li[{1, 1, 8}, {y, 1, r*x}] - 10*Li[{1, 1, 8}, {y, 1, R*x}] + 
 12*Li[{1, 1, 8}, {y, x^(-1), r*x}] + 12*Li[{1, 1, 8}, {y, x^(-1), R*x}] + 
 26*Li[{1, 1, 8}, {y, x, r}] + 26*Li[{1, 1, 8}, {y, x, R}] - 
 2*Li[{1, 1, 8}, {y, y^(-1), r*y}] - 2*Li[{1, 1, 8}, {y, y^(-1), R*y}] - 
 2*Li[{1, 1, 8}, {y, y^(-1), r*x*y}] - 2*Li[{1, 1, 8}, {y, y^(-1), R*x*y}] + 
 10*Li[{1, 1, 8}, {y, y, r/y}] + 10*Li[{1, 1, 8}, {y, y, R/y}] + 
 10*Li[{1, 1, 8}, {y, y, (r*x)/y}] + 10*Li[{1, 1, 8}, {y, y, (R*x)/y}] + 
 (2*Pi^2*Li[{1, 2, 5}, {1, 1, r}])/3 + (2*Pi^2*Li[{1, 2, 5}, {1, 1, R}])/3 + 
 2*Pi^2*Li[{1, 2, 5}, {1, x, r}] + 2*Pi^2*Li[{1, 2, 5}, {1, x, R}] - 
 (2*Pi^2*Li[{1, 2, 5}, {1, x^2, r/x}])/3 - 
 (2*Pi^2*Li[{1, 2, 5}, {1, x^2, R/x}])/3 + 2*Pi^2*Li[{1, 2, 5}, {1, y, r}] + 
 2*Pi^2*Li[{1, 2, 5}, {1, y, R}] - (2*Pi^2*Li[{1, 2, 5}, {1, x*y, r}])/3 - 
 (2*Pi^2*Li[{1, 2, 5}, {1, x*y, R}])/3 - 
 (2*Pi^2*Li[{1, 2, 5}, {1, x*y, r/x}])/3 - 
 (2*Pi^2*Li[{1, 2, 5}, {1, x*y, R/x}])/3 - 
 (2*Pi^2*Li[{1, 2, 5}, {1, x*y, r/y}])/3 - 
 (2*Pi^2*Li[{1, 2, 5}, {1, x*y, R/y}])/3 - 
 (2*Pi^2*Li[{1, 2, 5}, {1, y^2, r/y}])/3 - 
 (2*Pi^2*Li[{1, 2, 5}, {1, y^2, R/y}])/3 - 
 (2*Pi^2*Li[{1, 2, 5}, {x^(-1), x, r}])/3 - 
 (2*Pi^2*Li[{1, 2, 5}, {x^(-1), x, R}])/3 + 
 (Pi^2*Li[{1, 2, 5}, {x^(-1), x^2, r/x}])/3 + 
 (Pi^2*Li[{1, 2, 5}, {x^(-1), x^2, R/x}])/3 + 
 (Pi^2*Li[{1, 2, 5}, {x^(-1), x*y, r}])/3 + 
 (Pi^2*Li[{1, 2, 5}, {x^(-1), x*y, R}])/3 - (Pi^2*Li[{1, 2, 5}, {x, 1, r}])/
  3 - (Pi^2*Li[{1, 2, 5}, {x, 1, R}])/3 - (Pi^2*Li[{1, 2, 5}, {x, x, r/x}])/
  3 - (Pi^2*Li[{1, 2, 5}, {x, x, R/x}])/3 - Pi^2*Li[{1, 2, 5}, {x, y, r}] - 
 Pi^2*Li[{1, 2, 5}, {x, y, R}] + (2*Pi^2*Li[{1, 2, 5}, {x, x*y, r/x}])/3 + 
 (2*Pi^2*Li[{1, 2, 5}, {x, x*y, R/x}])/3 + 
 (Pi^2*Li[{1, 2, 5}, {x, y^2, r/y}])/3 + (Pi^2*Li[{1, 2, 5}, {x, y^2, R/y}])/
  3 - (2*Pi^2*Li[{1, 2, 5}, {y^(-1), y, r}])/3 - 
 (2*Pi^2*Li[{1, 2, 5}, {y^(-1), y, R}])/3 + 
 (Pi^2*Li[{1, 2, 5}, {y^(-1), x*y, r}])/3 + 
 (Pi^2*Li[{1, 2, 5}, {y^(-1), x*y, R}])/3 + 
 (Pi^2*Li[{1, 2, 5}, {y^(-1), y^2, r/y}])/3 + 
 (Pi^2*Li[{1, 2, 5}, {y^(-1), y^2, R/y}])/3 - (Pi^2*Li[{1, 2, 5}, {y, 1, r}])/
  3 - (Pi^2*Li[{1, 2, 5}, {y, 1, R}])/3 - Pi^2*Li[{1, 2, 5}, {y, x, r}] - 
 Pi^2*Li[{1, 2, 5}, {y, x, R}] + (Pi^2*Li[{1, 2, 5}, {y, x^2, r/x}])/3 + 
 (Pi^2*Li[{1, 2, 5}, {y, x^2, R/x}])/3 - (Pi^2*Li[{1, 2, 5}, {y, y, r/y}])/
  3 - (Pi^2*Li[{1, 2, 5}, {y, y, R/y}])/3 + 
 (2*Pi^2*Li[{1, 2, 5}, {y, x*y, r/y}])/3 + 
 (2*Pi^2*Li[{1, 2, 5}, {y, x*y, R/y}])/3 + 4*Li[{1, 2, 7}, {1, 1, r}] + 
 4*Li[{1, 2, 7}, {1, 1, R}] + 12*Li[{1, 2, 7}, {1, 1, r*x}] + 
 12*Li[{1, 2, 7}, {1, 1, R*x}] + 12*Li[{1, 2, 7}, {1, 1, r*y}] + 
 12*Li[{1, 2, 7}, {1, 1, R*y}] + 6*Li[{1, 2, 7}, {1, 1, r*x*y}] + 
 6*Li[{1, 2, 7}, {1, 1, R*x*y}] - 4*Li[{1, 2, 7}, {1, x^(-1), r*x}] - 
 4*Li[{1, 2, 7}, {1, x^(-1), R*x}] + 54*Li[{1, 2, 7}, {1, x, r}] + 
 54*Li[{1, 2, 7}, {1, x, R}] + 16*Li[{1, 2, 7}, {1, x, r/x}] + 
 16*Li[{1, 2, 7}, {1, x, R/x}] + 18*Li[{1, 2, 7}, {1, x, r*y}] + 
 18*Li[{1, 2, 7}, {1, x, R*y}] - 18*Li[{1, 2, 7}, {1, x^2, r/x}] - 
 18*Li[{1, 2, 7}, {1, x^2, R/x}] - 6*Li[{1, 2, 7}, {1, x^2, (r*y)/x}] - 
 6*Li[{1, 2, 7}, {1, x^2, (R*y)/x}] - 4*Li[{1, 2, 7}, {1, y^(-1), r*y}] - 
 4*Li[{1, 2, 7}, {1, y^(-1), R*y}] + 2*Li[{1, 2, 7}, {1, 1/(x*y), r*x*y}] + 
 2*Li[{1, 2, 7}, {1, 1/(x*y), R*x*y}] - 8*Li[{1, 2, 7}, {1, x/y, (r*y)/x}] - 
 8*Li[{1, 2, 7}, {1, x/y, (R*y)/x}] + 54*Li[{1, 2, 7}, {1, y, r}] + 
 54*Li[{1, 2, 7}, {1, y, R}] + 18*Li[{1, 2, 7}, {1, y, r*x}] + 
 18*Li[{1, 2, 7}, {1, y, R*x}] + 16*Li[{1, 2, 7}, {1, y, r/y}] + 
 16*Li[{1, 2, 7}, {1, y, R/y}] - 8*Li[{1, 2, 7}, {1, y/x, (r*x)/y}] - 
 8*Li[{1, 2, 7}, {1, y/x, (R*x)/y}] - 32*Li[{1, 2, 7}, {1, x*y, r}] - 
 32*Li[{1, 2, 7}, {1, x*y, R}] - 24*Li[{1, 2, 7}, {1, x*y, r/x}] - 
 24*Li[{1, 2, 7}, {1, x*y, R/x}] - 24*Li[{1, 2, 7}, {1, x*y, r/y}] - 
 24*Li[{1, 2, 7}, {1, x*y, R/y}] - 18*Li[{1, 2, 7}, {1, y^2, r/y}] - 
 18*Li[{1, 2, 7}, {1, y^2, R/y}] - 6*Li[{1, 2, 7}, {1, y^2, (r*x)/y}] - 
 6*Li[{1, 2, 7}, {1, y^2, (R*x)/y}] - Li[{1, 2, 7}, {x^(-1), 1, r*x}] - 
 Li[{1, 2, 7}, {x^(-1), 1, R*x}] - 3*Li[{1, 2, 7}, {x^(-1), 1, r*x*y}] - 
 3*Li[{1, 2, 7}, {x^(-1), 1, R*x*y}] - 20*Li[{1, 2, 7}, {x^(-1), x, r}] - 
 20*Li[{1, 2, 7}, {x^(-1), x, R}] - 6*Li[{1, 2, 7}, {x^(-1), x, r*y}] - 
 6*Li[{1, 2, 7}, {x^(-1), x, R*y}] + 5*Li[{1, 2, 7}, {x^(-1), x^2, r/x}] + 
 5*Li[{1, 2, 7}, {x^(-1), x^2, R/x}] + 
 3*Li[{1, 2, 7}, {x^(-1), x^2, (r*y)/x}] + 
 3*Li[{1, 2, 7}, {x^(-1), x^2, (R*y)/x}] + 
 5*Li[{1, 2, 7}, {x^(-1), x/y, r*y}] + 5*Li[{1, 2, 7}, {x^(-1), x/y, R*y}] - 
 12*Li[{1, 2, 7}, {x^(-1), y, r*x}] - 12*Li[{1, 2, 7}, {x^(-1), y, R*x}] + 
 17*Li[{1, 2, 7}, {x^(-1), x*y, r}] + 17*Li[{1, 2, 7}, {x^(-1), x*y, R}] + 
 4*Li[{1, 2, 7}, {x^(-1), y^2, (r*x)/y}] + 
 4*Li[{1, 2, 7}, {x^(-1), y^2, (R*x)/y}] - Li[{1, 2, 7}, {x, 1, r}] - 
 Li[{1, 2, 7}, {x, 1, R}] - 12*Li[{1, 2, 7}, {x, 1, r*y}] - 
 12*Li[{1, 2, 7}, {x, 1, R*y}] + 2*Li[{1, 2, 7}, {x, x^(-1), r*x}] + 
 2*Li[{1, 2, 7}, {x, x^(-1), R*x}] - 21*Li[{1, 2, 7}, {x, x, r/x}] - 
 21*Li[{1, 2, 7}, {x, x, R/x}] - 3*Li[{1, 2, 7}, {x, x, (r*y)/x}] - 
 3*Li[{1, 2, 7}, {x, x, (R*y)/x}] + 2*Li[{1, 2, 7}, {x, y^(-1), r*y}] + 
 2*Li[{1, 2, 7}, {x, y^(-1), R*y}] - Li[{1, 2, 7}, {x, 1/(x*y), r*x*y}] - 
 Li[{1, 2, 7}, {x, 1/(x*y), R*x*y}] + 8*Li[{1, 2, 7}, {x, x/y, (r*y)/x}] + 
 8*Li[{1, 2, 7}, {x, x/y, (R*y)/x}] - 28*Li[{1, 2, 7}, {x, y, r}] - 
 28*Li[{1, 2, 7}, {x, y, R}] - 4*Li[{1, 2, 7}, {x, y/x, r*x}] - 
 4*Li[{1, 2, 7}, {x, y/x, R*x}] + 24*Li[{1, 2, 7}, {x, x*y, r/x}] + 
 24*Li[{1, 2, 7}, {x, x*y, R/x}] + 12*Li[{1, 2, 7}, {x, y^2, r/y}] + 
 12*Li[{1, 2, 7}, {x, y^2, R/y}] - Li[{1, 2, 7}, {y^(-1), 1, r*y}] - 
 Li[{1, 2, 7}, {y^(-1), 1, R*y}] - 3*Li[{1, 2, 7}, {y^(-1), 1, r*x*y}] - 
 3*Li[{1, 2, 7}, {y^(-1), 1, R*x*y}] - 12*Li[{1, 2, 7}, {y^(-1), x, r*y}] - 
 12*Li[{1, 2, 7}, {y^(-1), x, R*y}] + 
 4*Li[{1, 2, 7}, {y^(-1), x^2, (r*y)/x}] + 
 4*Li[{1, 2, 7}, {y^(-1), x^2, (R*y)/x}] - 20*Li[{1, 2, 7}, {y^(-1), y, r}] - 
 20*Li[{1, 2, 7}, {y^(-1), y, R}] - 6*Li[{1, 2, 7}, {y^(-1), y, r*x}] - 
 6*Li[{1, 2, 7}, {y^(-1), y, R*x}] + 5*Li[{1, 2, 7}, {y^(-1), y/x, r*x}] + 
 5*Li[{1, 2, 7}, {y^(-1), y/x, R*x}] + 17*Li[{1, 2, 7}, {y^(-1), x*y, r}] + 
 17*Li[{1, 2, 7}, {y^(-1), x*y, R}] + 5*Li[{1, 2, 7}, {y^(-1), y^2, r/y}] + 
 5*Li[{1, 2, 7}, {y^(-1), y^2, R/y}] + 
 3*Li[{1, 2, 7}, {y^(-1), y^2, (r*x)/y}] + 
 3*Li[{1, 2, 7}, {y^(-1), y^2, (R*x)/y}] - Li[{1, 2, 7}, {y, 1, r}] - 
 Li[{1, 2, 7}, {y, 1, R}] - 12*Li[{1, 2, 7}, {y, 1, r*x}] - 
 12*Li[{1, 2, 7}, {y, 1, R*x}] + 2*Li[{1, 2, 7}, {y, x^(-1), r*x}] + 
 2*Li[{1, 2, 7}, {y, x^(-1), R*x}] - 28*Li[{1, 2, 7}, {y, x, r}] - 
 28*Li[{1, 2, 7}, {y, x, R}] + 12*Li[{1, 2, 7}, {y, x^2, r/x}] + 
 12*Li[{1, 2, 7}, {y, x^2, R/x}] + 2*Li[{1, 2, 7}, {y, y^(-1), r*y}] + 
 2*Li[{1, 2, 7}, {y, y^(-1), R*y}] - Li[{1, 2, 7}, {y, 1/(x*y), r*x*y}] - 
 Li[{1, 2, 7}, {y, 1/(x*y), R*x*y}] - 4*Li[{1, 2, 7}, {y, x/y, r*y}] - 
 4*Li[{1, 2, 7}, {y, x/y, R*y}] - 21*Li[{1, 2, 7}, {y, y, r/y}] - 
 21*Li[{1, 2, 7}, {y, y, R/y}] - 3*Li[{1, 2, 7}, {y, y, (r*x)/y}] - 
 3*Li[{1, 2, 7}, {y, y, (R*x)/y}] + 8*Li[{1, 2, 7}, {y, y/x, (r*x)/y}] + 
 8*Li[{1, 2, 7}, {y, y/x, (R*x)/y}] + 24*Li[{1, 2, 7}, {y, x*y, r/y}] + 
 24*Li[{1, 2, 7}, {y, x*y, R/y}] - 8*Li[{1, 3, 6}, {1, 1, r}] - 
 8*Li[{1, 3, 6}, {1, 1, R}] - 4*Li[{1, 3, 6}, {1, 1, r*x}] - 
 4*Li[{1, 3, 6}, {1, 1, R*x}] - 4*Li[{1, 3, 6}, {1, 1, r*y}] - 
 4*Li[{1, 3, 6}, {1, 1, R*y}] + 2*Li[{1, 3, 6}, {1, x^(-1), r*x}] + 
 2*Li[{1, 3, 6}, {1, x^(-1), R*x}] - 4*Li[{1, 3, 6}, {1, x, r}] - 
 4*Li[{1, 3, 6}, {1, x, R}] + 4*Li[{1, 3, 6}, {1, x, r/x}] + 
 4*Li[{1, 3, 6}, {1, x, R/x}] + 4*Li[{1, 3, 6}, {1, x, (r*y)/x}] + 
 4*Li[{1, 3, 6}, {1, x, (R*y)/x}] + 8*Li[{1, 3, 6}, {1, x^2, r/x}] + 
 8*Li[{1, 3, 6}, {1, x^2, R/x}] + 2*Li[{1, 3, 6}, {1, x^2, (r*y)/x}] + 
 2*Li[{1, 3, 6}, {1, x^2, (R*y)/x}] + 2*Li[{1, 3, 6}, {1, y^(-1), r*y}] + 
 2*Li[{1, 3, 6}, {1, y^(-1), R*y}] - 4*Li[{1, 3, 6}, {1, x/y, (r*y)/x}] - 
 4*Li[{1, 3, 6}, {1, x/y, (R*y)/x}] - 4*Li[{1, 3, 6}, {1, y, r}] - 
 4*Li[{1, 3, 6}, {1, y, R}] + 4*Li[{1, 3, 6}, {1, y, r/y}] + 
 4*Li[{1, 3, 6}, {1, y, R/y}] + 4*Li[{1, 3, 6}, {1, y, (r*x)/y}] + 
 4*Li[{1, 3, 6}, {1, y, (R*x)/y}] - 4*Li[{1, 3, 6}, {1, y/x, (r*x)/y}] - 
 4*Li[{1, 3, 6}, {1, y/x, (R*x)/y}] + 36*Li[{1, 3, 6}, {1, x*y, r}] + 
 36*Li[{1, 3, 6}, {1, x*y, R}] + 4*Li[{1, 3, 6}, {1, x*y, r/x}] + 
 4*Li[{1, 3, 6}, {1, x*y, R/x}] + 4*Li[{1, 3, 6}, {1, x*y, r/y}] + 
 4*Li[{1, 3, 6}, {1, x*y, R/y}] - 10*Li[{1, 3, 6}, {1, x^2*y, r/x}] - 
 10*Li[{1, 3, 6}, {1, x^2*y, R/x}] - 8*Li[{1, 3, 6}, {1, x^2*y, r/(x*y)}] - 
 8*Li[{1, 3, 6}, {1, x^2*y, R/(x*y)}] + 8*Li[{1, 3, 6}, {1, y^2, r/y}] + 
 8*Li[{1, 3, 6}, {1, y^2, R/y}] + 2*Li[{1, 3, 6}, {1, y^2, (r*x)/y}] + 
 2*Li[{1, 3, 6}, {1, y^2, (R*x)/y}] - 10*Li[{1, 3, 6}, {1, x*y^2, r/y}] - 
 10*Li[{1, 3, 6}, {1, x*y^2, R/y}] - 8*Li[{1, 3, 6}, {1, x*y^2, r/(x*y)}] - 
 8*Li[{1, 3, 6}, {1, x*y^2, R/(x*y)}] + 2*Li[{1, 3, 6}, {x^(-1), 1, r*x}] + 
 2*Li[{1, 3, 6}, {x^(-1), 1, R*x}] + Li[{1, 3, 6}, {x^(-1), x, r}] + 
 Li[{1, 3, 6}, {x^(-1), x, R}] - 2*Li[{1, 3, 6}, {x^(-1), x, r*y}] - 
 2*Li[{1, 3, 6}, {x^(-1), x, R*y}] - 2*Li[{1, 3, 6}, {x^(-1), x^2, r/x}] - 
 2*Li[{1, 3, 6}, {x^(-1), x^2, R/x}] + 
 Li[{1, 3, 6}, {x^(-1), x^2/y, (r*y)/x}] + 
 Li[{1, 3, 6}, {x^(-1), x^2/y, (R*y)/x}] - 
 13*Li[{1, 3, 6}, {x^(-1), x*y, r}] - 13*Li[{1, 3, 6}, {x^(-1), x*y, R}] + 
 5*Li[{1, 3, 6}, {x^(-1), x^2*y, r/x}] + 
 5*Li[{1, 3, 6}, {x^(-1), x^2*y, R/x}] - 
 Li[{1, 3, 6}, {x^(-1), y^2, (r*x)/y}] - 
 Li[{1, 3, 6}, {x^(-1), y^2, (R*x)/y}] + 
 5*Li[{1, 3, 6}, {x^(-1), x*y^2, r/y}] + 
 5*Li[{1, 3, 6}, {x^(-1), x*y^2, R/y}] + 7*Li[{1, 3, 6}, {x, 1, r}] + 
 7*Li[{1, 3, 6}, {x, 1, R}] + 3*Li[{1, 3, 6}, {x, 1, r*y}] + 
 3*Li[{1, 3, 6}, {x, 1, R*y}] + Li[{1, 3, 6}, {x, x^(-1), r*x}] + 
 Li[{1, 3, 6}, {x, x^(-1), R*x}] - 2*Li[{1, 3, 6}, {x, x, r/x}] - 
 2*Li[{1, 3, 6}, {x, x, R/x}] - 4*Li[{1, 3, 6}, {x, x, (r*y)/x}] - 
 4*Li[{1, 3, 6}, {x, x, (R*y)/x}] - 3*Li[{1, 3, 6}, {x, y^(-1), r*y}] - 
 3*Li[{1, 3, 6}, {x, y^(-1), R*y}] + 3*Li[{1, 3, 6}, {x, x/y, (r*y)/x}] + 
 3*Li[{1, 3, 6}, {x, x/y, (R*y)/x}] - 5*Li[{1, 3, 6}, {x, y, r}] - 
 5*Li[{1, 3, 6}, {x, y, R}] + Li[{1, 3, 6}, {x, y/x, r*x}] + 
 Li[{1, 3, 6}, {x, y/x, R*x}] - 9*Li[{1, 3, 6}, {x, x*y, r/x}] - 
 9*Li[{1, 3, 6}, {x, x*y, R/x}] - 3*Li[{1, 3, 6}, {x, y^2, r/y}] - 
 3*Li[{1, 3, 6}, {x, y^2, R/y}] - Li[{1, 3, 6}, {x, y^2/x, (r*x)/y}] - 
 Li[{1, 3, 6}, {x, y^2/x, (R*x)/y}] + 8*Li[{1, 3, 6}, {x, x*y^2, r/(x*y)}] + 
 8*Li[{1, 3, 6}, {x, x*y^2, R/(x*y)}] + 2*Li[{1, 3, 6}, {y^(-1), 1, r*y}] + 
 2*Li[{1, 3, 6}, {y^(-1), 1, R*y}] - Li[{1, 3, 6}, {y^(-1), x^2, (r*y)/x}] - 
 Li[{1, 3, 6}, {y^(-1), x^2, (R*y)/x}] + Li[{1, 3, 6}, {y^(-1), y, r}] + 
 Li[{1, 3, 6}, {y^(-1), y, R}] - 2*Li[{1, 3, 6}, {y^(-1), y, r*x}] - 
 2*Li[{1, 3, 6}, {y^(-1), y, R*x}] - 13*Li[{1, 3, 6}, {y^(-1), x*y, r}] - 
 13*Li[{1, 3, 6}, {y^(-1), x*y, R}] + 5*Li[{1, 3, 6}, {y^(-1), x^2*y, r/x}] + 
 5*Li[{1, 3, 6}, {y^(-1), x^2*y, R/x}] - 
 2*Li[{1, 3, 6}, {y^(-1), y^2, r/y}] - 2*Li[{1, 3, 6}, {y^(-1), y^2, R/y}] + 
 Li[{1, 3, 6}, {y^(-1), y^2/x, (r*x)/y}] + 
 Li[{1, 3, 6}, {y^(-1), y^2/x, (R*x)/y}] + 
 5*Li[{1, 3, 6}, {y^(-1), x*y^2, r/y}] + 
 5*Li[{1, 3, 6}, {y^(-1), x*y^2, R/y}] + 7*Li[{1, 3, 6}, {y, 1, r}] + 
 7*Li[{1, 3, 6}, {y, 1, R}] + 3*Li[{1, 3, 6}, {y, 1, r*x}] + 
 3*Li[{1, 3, 6}, {y, 1, R*x}] - 3*Li[{1, 3, 6}, {y, x^(-1), r*x}] - 
 3*Li[{1, 3, 6}, {y, x^(-1), R*x}] - 5*Li[{1, 3, 6}, {y, x, r}] - 
 5*Li[{1, 3, 6}, {y, x, R}] - 3*Li[{1, 3, 6}, {y, x^2, r/x}] - 
 3*Li[{1, 3, 6}, {y, x^2, R/x}] + Li[{1, 3, 6}, {y, y^(-1), r*y}] + 
 Li[{1, 3, 6}, {y, y^(-1), R*y}] + Li[{1, 3, 6}, {y, x/y, r*y}] + 
 Li[{1, 3, 6}, {y, x/y, R*y}] - Li[{1, 3, 6}, {y, x^2/y, (r*y)/x}] - 
 Li[{1, 3, 6}, {y, x^2/y, (R*y)/x}] - 2*Li[{1, 3, 6}, {y, y, r/y}] - 
 2*Li[{1, 3, 6}, {y, y, R/y}] - 4*Li[{1, 3, 6}, {y, y, (r*x)/y}] - 
 4*Li[{1, 3, 6}, {y, y, (R*x)/y}] + 3*Li[{1, 3, 6}, {y, y/x, (r*x)/y}] + 
 3*Li[{1, 3, 6}, {y, y/x, (R*x)/y}] - 9*Li[{1, 3, 6}, {y, x*y, r/y}] - 
 9*Li[{1, 3, 6}, {y, x*y, R/y}] + 8*Li[{1, 3, 6}, {y, x^2*y, r/(x*y)}] + 
 8*Li[{1, 3, 6}, {y, x^2*y, R/(x*y)}] - 2*Li[{1, 4, 5}, {1, x, r}] - 
 2*Li[{1, 4, 5}, {1, x, R}] + 2*Li[{1, 4, 5}, {1, x^2, r/x}] + 
 2*Li[{1, 4, 5}, {1, x^2, R/x}] - 2*Li[{1, 4, 5}, {1, y, r}] - 
 2*Li[{1, 4, 5}, {1, y, R}] - 8*Li[{1, 4, 5}, {1, x*y, r}] - 
 8*Li[{1, 4, 5}, {1, x*y, R}] + 2*Li[{1, 4, 5}, {1, x*y, r/x}] + 
 2*Li[{1, 4, 5}, {1, x*y, R/x}] + 2*Li[{1, 4, 5}, {1, x*y, r/y}] + 
 2*Li[{1, 4, 5}, {1, x*y, R/y}] + 4*Li[{1, 4, 5}, {1, x^2*y, r/x}] + 
 4*Li[{1, 4, 5}, {1, x^2*y, R/x}] - 2*Li[{1, 4, 5}, {1, x^2*y, r/(x*y)}] - 
 2*Li[{1, 4, 5}, {1, x^2*y, R/(x*y)}] + 2*Li[{1, 4, 5}, {1, y^2, r/y}] + 
 2*Li[{1, 4, 5}, {1, y^2, R/y}] + 4*Li[{1, 4, 5}, {1, x*y^2, r/y}] + 
 4*Li[{1, 4, 5}, {1, x*y^2, R/y}] - 2*Li[{1, 4, 5}, {1, x*y^2, r/(x*y)}] - 
 2*Li[{1, 4, 5}, {1, x*y^2, R/(x*y)}] - 
 2*Li[{1, 4, 5}, {1, x^2*y^2, r/(x*y)}] - 
 2*Li[{1, 4, 5}, {1, x^2*y^2, R/(x*y)}] + Li[{1, 4, 5}, {x^(-1), x*y, r}] + 
 Li[{1, 4, 5}, {x^(-1), x*y, R}] - Li[{1, 4, 5}, {x^(-1), x^2*y, r/x}] - 
 Li[{1, 4, 5}, {x^(-1), x^2*y, R/x}] - Li[{1, 4, 5}, {x^(-1), x*y^2, r/y}] - 
 Li[{1, 4, 5}, {x^(-1), x*y^2, R/y}] + 
 Li[{1, 4, 5}, {x^(-1), x^2*y^2, r/(x*y)}] + 
 Li[{1, 4, 5}, {x^(-1), x^2*y^2, R/(x*y)}] + 3*Li[{1, 4, 5}, {x, y, r}] + 
 3*Li[{1, 4, 5}, {x, y, R}] - Li[{1, 4, 5}, {x, x*y, r/x}] - 
 Li[{1, 4, 5}, {x, x*y, R/x}] - 2*Li[{1, 4, 5}, {x, y^2, r/y}] - 
 2*Li[{1, 4, 5}, {x, y^2, R/y}] + Li[{1, 4, 5}, {x, x*y^2, r/(x*y)}] + 
 Li[{1, 4, 5}, {x, x*y^2, R/(x*y)}] + Li[{1, 4, 5}, {y^(-1), x*y, r}] + 
 Li[{1, 4, 5}, {y^(-1), x*y, R}] - Li[{1, 4, 5}, {y^(-1), x^2*y, r/x}] - 
 Li[{1, 4, 5}, {y^(-1), x^2*y, R/x}] - Li[{1, 4, 5}, {y^(-1), x*y^2, r/y}] - 
 Li[{1, 4, 5}, {y^(-1), x*y^2, R/y}] + 
 Li[{1, 4, 5}, {y^(-1), x^2*y^2, r/(x*y)}] + 
 Li[{1, 4, 5}, {y^(-1), x^2*y^2, R/(x*y)}] + 3*Li[{1, 4, 5}, {y, x, r}] + 
 3*Li[{1, 4, 5}, {y, x, R}] - 2*Li[{1, 4, 5}, {y, x^2, r/x}] - 
 2*Li[{1, 4, 5}, {y, x^2, R/x}] - Li[{1, 4, 5}, {y, x*y, r/y}] - 
 Li[{1, 4, 5}, {y, x*y, R/y}] + Li[{1, 4, 5}, {y, x^2*y, r/(x*y)}] + 
 Li[{1, 4, 5}, {y, x^2*y, R/(x*y)}] + (2*Pi^2*Li[{1, 5, 2}, {1, r, x}])/3 + 
 (2*Pi^2*Li[{1, 5, 2}, {1, r, y}])/3 - (2*Pi^2*Li[{1, 5, 2}, {1, r, x*y}])/
  3 + (2*Pi^2*Li[{1, 5, 2}, {1, R, x}])/3 + (2*Pi^2*Li[{1, 5, 2}, {1, R, y}])/
  3 - (2*Pi^2*Li[{1, 5, 2}, {1, R, x*y}])/3 + 
 (2*Pi^2*Li[{1, 5, 2}, {1, r/(x*y), x*y}])/3 + 
 (2*Pi^2*Li[{1, 5, 2}, {1, R/(x*y), x*y}])/3 + 
 (Pi^2*Li[{1, 5, 2}, {x^(-1), r, x*y}])/3 + 
 (Pi^2*Li[{1, 5, 2}, {x^(-1), R, x*y}])/3 - 
 (Pi^2*Li[{1, 5, 2}, {x^(-1), r/y, x*y}])/3 - 
 (Pi^2*Li[{1, 5, 2}, {x^(-1), R/y, x*y}])/3 - (Pi^2*Li[{1, 5, 2}, {x, r, y}])/
  3 - (Pi^2*Li[{1, 5, 2}, {x, R, y}])/3 - (Pi^2*Li[{1, 5, 2}, {x, r/x, x}])/
  3 + (Pi^2*Li[{1, 5, 2}, {x, r/x, x*y}])/3 - 
 (Pi^2*Li[{1, 5, 2}, {x, R/x, x}])/3 + (Pi^2*Li[{1, 5, 2}, {x, R/x, x*y}])/
  3 - (Pi^2*Li[{1, 5, 2}, {x, r/(x*y), x*y}])/3 - 
 (Pi^2*Li[{1, 5, 2}, {x, R/(x*y), x*y}])/3 + 
 (Pi^2*Li[{1, 5, 2}, {y^(-1), r, x*y}])/3 + 
 (Pi^2*Li[{1, 5, 2}, {y^(-1), R, x*y}])/3 - 
 (Pi^2*Li[{1, 5, 2}, {y^(-1), r/x, x*y}])/3 - 
 (Pi^2*Li[{1, 5, 2}, {y^(-1), R/x, x*y}])/3 - (Pi^2*Li[{1, 5, 2}, {y, r, x}])/
  3 - (Pi^2*Li[{1, 5, 2}, {y, R, x}])/3 - (Pi^2*Li[{1, 5, 2}, {y, r/y, y}])/
  3 + (Pi^2*Li[{1, 5, 2}, {y, r/y, x*y}])/3 - 
 (Pi^2*Li[{1, 5, 2}, {y, R/y, y}])/3 + (Pi^2*Li[{1, 5, 2}, {y, R/y, x*y}])/
  3 - (Pi^2*Li[{1, 5, 2}, {y, r/(x*y), x*y}])/3 - 
 (Pi^2*Li[{1, 5, 2}, {y, R/(x*y), x*y}])/3 - 2*Li[{1, 5, 4}, {1, r, x*y}] - 
 2*Li[{1, 5, 4}, {1, R, x*y}] + Li[{1, 5, 4}, {x, r/x, x*y}] + 
 Li[{1, 5, 4}, {x, R/x, x*y}] + Li[{1, 5, 4}, {y, r/y, x*y}] + 
 Li[{1, 5, 4}, {y, R/y, x*y}] - (8*Pi^2*Li[{1, 6, 1}, {1, r, x}])/3 - 
 (8*Pi^2*Li[{1, 6, 1}, {1, r, y}])/3 - (8*Pi^2*Li[{1, 6, 1}, {1, R, x}])/3 - 
 (8*Pi^2*Li[{1, 6, 1}, {1, R, y}])/3 + (2*Pi^2*Li[{1, 6, 1}, {1, r/x, x}])/
  3 + (2*Pi^2*Li[{1, 6, 1}, {1, R/x, x}])/3 - 
 (2*Pi^2*Li[{1, 6, 1}, {1, r*x, y}])/3 - (2*Pi^2*Li[{1, 6, 1}, {1, R*x, y}])/
  3 + (2*Pi^2*Li[{1, 6, 1}, {1, r/y, y}])/3 + 
 (2*Pi^2*Li[{1, 6, 1}, {1, R/y, y}])/3 - (2*Pi^2*Li[{1, 6, 1}, {1, r*y, x}])/
  3 - (2*Pi^2*Li[{1, 6, 1}, {1, R*y, x}])/3 + 
 Pi^2*Li[{1, 6, 1}, {x^(-1), r, x}] + Pi^2*Li[{1, 6, 1}, {x^(-1), R, x}] + 
 (Pi^2*Li[{1, 6, 1}, {x^(-1), r*x, y}])/3 + 
 (Pi^2*Li[{1, 6, 1}, {x^(-1), R*x, y}])/3 - 
 (Pi^2*Li[{1, 6, 1}, {x^(-1), (r*x)/y, y}])/3 - 
 (Pi^2*Li[{1, 6, 1}, {x^(-1), (R*x)/y, y}])/3 + 
 (Pi^2*Li[{1, 6, 1}, {x^(-1), r*y, x}])/3 + 
 (Pi^2*Li[{1, 6, 1}, {x^(-1), R*y, x}])/3 + (5*Pi^2*Li[{1, 6, 1}, {x, r, y}])/
  3 + (5*Pi^2*Li[{1, 6, 1}, {x, R, y}])/3 + Pi^2*Li[{1, 6, 1}, {x, r/x, x}] + 
 Pi^2*Li[{1, 6, 1}, {x, R/x, x}] - (5*Pi^2*Li[{1, 6, 1}, {x, r/y, y}])/3 - 
 (5*Pi^2*Li[{1, 6, 1}, {x, R/y, y}])/3 + 
 (Pi^2*Li[{1, 6, 1}, {x, (r*y)/x, x}])/3 + 
 (Pi^2*Li[{1, 6, 1}, {x, (R*y)/x, x}])/3 + 
 Pi^2*Li[{1, 6, 1}, {y^(-1), r, y}] + Pi^2*Li[{1, 6, 1}, {y^(-1), R, y}] + 
 (Pi^2*Li[{1, 6, 1}, {y^(-1), r*x, y}])/3 + 
 (Pi^2*Li[{1, 6, 1}, {y^(-1), R*x, y}])/3 + 
 (Pi^2*Li[{1, 6, 1}, {y^(-1), r*y, x}])/3 + 
 (Pi^2*Li[{1, 6, 1}, {y^(-1), R*y, x}])/3 - 
 (Pi^2*Li[{1, 6, 1}, {y^(-1), (r*y)/x, x}])/3 - 
 (Pi^2*Li[{1, 6, 1}, {y^(-1), (R*y)/x, x}])/3 + 
 (5*Pi^2*Li[{1, 6, 1}, {y, r, x}])/3 + (5*Pi^2*Li[{1, 6, 1}, {y, R, x}])/3 - 
 (5*Pi^2*Li[{1, 6, 1}, {y, r/x, x}])/3 - (5*Pi^2*Li[{1, 6, 1}, {y, R/x, x}])/
  3 + Pi^2*Li[{1, 6, 1}, {y, r/y, y}] + Pi^2*Li[{1, 6, 1}, {y, R/y, y}] + 
 (Pi^2*Li[{1, 6, 1}, {y, (r*x)/y, y}])/3 + 
 (Pi^2*Li[{1, 6, 1}, {y, (R*x)/y, y}])/3 + 16*Li[{1, 6, 3}, {1, r, x*y}] + 
 16*Li[{1, 6, 3}, {1, R, x*y}] - 4*Li[{1, 6, 3}, {x^(-1), r, x*y}] - 
 4*Li[{1, 6, 3}, {x^(-1), R, x*y}] - 8*Li[{1, 6, 3}, {x, r/x, x*y}] - 
 8*Li[{1, 6, 3}, {x, R/x, x*y}] + 4*Li[{1, 6, 3}, {x, r/(x*y), x*y}] + 
 4*Li[{1, 6, 3}, {x, R/(x*y), x*y}] - 4*Li[{1, 6, 3}, {y^(-1), r, x*y}] - 
 4*Li[{1, 6, 3}, {y^(-1), R, x*y}] - 8*Li[{1, 6, 3}, {y, r/y, x*y}] - 
 8*Li[{1, 6, 3}, {y, R/y, x*y}] + 4*Li[{1, 6, 3}, {y, r/(x*y), x*y}] + 
 4*Li[{1, 6, 3}, {y, R/(x*y), x*y}] + 16*Li[{1, 7, 2}, {1, r, x}] + 
 16*Li[{1, 7, 2}, {1, r, y}] - 14*Li[{1, 7, 2}, {1, r, x*y}] + 
 16*Li[{1, 7, 2}, {1, R, x}] + 16*Li[{1, 7, 2}, {1, R, y}] - 
 14*Li[{1, 7, 2}, {1, R, x*y}] + 6*Li[{1, 7, 2}, {1, r*x, y}] + 
 6*Li[{1, 7, 2}, {1, R*x, y}] + 14*Li[{1, 7, 2}, {1, r/(x*y), x*y}] + 
 14*Li[{1, 7, 2}, {1, R/(x*y), x*y}] + 6*Li[{1, 7, 2}, {1, r*y, x}] + 
 6*Li[{1, 7, 2}, {1, R*y, x}] + 7*Li[{1, 7, 2}, {x^(-1), r, x*y}] + 
 7*Li[{1, 7, 2}, {x^(-1), R, x*y}] - 4*Li[{1, 7, 2}, {x^(-1), r*x, y}] - 
 4*Li[{1, 7, 2}, {x^(-1), R*x, y}] - 7*Li[{1, 7, 2}, {x^(-1), r/y, x*y}] - 
 7*Li[{1, 7, 2}, {x^(-1), R/y, x*y}] - 11*Li[{1, 7, 2}, {x, r, y}] - 
 11*Li[{1, 7, 2}, {x, R, y}] - 4*Li[{1, 7, 2}, {x, r/x, x}] + 
 7*Li[{1, 7, 2}, {x, r/x, x*y}] - 4*Li[{1, 7, 2}, {x, R/x, x}] + 
 7*Li[{1, 7, 2}, {x, R/x, x*y}] - 7*Li[{1, 7, 2}, {x, r/(x*y), x*y}] - 
 7*Li[{1, 7, 2}, {x, R/(x*y), x*y}] - 3*Li[{1, 7, 2}, {x, (r*y)/x, x}] - 
 3*Li[{1, 7, 2}, {x, (R*y)/x, x}] + 7*Li[{1, 7, 2}, {y^(-1), r, x*y}] + 
 7*Li[{1, 7, 2}, {y^(-1), R, x*y}] - 7*Li[{1, 7, 2}, {y^(-1), r/x, x*y}] - 
 7*Li[{1, 7, 2}, {y^(-1), R/x, x*y}] - 4*Li[{1, 7, 2}, {y^(-1), r*y, x}] - 
 4*Li[{1, 7, 2}, {y^(-1), R*y, x}] - 11*Li[{1, 7, 2}, {y, r, x}] - 
 11*Li[{1, 7, 2}, {y, R, x}] - 4*Li[{1, 7, 2}, {y, r/y, y}] + 
 7*Li[{1, 7, 2}, {y, r/y, x*y}] - 4*Li[{1, 7, 2}, {y, R/y, y}] + 
 7*Li[{1, 7, 2}, {y, R/y, x*y}] - 7*Li[{1, 7, 2}, {y, r/(x*y), x*y}] - 
 7*Li[{1, 7, 2}, {y, R/(x*y), x*y}] - 3*Li[{1, 7, 2}, {y, (r*x)/y, y}] - 
 3*Li[{1, 7, 2}, {y, (R*x)/y, y}] - 20*Li[{1, 8, 1}, {1, r, x}] - 
 20*Li[{1, 8, 1}, {1, r, y}] - 20*Li[{1, 8, 1}, {1, R, x}] - 
 20*Li[{1, 8, 1}, {1, R, y}] + 16*Li[{1, 8, 1}, {1, r/x, x}] + 
 16*Li[{1, 8, 1}, {1, R/x, x}] - 8*Li[{1, 8, 1}, {1, r*x, y}] - 
 8*Li[{1, 8, 1}, {1, R*x, y}] + 16*Li[{1, 8, 1}, {1, r/y, y}] + 
 16*Li[{1, 8, 1}, {1, R/y, y}] - 8*Li[{1, 8, 1}, {1, r*y, x}] - 
 8*Li[{1, 8, 1}, {1, R*y, x}] + 2*Li[{1, 8, 1}, {x^(-1), r, x}] + 
 2*Li[{1, 8, 1}, {x^(-1), R, x}] + 8*Li[{1, 8, 1}, {x^(-1), r*x, y}] + 
 8*Li[{1, 8, 1}, {x^(-1), R*x, y}] - 8*Li[{1, 8, 1}, {x^(-1), (r*x)/y, y}] - 
 8*Li[{1, 8, 1}, {x^(-1), (R*x)/y, y}] + 4*Li[{1, 8, 1}, {x^(-1), r*y, x}] + 
 4*Li[{1, 8, 1}, {x^(-1), R*y, x}] + 14*Li[{1, 8, 1}, {x, r, y}] + 
 14*Li[{1, 8, 1}, {x, R, y}] + 2*Li[{1, 8, 1}, {x, r/x, x}] + 
 2*Li[{1, 8, 1}, {x, R/x, x}] - 14*Li[{1, 8, 1}, {x, r/y, y}] - 
 14*Li[{1, 8, 1}, {x, R/y, y}] + 4*Li[{1, 8, 1}, {x, (r*y)/x, x}] + 
 4*Li[{1, 8, 1}, {x, (R*y)/x, x}] + 2*Li[{1, 8, 1}, {y^(-1), r, y}] + 
 2*Li[{1, 8, 1}, {y^(-1), R, y}] + 4*Li[{1, 8, 1}, {y^(-1), r*x, y}] + 
 4*Li[{1, 8, 1}, {y^(-1), R*x, y}] + 8*Li[{1, 8, 1}, {y^(-1), r*y, x}] + 
 8*Li[{1, 8, 1}, {y^(-1), R*y, x}] - 8*Li[{1, 8, 1}, {y^(-1), (r*y)/x, x}] - 
 8*Li[{1, 8, 1}, {y^(-1), (R*y)/x, x}] + 14*Li[{1, 8, 1}, {y, r, x}] + 
 14*Li[{1, 8, 1}, {y, R, x}] - 14*Li[{1, 8, 1}, {y, r/x, x}] - 
 14*Li[{1, 8, 1}, {y, R/x, x}] + 2*Li[{1, 8, 1}, {y, r/y, y}] + 
 2*Li[{1, 8, 1}, {y, R/y, y}] + 4*Li[{1, 8, 1}, {y, (r*x)/y, y}] + 
 4*Li[{1, 8, 1}, {y, (R*x)/y, y}] - (2*Pi^2*Li[{2, 1, 5}, {1, 1, r}])/3 - 
 (2*Pi^2*Li[{2, 1, 5}, {1, 1, R}])/3 - (Pi^2*Li[{2, 1, 5}, {1, x, r}])/3 - 
 (Pi^2*Li[{2, 1, 5}, {1, x, R}])/3 + (2*Pi^2*Li[{2, 1, 5}, {1, x, r/x}])/3 + 
 (2*Pi^2*Li[{2, 1, 5}, {1, x, R/x}])/3 - (Pi^2*Li[{2, 1, 5}, {1, y, r}])/3 - 
 (Pi^2*Li[{2, 1, 5}, {1, y, R}])/3 + (2*Pi^2*Li[{2, 1, 5}, {1, y, r/y}])/3 + 
 (2*Pi^2*Li[{2, 1, 5}, {1, y, R/y}])/3 + 2*Pi^2*Li[{2, 1, 5}, {x, 1, r}] + 
 2*Pi^2*Li[{2, 1, 5}, {x, 1, R}] - Pi^2*Li[{2, 1, 5}, {x, x, r/x}] - 
 Pi^2*Li[{2, 1, 5}, {x, x, R/x}] - Pi^2*Li[{2, 1, 5}, {x, y, r}] - 
 Pi^2*Li[{2, 1, 5}, {x, y, R}] - (2*Pi^2*Li[{2, 1, 5}, {x, y, r/y}])/3 - 
 (2*Pi^2*Li[{2, 1, 5}, {x, y, R/y}])/3 - 
 (Pi^2*Li[{2, 1, 5}, {x^2, x^(-1), r}])/3 - 
 (Pi^2*Li[{2, 1, 5}, {x^2, x^(-1), R}])/3 + 
 (Pi^2*Li[{2, 1, 5}, {x^2, y, r/x}])/3 + (Pi^2*Li[{2, 1, 5}, {x^2, y, R/x}])/
  3 + (Pi^2*Li[{2, 1, 5}, {x/y, y, r}])/3 + (Pi^2*Li[{2, 1, 5}, {x/y, y, R}])/
  3 + 2*Pi^2*Li[{2, 1, 5}, {y, 1, r}] + 2*Pi^2*Li[{2, 1, 5}, {y, 1, R}] - 
 Pi^2*Li[{2, 1, 5}, {y, x, r}] - Pi^2*Li[{2, 1, 5}, {y, x, R}] - 
 (2*Pi^2*Li[{2, 1, 5}, {y, x, r/x}])/3 - (2*Pi^2*Li[{2, 1, 5}, {y, x, R/x}])/
  3 - Pi^2*Li[{2, 1, 5}, {y, y, r/y}] - Pi^2*Li[{2, 1, 5}, {y, y, R/y}] + 
 (Pi^2*Li[{2, 1, 5}, {y/x, x, r}])/3 + (Pi^2*Li[{2, 1, 5}, {y/x, x, R}])/3 - 
 (2*Pi^2*Li[{2, 1, 5}, {x*y, 1, r}])/3 - (2*Pi^2*Li[{2, 1, 5}, {x*y, 1, R}])/
  3 + (2*Pi^2*Li[{2, 1, 5}, {x*y, x, r/x}])/3 + 
 (2*Pi^2*Li[{2, 1, 5}, {x*y, x, R/x}])/3 + 
 (2*Pi^2*Li[{2, 1, 5}, {x*y, y, r/y}])/3 + 
 (2*Pi^2*Li[{2, 1, 5}, {x*y, y, R/y}])/3 + 
 (Pi^2*Li[{2, 1, 5}, {y^2, x, r/y}])/3 + (Pi^2*Li[{2, 1, 5}, {y^2, x, R/y}])/
  3 - (Pi^2*Li[{2, 1, 5}, {y^2, y^(-1), r}])/3 - 
 (Pi^2*Li[{2, 1, 5}, {y^2, y^(-1), R}])/3 - 16*Li[{2, 1, 7}, {1, 1, r}] - 
 16*Li[{2, 1, 7}, {1, 1, R}] + 6*Li[{2, 1, 7}, {1, 1, r*x}] + 
 6*Li[{2, 1, 7}, {1, 1, R*x}] + 6*Li[{2, 1, 7}, {1, 1, r*y}] + 
 6*Li[{2, 1, 7}, {1, 1, R*y}] + 6*Li[{2, 1, 7}, {1, 1, r*x*y}] + 
 6*Li[{2, 1, 7}, {1, 1, R*x*y}] - 5*Li[{2, 1, 7}, {1, x^(-1), r*x}] - 
 5*Li[{2, 1, 7}, {1, x^(-1), R*x}] - 3*Li[{2, 1, 7}, {1, x^(-1), r*x*y}] - 
 3*Li[{2, 1, 7}, {1, x^(-1), R*x*y}] + 3*Li[{2, 1, 7}, {1, x, r}] + 
 3*Li[{2, 1, 7}, {1, x, R}] + 26*Li[{2, 1, 7}, {1, x, r/x}] + 
 26*Li[{2, 1, 7}, {1, x, R/x}] - 12*Li[{2, 1, 7}, {1, x, r*y}] - 
 12*Li[{2, 1, 7}, {1, x, R*y}] + 6*Li[{2, 1, 7}, {1, x, (r*y)/x}] + 
 6*Li[{2, 1, 7}, {1, x, (R*y)/x}] - 5*Li[{2, 1, 7}, {1, y^(-1), r*y}] - 
 5*Li[{2, 1, 7}, {1, y^(-1), R*y}] - 3*Li[{2, 1, 7}, {1, y^(-1), r*x*y}] - 
 3*Li[{2, 1, 7}, {1, y^(-1), R*x*y}] + 3*Li[{2, 1, 7}, {1, y, r}] + 
 3*Li[{2, 1, 7}, {1, y, R}] - 12*Li[{2, 1, 7}, {1, y, r*x}] - 
 12*Li[{2, 1, 7}, {1, y, R*x}] + 26*Li[{2, 1, 7}, {1, y, r/y}] + 
 26*Li[{2, 1, 7}, {1, y, R/y}] + 6*Li[{2, 1, 7}, {1, y, (r*x)/y}] + 
 6*Li[{2, 1, 7}, {1, y, (R*x)/y}] - 10*Li[{2, 1, 7}, {x^(-1), x, r}] - 
 10*Li[{2, 1, 7}, {x^(-1), x, R}] + 
 2*Li[{2, 1, 7}, {x^(-1), y^(-1), r*x*y}] + 
 2*Li[{2, 1, 7}, {x^(-1), y^(-1), R*x*y}] - 
 8*Li[{2, 1, 7}, {x^(-1), y, (r*x)/y}] - 
 8*Li[{2, 1, 7}, {x^(-1), y, (R*x)/y}] + 50*Li[{2, 1, 7}, {x, 1, r}] + 
 50*Li[{2, 1, 7}, {x, 1, R}] + 18*Li[{2, 1, 7}, {x, 1, r*y}] + 
 18*Li[{2, 1, 7}, {x, 1, R*y}] + 2*Li[{2, 1, 7}, {x, x^(-1), r*x}] + 
 2*Li[{2, 1, 7}, {x, x^(-1), R*x}] - 31*Li[{2, 1, 7}, {x, x, r/x}] - 
 31*Li[{2, 1, 7}, {x, x, R/x}] - 9*Li[{2, 1, 7}, {x, x, (r*y)/x}] - 
 9*Li[{2, 1, 7}, {x, x, (R*y)/x}] - 2*Li[{2, 1, 7}, {x, y^(-1), r*y}] - 
 2*Li[{2, 1, 7}, {x, y^(-1), R*y}] - 36*Li[{2, 1, 7}, {x, y, r}] - 
 36*Li[{2, 1, 7}, {x, y, R}] - 24*Li[{2, 1, 7}, {x, y, r/y}] - 
 24*Li[{2, 1, 7}, {x, y, R/y}] - 8*Li[{2, 1, 7}, {x^2, 1, r/x}] - 
 8*Li[{2, 1, 7}, {x^2, 1, R/x}] - 5*Li[{2, 1, 7}, {x^2, x^(-1), r}] - 
 5*Li[{2, 1, 7}, {x^2, x^(-1), R}] - 3*Li[{2, 1, 7}, {x^2, x^(-1), r*y}] - 
 3*Li[{2, 1, 7}, {x^2, x^(-1), R*y}] + 
 4*Li[{2, 1, 7}, {x^2, y^(-1), (r*y)/x}] + 
 4*Li[{2, 1, 7}, {x^2, y^(-1), (R*y)/x}] + 12*Li[{2, 1, 7}, {x^2, y, r/x}] + 
 12*Li[{2, 1, 7}, {x^2, y, R/x}] + 2*Li[{2, 1, 7}, {y^(-1), x^(-1), r*x*y}] + 
 2*Li[{2, 1, 7}, {y^(-1), x^(-1), R*x*y}] - 
 8*Li[{2, 1, 7}, {y^(-1), x, (r*y)/x}] - 
 8*Li[{2, 1, 7}, {y^(-1), x, (R*y)/x}] - 10*Li[{2, 1, 7}, {y^(-1), y, r}] - 
 10*Li[{2, 1, 7}, {y^(-1), y, R}] - 2*Li[{2, 1, 7}, {1/(x*y), 1, r*x*y}] - 
 2*Li[{2, 1, 7}, {1/(x*y), 1, R*x*y}] + 5*Li[{2, 1, 7}, {1/(x*y), x, r*y}] + 
 5*Li[{2, 1, 7}, {1/(x*y), x, R*y}] + 5*Li[{2, 1, 7}, {1/(x*y), y, r*x}] + 
 5*Li[{2, 1, 7}, {1/(x*y), y, R*x}] - 8*Li[{2, 1, 7}, {x/y, 1, r*y}] - 
 8*Li[{2, 1, 7}, {x/y, 1, R*y}] - Li[{2, 1, 7}, {x/y, x^(-1), r*x*y}] - 
 Li[{2, 1, 7}, {x/y, x^(-1), R*x*y}] + 8*Li[{2, 1, 7}, {x/y, x, (r*y)/x}] + 
 8*Li[{2, 1, 7}, {x/y, x, (R*y)/x}] + 17*Li[{2, 1, 7}, {x/y, y, r}] + 
 17*Li[{2, 1, 7}, {x/y, y, R}] + 50*Li[{2, 1, 7}, {y, 1, r}] + 
 50*Li[{2, 1, 7}, {y, 1, R}] + 18*Li[{2, 1, 7}, {y, 1, r*x}] + 
 18*Li[{2, 1, 7}, {y, 1, R*x}] - 2*Li[{2, 1, 7}, {y, x^(-1), r*x}] - 
 2*Li[{2, 1, 7}, {y, x^(-1), R*x}] - 36*Li[{2, 1, 7}, {y, x, r}] - 
 36*Li[{2, 1, 7}, {y, x, R}] - 24*Li[{2, 1, 7}, {y, x, r/x}] - 
 24*Li[{2, 1, 7}, {y, x, R/x}] + 2*Li[{2, 1, 7}, {y, y^(-1), r*y}] + 
 2*Li[{2, 1, 7}, {y, y^(-1), R*y}] - 31*Li[{2, 1, 7}, {y, y, r/y}] - 
 31*Li[{2, 1, 7}, {y, y, R/y}] - 9*Li[{2, 1, 7}, {y, y, (r*x)/y}] - 
 9*Li[{2, 1, 7}, {y, y, (R*x)/y}] - 8*Li[{2, 1, 7}, {y/x, 1, r*x}] - 
 8*Li[{2, 1, 7}, {y/x, 1, R*x}] + 17*Li[{2, 1, 7}, {y/x, x, r}] + 
 17*Li[{2, 1, 7}, {y/x, x, R}] - Li[{2, 1, 7}, {y/x, y^(-1), r*x*y}] - 
 Li[{2, 1, 7}, {y/x, y^(-1), R*x*y}] + 8*Li[{2, 1, 7}, {y/x, y, (r*x)/y}] + 
 8*Li[{2, 1, 7}, {y/x, y, (R*x)/y}] - 16*Li[{2, 1, 7}, {x*y, 1, r}] - 
 16*Li[{2, 1, 7}, {x*y, 1, R}] - 4*Li[{2, 1, 7}, {x*y, x^(-1), r*x}] - 
 4*Li[{2, 1, 7}, {x*y, x^(-1), R*x}] + 24*Li[{2, 1, 7}, {x*y, x, r/x}] + 
 24*Li[{2, 1, 7}, {x*y, x, R/x}] - 4*Li[{2, 1, 7}, {x*y, y^(-1), r*y}] - 
 4*Li[{2, 1, 7}, {x*y, y^(-1), R*y}] + 24*Li[{2, 1, 7}, {x*y, y, r/y}] + 
 24*Li[{2, 1, 7}, {x*y, y, R/y}] - 8*Li[{2, 1, 7}, {y^2, 1, r/y}] - 
 8*Li[{2, 1, 7}, {y^2, 1, R/y}] + 4*Li[{2, 1, 7}, {y^2, x^(-1), (r*x)/y}] + 
 4*Li[{2, 1, 7}, {y^2, x^(-1), (R*x)/y}] + 12*Li[{2, 1, 7}, {y^2, x, r/y}] + 
 12*Li[{2, 1, 7}, {y^2, x, R/y}] - 5*Li[{2, 1, 7}, {y^2, y^(-1), r}] - 
 5*Li[{2, 1, 7}, {y^2, y^(-1), R}] - 3*Li[{2, 1, 7}, {y^2, y^(-1), r*x}] - 
 3*Li[{2, 1, 7}, {y^2, y^(-1), R*x}] + (Pi^4*Li[{2, 2, 2}, {1, 1, x}])/15 + 
 (Pi^4*Li[{2, 2, 2}, {1, 1, y}])/15 + (2*Pi^4*Li[{2, 2, 2}, {1, x, y}])/15 + 
 (2*Pi^4*Li[{2, 2, 2}, {1, y, x}])/15 + (Pi^4*Li[{2, 2, 2}, {x, 1, y}])/15 + 
 (Pi^4*Li[{2, 2, 2}, {y, 1, x}])/15 - (4*Pi^2*Li[{2, 2, 4}, {1, 1, x*y}])/3 - 
 18*Li[{2, 2, 6}, {1, 1, r}] - 18*Li[{2, 2, 6}, {1, 1, R}] - 
 Li[{2, 2, 6}, {1, 1, r*x}] - Li[{2, 2, 6}, {1, 1, R*x}] - 
 Li[{2, 2, 6}, {1, 1, r*y}] - Li[{2, 2, 6}, {1, 1, R*y}] + 
 9*Li[{2, 2, 6}, {1, x, r}] + 9*Li[{2, 2, 6}, {1, x, R}] + 
 4*Li[{2, 2, 6}, {1, x, r/x}] + 4*Li[{2, 2, 6}, {1, x, R/x}] + 
 9*Li[{2, 2, 6}, {1, x, r*y}] + 9*Li[{2, 2, 6}, {1, x, R*y}] - 
 Li[{2, 2, 6}, {1, x^2, r/x}] - Li[{2, 2, 6}, {1, x^2, R/x}] - 
 3*Li[{2, 2, 6}, {1, x^2, (r*y)/x}] - 3*Li[{2, 2, 6}, {1, x^2, (R*y)/x}] - 
 3*Li[{2, 2, 6}, {1, x/y, r*y}] - 3*Li[{2, 2, 6}, {1, x/y, R*y}] - 
 2*Li[{2, 2, 6}, {1, x/y, (r*y)/x}] - 2*Li[{2, 2, 6}, {1, x/y, (R*y)/x}] + 
 9*Li[{2, 2, 6}, {1, y, r}] + 9*Li[{2, 2, 6}, {1, y, R}] + 
 9*Li[{2, 2, 6}, {1, y, r*x}] + 9*Li[{2, 2, 6}, {1, y, R*x}] + 
 4*Li[{2, 2, 6}, {1, y, r/y}] + 4*Li[{2, 2, 6}, {1, y, R/y}] - 
 3*Li[{2, 2, 6}, {1, y/x, r*x}] - 3*Li[{2, 2, 6}, {1, y/x, R*x}] - 
 2*Li[{2, 2, 6}, {1, y/x, (r*x)/y}] - 2*Li[{2, 2, 6}, {1, y/x, (R*x)/y}] - 
 18*Li[{2, 2, 6}, {1, x*y, r}] - 18*Li[{2, 2, 6}, {1, x*y, R}] + 
 10*Li[{2, 2, 6}, {1, x*y, r/x}] + 10*Li[{2, 2, 6}, {1, x*y, R/x}] + 
 10*Li[{2, 2, 6}, {1, x*y, r/y}] + 10*Li[{2, 2, 6}, {1, x*y, R/y}] + 
 16*Li[{2, 2, 6}, {1, x*y, r/(x*y)}] + 16*Li[{2, 2, 6}, {1, x*y, R/(x*y)}] - 
 Li[{2, 2, 6}, {1, y^2, r/y}] - Li[{2, 2, 6}, {1, y^2, R/y}] - 
 3*Li[{2, 2, 6}, {1, y^2, (r*x)/y}] - 3*Li[{2, 2, 6}, {1, y^2, (R*x)/y}] + 
 2*Li[{2, 2, 6}, {x^(-1), 1, r*x}] + 2*Li[{2, 2, 6}, {x^(-1), 1, R*x}] - 
 2*Li[{2, 2, 6}, {x^(-1), x^2, r/x}] - 2*Li[{2, 2, 6}, {x^(-1), x^2, R/x}] + 
 2*Li[{2, 2, 6}, {x^(-1), x/y, r*y}] + 2*Li[{2, 2, 6}, {x^(-1), x/y, R*y}] - 
 10*Li[{2, 2, 6}, {x^(-1), x*y, r/y}] - 
 10*Li[{2, 2, 6}, {x^(-1), x*y, R/y}] + 10*Li[{2, 2, 6}, {x, 1, r}] + 
 10*Li[{2, 2, 6}, {x, 1, R}] + 6*Li[{2, 2, 6}, {x, 1, r*y}] + 
 6*Li[{2, 2, 6}, {x, 1, R*y}] + Li[{2, 2, 6}, {x, x/y, (r*y)/x}] + 
 Li[{2, 2, 6}, {x, x/y, (R*y)/x}] + 36*Li[{2, 2, 6}, {x, y, r}] + 
 36*Li[{2, 2, 6}, {x, y, R}] - 4*Li[{2, 2, 6}, {x, y, r/y}] - 
 4*Li[{2, 2, 6}, {x, y, R/y}] + 2*Li[{2, 2, 6}, {x, y/x, (r*x)/y}] + 
 2*Li[{2, 2, 6}, {x, y/x, (R*x)/y}] - 15*Li[{2, 2, 6}, {x, x*y, r/x}] - 
 15*Li[{2, 2, 6}, {x, x*y, R/x}] - 16*Li[{2, 2, 6}, {x, x*y, r/(x*y)}] - 
 16*Li[{2, 2, 6}, {x, x*y, R/(x*y)}] - 12*Li[{2, 2, 6}, {x, y^2, r/y}] - 
 12*Li[{2, 2, 6}, {x, y^2, R/y}] - 2*Li[{2, 2, 6}, {x^2, 1, r/x}] - 
 2*Li[{2, 2, 6}, {x^2, 1, R/x}] - 2*Li[{2, 2, 6}, {x^2, 1, (r*y)/x}] - 
 2*Li[{2, 2, 6}, {x^2, 1, (R*y)/x}] + 2*Li[{2, 2, 6}, {x^2, x^(-1), r}] + 
 2*Li[{2, 2, 6}, {x^2, x^(-1), R}] + 
 2*Li[{2, 2, 6}, {x^2, y^(-1), (r*y)/x}] + 
 2*Li[{2, 2, 6}, {x^2, y^(-1), (R*y)/x}] - 
 Li[{2, 2, 6}, {x^2, 1/(x*y), r*y}] - Li[{2, 2, 6}, {x^2, 1/(x*y), R*y}] - 
 2*Li[{2, 2, 6}, {x^2, y, r/x}] - 2*Li[{2, 2, 6}, {x^2, y, R/x}] - 
 5*Li[{2, 2, 6}, {x^2, y/x, r}] - 5*Li[{2, 2, 6}, {x^2, y/x, R}] + 
 4*Li[{2, 2, 6}, {x^2, y^2, r/(x*y)}] + 
 4*Li[{2, 2, 6}, {x^2, y^2, R/(x*y)}] + 2*Li[{2, 2, 6}, {y^(-1), 1, r*y}] + 
 2*Li[{2, 2, 6}, {y^(-1), 1, R*y}] + 2*Li[{2, 2, 6}, {y^(-1), y/x, r*x}] + 
 2*Li[{2, 2, 6}, {y^(-1), y/x, R*x}] - 10*Li[{2, 2, 6}, {y^(-1), x*y, r/x}] - 
 10*Li[{2, 2, 6}, {y^(-1), x*y, R/x}] - 2*Li[{2, 2, 6}, {y^(-1), y^2, r/y}] - 
 2*Li[{2, 2, 6}, {y^(-1), y^2, R/y}] - 2*Li[{2, 2, 6}, {1/(x*y), x, r*y}] - 
 2*Li[{2, 2, 6}, {1/(x*y), x, R*y}] + 
 Li[{2, 2, 6}, {1/(x*y), x^2, (r*y)/x}] + 
 Li[{2, 2, 6}, {1/(x*y), x^2, (R*y)/x}] - 
 2*Li[{2, 2, 6}, {1/(x*y), y, r*x}] - 2*Li[{2, 2, 6}, {1/(x*y), y, R*x}] + 
 6*Li[{2, 2, 6}, {1/(x*y), x*y, r}] + 6*Li[{2, 2, 6}, {1/(x*y), x*y, R}] + 
 Li[{2, 2, 6}, {1/(x*y), y^2, (r*x)/y}] + 
 Li[{2, 2, 6}, {1/(x*y), y^2, (R*x)/y}] - 3*Li[{2, 2, 6}, {x/y, 1, r*y}] - 
 3*Li[{2, 2, 6}, {x/y, 1, R*y}] - Li[{2, 2, 6}, {x/y, x, (r*y)/x}] - 
 Li[{2, 2, 6}, {x/y, x, (R*y)/x}] - 8*Li[{2, 2, 6}, {x/y, y, r}] - 
 8*Li[{2, 2, 6}, {x/y, y, R}] - Li[{2, 2, 6}, {x/y, y/x, r*x}] - 
 Li[{2, 2, 6}, {x/y, y/x, R*x}] + 10*Li[{2, 2, 6}, {x/y, x*y, r/x}] + 
 10*Li[{2, 2, 6}, {x/y, x*y, R/x}] + 5*Li[{2, 2, 6}, {x/y, y^2, r/y}] + 
 5*Li[{2, 2, 6}, {x/y, y^2, R/y}] + 10*Li[{2, 2, 6}, {y, 1, r}] + 
 10*Li[{2, 2, 6}, {y, 1, R}] + 6*Li[{2, 2, 6}, {y, 1, r*x}] + 
 6*Li[{2, 2, 6}, {y, 1, R*x}] + 36*Li[{2, 2, 6}, {y, x, r}] + 
 36*Li[{2, 2, 6}, {y, x, R}] - 4*Li[{2, 2, 6}, {y, x, r/x}] - 
 4*Li[{2, 2, 6}, {y, x, R/x}] - 12*Li[{2, 2, 6}, {y, x^2, r/x}] - 
 12*Li[{2, 2, 6}, {y, x^2, R/x}] + 2*Li[{2, 2, 6}, {y, x/y, (r*y)/x}] + 
 2*Li[{2, 2, 6}, {y, x/y, (R*y)/x}] + Li[{2, 2, 6}, {y, y/x, (r*x)/y}] + 
 Li[{2, 2, 6}, {y, y/x, (R*x)/y}] - 15*Li[{2, 2, 6}, {y, x*y, r/y}] - 
 15*Li[{2, 2, 6}, {y, x*y, R/y}] - 16*Li[{2, 2, 6}, {y, x*y, r/(x*y)}] - 
 16*Li[{2, 2, 6}, {y, x*y, R/(x*y)}] - 3*Li[{2, 2, 6}, {y/x, 1, r*x}] - 
 3*Li[{2, 2, 6}, {y/x, 1, R*x}] - 8*Li[{2, 2, 6}, {y/x, x, r}] - 
 8*Li[{2, 2, 6}, {y/x, x, R}] + 5*Li[{2, 2, 6}, {y/x, x^2, r/x}] + 
 5*Li[{2, 2, 6}, {y/x, x^2, R/x}] - Li[{2, 2, 6}, {y/x, x/y, r*y}] - 
 Li[{2, 2, 6}, {y/x, x/y, R*y}] - Li[{2, 2, 6}, {y/x, y, (r*x)/y}] - 
 Li[{2, 2, 6}, {y/x, y, (R*x)/y}] + 10*Li[{2, 2, 6}, {y/x, x*y, r/y}] + 
 10*Li[{2, 2, 6}, {y/x, x*y, R/y}] - 18*Li[{2, 2, 6}, {x*y, 1, r}] - 
 18*Li[{2, 2, 6}, {x*y, 1, R}] - Li[{2, 2, 6}, {x*y, x, r/x}] - 
 Li[{2, 2, 6}, {x*y, x, R/x}] - 2*Li[{2, 2, 6}, {x*y, x/y, (r*y)/x}] - 
 2*Li[{2, 2, 6}, {x*y, x/y, (R*y)/x}] - Li[{2, 2, 6}, {x*y, y, r/y}] - 
 Li[{2, 2, 6}, {x*y, y, R/y}] - 2*Li[{2, 2, 6}, {x*y, y/x, (r*x)/y}] - 
 2*Li[{2, 2, 6}, {x*y, y/x, (R*x)/y}] + 
 16*Li[{2, 2, 6}, {x*y, x*y, r/(x*y)}] + 
 16*Li[{2, 2, 6}, {x*y, x*y, R/(x*y)}] - 2*Li[{2, 2, 6}, {y^2, 1, r/y}] - 
 2*Li[{2, 2, 6}, {y^2, 1, R/y}] - 2*Li[{2, 2, 6}, {y^2, 1, (r*x)/y}] - 
 2*Li[{2, 2, 6}, {y^2, 1, (R*x)/y}] + 
 2*Li[{2, 2, 6}, {y^2, x^(-1), (r*x)/y}] + 
 2*Li[{2, 2, 6}, {y^2, x^(-1), (R*x)/y}] - 2*Li[{2, 2, 6}, {y^2, x, r/y}] - 
 2*Li[{2, 2, 6}, {y^2, x, R/y}] + 4*Li[{2, 2, 6}, {y^2, x^2, r/(x*y)}] + 
 4*Li[{2, 2, 6}, {y^2, x^2, R/(x*y)}] + 2*Li[{2, 2, 6}, {y^2, y^(-1), r}] + 
 2*Li[{2, 2, 6}, {y^2, y^(-1), R}] - Li[{2, 2, 6}, {y^2, 1/(x*y), r*x}] - 
 Li[{2, 2, 6}, {y^2, 1/(x*y), R*x}] - 5*Li[{2, 2, 6}, {y^2, x/y, r}] - 
 5*Li[{2, 2, 6}, {y^2, x/y, R}] - 4*Li[{2, 3, 5}, {1, x, r}] - 
 4*Li[{2, 3, 5}, {1, x, R}] - 4*Li[{2, 3, 5}, {1, x, r/x}] - 
 4*Li[{2, 3, 5}, {1, x, R/x}] + Li[{2, 3, 5}, {1, x^2, r/x}] + 
 Li[{2, 3, 5}, {1, x^2, R/x}] - 4*Li[{2, 3, 5}, {1, y, r}] - 
 4*Li[{2, 3, 5}, {1, y, R}] - 4*Li[{2, 3, 5}, {1, y, r/y}] - 
 4*Li[{2, 3, 5}, {1, y, R/y}] + 12*Li[{2, 3, 5}, {1, x*y, r}] + 
 12*Li[{2, 3, 5}, {1, x*y, R}] - 2*Li[{2, 3, 5}, {1, x*y, r/x}] - 
 2*Li[{2, 3, 5}, {1, x*y, R/x}] - 2*Li[{2, 3, 5}, {1, x*y, r/y}] - 
 2*Li[{2, 3, 5}, {1, x*y, R/y}] + 8*Li[{2, 3, 5}, {1, x*y, r/(x*y)}] + 
 8*Li[{2, 3, 5}, {1, x*y, R/(x*y)}] - 3*Li[{2, 3, 5}, {1, x^2*y, r/x}] - 
 3*Li[{2, 3, 5}, {1, x^2*y, R/x}] + 2*Li[{2, 3, 5}, {1, x^2*y, r/(x*y)}] + 
 2*Li[{2, 3, 5}, {1, x^2*y, R/(x*y)}] + Li[{2, 3, 5}, {1, y^2, r/y}] + 
 Li[{2, 3, 5}, {1, y^2, R/y}] - 3*Li[{2, 3, 5}, {1, x*y^2, r/y}] - 
 3*Li[{2, 3, 5}, {1, x*y^2, R/y}] + 2*Li[{2, 3, 5}, {1, x*y^2, r/(x*y)}] + 
 2*Li[{2, 3, 5}, {1, x*y^2, R/(x*y)}] + 2*Li[{2, 3, 5}, {x^(-1), x, r}] + 
 2*Li[{2, 3, 5}, {x^(-1), x, R}] - 
 2*Li[{2, 3, 5}, {x^(-1), x^2*y, r/(x*y)}] - 
 2*Li[{2, 3, 5}, {x^(-1), x^2*y, R/(x*y)}] + 4*Li[{2, 3, 5}, {x, x, r/x}] + 
 4*Li[{2, 3, 5}, {x, x, R/x}] - 3*Li[{2, 3, 5}, {x, y, r}] - 
 3*Li[{2, 3, 5}, {x, y, R}] + 4*Li[{2, 3, 5}, {x, y, r/y}] + 
 4*Li[{2, 3, 5}, {x, y, R/y}] + 3*Li[{2, 3, 5}, {x, x*y, r/x}] + 
 3*Li[{2, 3, 5}, {x, x*y, R/x}] - 6*Li[{2, 3, 5}, {x, x*y, r/(x*y)}] - 
 6*Li[{2, 3, 5}, {x, x*y, R/(x*y)}] + 3*Li[{2, 3, 5}, {x, y^2, r/y}] + 
 3*Li[{2, 3, 5}, {x, y^2, R/y}] - 3*Li[{2, 3, 5}, {x, x*y^2, r/(x*y)}] - 
 3*Li[{2, 3, 5}, {x, x*y^2, R/(x*y)}] - Li[{2, 3, 5}, {x^2, y, r/x}] - 
 Li[{2, 3, 5}, {x^2, y, R/x}] + Li[{2, 3, 5}, {x^2, y/x, r}] + 
 Li[{2, 3, 5}, {x^2, y/x, R}] + Li[{2, 3, 5}, {x^2, y^2, r/(x*y)}] + 
 Li[{2, 3, 5}, {x^2, y^2, R/(x*y)}] - Li[{2, 3, 5}, {x^2, y^2/x, r/y}] - 
 Li[{2, 3, 5}, {x^2, y^2/x, R/y}] + 2*Li[{2, 3, 5}, {y^(-1), y, r}] + 
 2*Li[{2, 3, 5}, {y^(-1), y, R}] - 
 2*Li[{2, 3, 5}, {y^(-1), x*y^2, r/(x*y)}] - 
 2*Li[{2, 3, 5}, {y^(-1), x*y^2, R/(x*y)}] - 
 2*Li[{2, 3, 5}, {1/(x*y), x*y, r}] - 2*Li[{2, 3, 5}, {1/(x*y), x*y, R}] + 
 Li[{2, 3, 5}, {1/(x*y), x^2*y, r/x}] + 
 Li[{2, 3, 5}, {1/(x*y), x^2*y, R/x}] + 
 Li[{2, 3, 5}, {1/(x*y), x*y^2, r/y}] + 
 Li[{2, 3, 5}, {1/(x*y), x*y^2, R/y}] - 2*Li[{2, 3, 5}, {x/y, y, r}] - 
 2*Li[{2, 3, 5}, {x/y, y, R}] - Li[{2, 3, 5}, {x/y, x*y, r/x}] - 
 Li[{2, 3, 5}, {x/y, x*y, R/x}] + 2*Li[{2, 3, 5}, {x/y, x*y^2, r/(x*y)}] + 
 2*Li[{2, 3, 5}, {x/y, x*y^2, R/(x*y)}] - 3*Li[{2, 3, 5}, {y, x, r}] - 
 3*Li[{2, 3, 5}, {y, x, R}] + 4*Li[{2, 3, 5}, {y, x, r/x}] + 
 4*Li[{2, 3, 5}, {y, x, R/x}] + 3*Li[{2, 3, 5}, {y, x^2, r/x}] + 
 3*Li[{2, 3, 5}, {y, x^2, R/x}] + 4*Li[{2, 3, 5}, {y, y, r/y}] + 
 4*Li[{2, 3, 5}, {y, y, R/y}] + 3*Li[{2, 3, 5}, {y, x*y, r/y}] + 
 3*Li[{2, 3, 5}, {y, x*y, R/y}] - 6*Li[{2, 3, 5}, {y, x*y, r/(x*y)}] - 
 6*Li[{2, 3, 5}, {y, x*y, R/(x*y)}] - 3*Li[{2, 3, 5}, {y, x^2*y, r/(x*y)}] - 
 3*Li[{2, 3, 5}, {y, x^2*y, R/(x*y)}] - 2*Li[{2, 3, 5}, {y/x, x, r}] - 
 2*Li[{2, 3, 5}, {y/x, x, R}] - Li[{2, 3, 5}, {y/x, x*y, r/y}] - 
 Li[{2, 3, 5}, {y/x, x*y, R/y}] + 2*Li[{2, 3, 5}, {y/x, x^2*y, r/(x*y)}] + 
 2*Li[{2, 3, 5}, {y/x, x^2*y, R/(x*y)}] + 2*Li[{2, 3, 5}, {x*y, 1, r}] + 
 2*Li[{2, 3, 5}, {x*y, 1, R}] - 4*Li[{2, 3, 5}, {x*y, x, r/x}] - 
 4*Li[{2, 3, 5}, {x*y, x, R/x}] - 4*Li[{2, 3, 5}, {x*y, y, r/y}] - 
 4*Li[{2, 3, 5}, {x*y, y, R/y}] + 4*Li[{2, 3, 5}, {x*y, x*y, r/(x*y)}] + 
 4*Li[{2, 3, 5}, {x*y, x*y, R/(x*y)}] - Li[{2, 3, 5}, {y^2, x, r/y}] - 
 Li[{2, 3, 5}, {y^2, x, R/y}] + Li[{2, 3, 5}, {y^2, x^2, r/(x*y)}] + 
 Li[{2, 3, 5}, {y^2, x^2, R/(x*y)}] + Li[{2, 3, 5}, {y^2, x/y, r}] + 
 Li[{2, 3, 5}, {y^2, x/y, R}] - Li[{2, 3, 5}, {y^2, x^2/y, r/x}] - 
 Li[{2, 3, 5}, {y^2, x^2/y, R/x}] - (2*Pi^2*Li[{2, 4, 2}, {1, x, y}])/3 - 
 (2*Pi^2*Li[{2, 4, 2}, {1, y, x}])/3 + 2*Li[{2, 4, 4}, {1, 1, x*y}] - 
 (Pi^2*Li[{2, 5, 1}, {1, r, x}])/3 - (Pi^2*Li[{2, 5, 1}, {1, r, y}])/3 - 
 (Pi^2*Li[{2, 5, 1}, {1, R, x}])/3 - (Pi^2*Li[{2, 5, 1}, {1, R, y}])/3 + 
 (Pi^2*Li[{2, 5, 1}, {1, r/x, x}])/3 + (Pi^2*Li[{2, 5, 1}, {1, R/x, x}])/3 + 
 (Pi^2*Li[{2, 5, 1}, {1, r/y, y}])/3 + (Pi^2*Li[{2, 5, 1}, {1, R/y, y}])/3 - 
 Pi^2*Li[{2, 5, 1}, {x, r, y}] - Pi^2*Li[{2, 5, 1}, {x, R, y}] + 
 (Pi^2*Li[{2, 5, 1}, {x, r/y, y}])/3 + (Pi^2*Li[{2, 5, 1}, {x, R/y, y}])/3 + 
 (Pi^2*Li[{2, 5, 1}, {x^2, r/x, y}])/3 + (Pi^2*Li[{2, 5, 1}, {x^2, R/x, y}])/
  3 - (Pi^2*Li[{2, 5, 1}, {x^2, r/(x*y), y}])/3 - 
 (Pi^2*Li[{2, 5, 1}, {x^2, R/(x*y), y}])/3 + 
 (Pi^2*Li[{2, 5, 1}, {x/y, r, y}])/3 + (Pi^2*Li[{2, 5, 1}, {x/y, R, y}])/3 - 
 Pi^2*Li[{2, 5, 1}, {y, r, x}] - Pi^2*Li[{2, 5, 1}, {y, R, x}] + 
 (Pi^2*Li[{2, 5, 1}, {y, r/x, x}])/3 + (Pi^2*Li[{2, 5, 1}, {y, R/x, x}])/3 + 
 (Pi^2*Li[{2, 5, 1}, {y/x, r, x}])/3 + (Pi^2*Li[{2, 5, 1}, {y/x, R, x}])/3 + 
 (Pi^2*Li[{2, 5, 1}, {x*y, r/x, x}])/3 + (Pi^2*Li[{2, 5, 1}, {x*y, R/x, x}])/
  3 + (Pi^2*Li[{2, 5, 1}, {x*y, r/y, y}])/3 + 
 (Pi^2*Li[{2, 5, 1}, {x*y, R/y, y}])/3 + (Pi^2*Li[{2, 5, 1}, {y^2, r/y, x}])/
  3 + (Pi^2*Li[{2, 5, 1}, {y^2, R/y, x}])/3 - 
 (Pi^2*Li[{2, 5, 1}, {y^2, r/(x*y), x}])/3 - 
 (Pi^2*Li[{2, 5, 1}, {y^2, R/(x*y), x}])/3 + 6*Li[{2, 5, 3}, {1, r, x*y}] + 
 6*Li[{2, 5, 3}, {1, R, x*y}] - 3*Li[{2, 5, 3}, {1, r/x, x*y}] - 
 3*Li[{2, 5, 3}, {1, R/x, x*y}] - 3*Li[{2, 5, 3}, {1, r/y, x*y}] - 
 3*Li[{2, 5, 3}, {1, R/y, x*y}] + 2*Li[{2, 5, 3}, {x, r/(x*y), x*y}] + 
 2*Li[{2, 5, 3}, {x, R/(x*y), x*y}] - Li[{2, 5, 3}, {x/y, r/x, x*y}] - 
 Li[{2, 5, 3}, {x/y, R/x, x*y}] + 2*Li[{2, 5, 3}, {y, r/(x*y), x*y}] + 
 2*Li[{2, 5, 3}, {y, R/(x*y), x*y}] - Li[{2, 5, 3}, {y/x, r/y, x*y}] - 
 Li[{2, 5, 3}, {y/x, R/y, x*y}] - 2*Li[{2, 5, 3}, {x*y, r/(x*y), x*y}] - 
 2*Li[{2, 5, 3}, {x*y, R/(x*y), x*y}] + Li[{2, 6, 2}, {1, r, x}] + 
 Li[{2, 6, 2}, {1, r, y}] - 12*Li[{2, 6, 2}, {1, r, x*y}] + 
 Li[{2, 6, 2}, {1, R, x}] + Li[{2, 6, 2}, {1, R, y}] - 
 12*Li[{2, 6, 2}, {1, R, x*y}] + 12*Li[{2, 6, 2}, {1, r/x, x*y}] + 
 12*Li[{2, 6, 2}, {1, R/x, x*y}] + 3*Li[{2, 6, 2}, {1, r*x, y}] + 
 3*Li[{2, 6, 2}, {1, R*x, y}] + 12*Li[{2, 6, 2}, {1, r/y, x*y}] + 
 12*Li[{2, 6, 2}, {1, R/y, x*y}] + 4*Li[{2, 6, 2}, {1, r/(x*y), x*y}] + 
 4*Li[{2, 6, 2}, {1, R/(x*y), x*y}] + 3*Li[{2, 6, 2}, {1, r*y, x}] + 
 3*Li[{2, 6, 2}, {1, R*y, x}] - 8*Li[{2, 6, 2}, {x^(-1), r/y, x*y}] - 
 8*Li[{2, 6, 2}, {x^(-1), R/y, x*y}] + 12*Li[{2, 6, 2}, {x, r, y}] + 
 12*Li[{2, 6, 2}, {x, R, y}] + 2*Li[{2, 6, 2}, {x, r/x, x}] + 
 2*Li[{2, 6, 2}, {x, R/x, x}] - 8*Li[{2, 6, 2}, {x, r/(x*y), x*y}] - 
 8*Li[{2, 6, 2}, {x, R/(x*y), x*y}] - 4*Li[{2, 6, 2}, {x^2, r/x, y}] - 
 4*Li[{2, 6, 2}, {x^2, R/x, y}] - 8*Li[{2, 6, 2}, {y^(-1), r/x, x*y}] - 
 8*Li[{2, 6, 2}, {y^(-1), R/x, x*y}] + 4*Li[{2, 6, 2}, {1/(x*y), r, x*y}] + 
 4*Li[{2, 6, 2}, {1/(x*y), R, x*y}] + 4*Li[{2, 6, 2}, {x/y, r/x, x*y}] + 
 4*Li[{2, 6, 2}, {x/y, R/x, x*y}] - Li[{2, 6, 2}, {x/y, (r*y)/x, x}] - 
 Li[{2, 6, 2}, {x/y, (R*y)/x, x}] + 12*Li[{2, 6, 2}, {y, r, x}] + 
 12*Li[{2, 6, 2}, {y, R, x}] + 2*Li[{2, 6, 2}, {y, r/y, y}] + 
 2*Li[{2, 6, 2}, {y, R/y, y}] - 8*Li[{2, 6, 2}, {y, r/(x*y), x*y}] - 
 8*Li[{2, 6, 2}, {y, R/(x*y), x*y}] + 4*Li[{2, 6, 2}, {y/x, r/y, x*y}] + 
 4*Li[{2, 6, 2}, {y/x, R/y, x*y}] - Li[{2, 6, 2}, {y/x, (r*x)/y, y}] - 
 Li[{2, 6, 2}, {y/x, (R*x)/y, y}] - 5*Li[{2, 6, 2}, {x*y, r/x, x}] - 
 5*Li[{2, 6, 2}, {x*y, R/x, x}] - 5*Li[{2, 6, 2}, {x*y, r/y, y}] - 
 5*Li[{2, 6, 2}, {x*y, R/y, y}] + 4*Li[{2, 6, 2}, {x*y, r/(x*y), x*y}] + 
 4*Li[{2, 6, 2}, {x*y, R/(x*y), x*y}] - 4*Li[{2, 6, 2}, {y^2, r/y, x}] - 
 4*Li[{2, 6, 2}, {y^2, R/y, x}] + 4*Li[{2, 7, 1}, {1, r, x}] + 
 4*Li[{2, 7, 1}, {1, r, y}] + 4*Li[{2, 7, 1}, {1, R, x}] + 
 4*Li[{2, 7, 1}, {1, R, y}] + 12*Li[{2, 7, 1}, {1, r/x, x}] + 
 12*Li[{2, 7, 1}, {1, R/x, x}] - 9*Li[{2, 7, 1}, {1, r*x, y}] - 
 9*Li[{2, 7, 1}, {1, R*x, y}] + 12*Li[{2, 7, 1}, {1, r/y, y}] + 
 12*Li[{2, 7, 1}, {1, R/y, y}] + 9*Li[{2, 7, 1}, {1, (r*x)/y, y}] + 
 9*Li[{2, 7, 1}, {1, (R*x)/y, y}] - 9*Li[{2, 7, 1}, {1, r*y, x}] - 
 9*Li[{2, 7, 1}, {1, R*y, x}] + 9*Li[{2, 7, 1}, {1, (r*y)/x, x}] + 
 9*Li[{2, 7, 1}, {1, (R*y)/x, x}] - 8*Li[{2, 7, 1}, {x^(-1), r, x}] - 
 8*Li[{2, 7, 1}, {x^(-1), R, x}] - 8*Li[{2, 7, 1}, {x^(-1), (r*x)/y, y}] - 
 8*Li[{2, 7, 1}, {x^(-1), (R*x)/y, y}] - 24*Li[{2, 7, 1}, {x, r, y}] - 
 24*Li[{2, 7, 1}, {x, R, y}] - 8*Li[{2, 7, 1}, {x, r/x, x}] - 
 8*Li[{2, 7, 1}, {x, R/x, x}] + 2*Li[{2, 7, 1}, {x, r/y, y}] + 
 2*Li[{2, 7, 1}, {x, R/y, y}] + 8*Li[{2, 7, 1}, {x^2, r/x, y}] + 
 8*Li[{2, 7, 1}, {x^2, R/x, y}] - 8*Li[{2, 7, 1}, {x^2, r/(x*y), y}] - 
 8*Li[{2, 7, 1}, {x^2, R/(x*y), y}] - 8*Li[{2, 7, 1}, {y^(-1), r, y}] - 
 8*Li[{2, 7, 1}, {y^(-1), R, y}] - 8*Li[{2, 7, 1}, {y^(-1), (r*y)/x, x}] - 
 8*Li[{2, 7, 1}, {y^(-1), (R*y)/x, x}] + 4*Li[{2, 7, 1}, {1/(x*y), r*x, y}] + 
 4*Li[{2, 7, 1}, {1/(x*y), R*x, y}] + 4*Li[{2, 7, 1}, {1/(x*y), r*y, x}] + 
 4*Li[{2, 7, 1}, {1/(x*y), R*y, x}] + 11*Li[{2, 7, 1}, {x/y, r, y}] + 
 11*Li[{2, 7, 1}, {x/y, R, y}] + 4*Li[{2, 7, 1}, {x/y, (r*y)/x, x}] + 
 4*Li[{2, 7, 1}, {x/y, (R*y)/x, x}] - 24*Li[{2, 7, 1}, {y, r, x}] - 
 24*Li[{2, 7, 1}, {y, R, x}] + 2*Li[{2, 7, 1}, {y, r/x, x}] + 
 2*Li[{2, 7, 1}, {y, R/x, x}] - 8*Li[{2, 7, 1}, {y, r/y, y}] - 
 8*Li[{2, 7, 1}, {y, R/y, y}] + 11*Li[{2, 7, 1}, {y/x, r, x}] + 
 11*Li[{2, 7, 1}, {y/x, R, x}] + 4*Li[{2, 7, 1}, {y/x, (r*x)/y, y}] + 
 4*Li[{2, 7, 1}, {y/x, (R*x)/y, y}] + 11*Li[{2, 7, 1}, {x*y, r/x, x}] + 
 11*Li[{2, 7, 1}, {x*y, R/x, x}] + 11*Li[{2, 7, 1}, {x*y, r/y, y}] + 
 11*Li[{2, 7, 1}, {x*y, R/y, y}] + 8*Li[{2, 7, 1}, {y^2, r/y, x}] + 
 8*Li[{2, 7, 1}, {y^2, R/y, x}] - 8*Li[{2, 7, 1}, {y^2, r/(x*y), x}] - 
 8*Li[{2, 7, 1}, {y^2, R/(x*y), x}] - 4*Li[{3, 1, 6}, {1, 1, r*x}] - 
 4*Li[{3, 1, 6}, {1, 1, R*x}] - 4*Li[{3, 1, 6}, {1, 1, r*y}] - 
 4*Li[{3, 1, 6}, {1, 1, R*y}] + 12*Li[{3, 1, 6}, {1, x, r}] + 
 12*Li[{3, 1, 6}, {1, x, R}] + 4*Li[{3, 1, 6}, {1, x, r*y}] + 
 4*Li[{3, 1, 6}, {1, x, R*y}] + 4*Li[{3, 1, 6}, {1, x, (r*y)/x}] + 
 4*Li[{3, 1, 6}, {1, x, (R*y)/x}] + 12*Li[{3, 1, 6}, {1, y, r}] + 
 12*Li[{3, 1, 6}, {1, y, R}] + 4*Li[{3, 1, 6}, {1, y, r*x}] + 
 4*Li[{3, 1, 6}, {1, y, R*x}] + 4*Li[{3, 1, 6}, {1, y, (r*x)/y}] + 
 4*Li[{3, 1, 6}, {1, y, (R*x)/y}] + 2*Li[{3, 1, 6}, {x^(-1), 1, r*x}] + 
 2*Li[{3, 1, 6}, {x^(-1), 1, R*x}] - 6*Li[{3, 1, 6}, {x^(-1), x, r}] - 
 6*Li[{3, 1, 6}, {x^(-1), x, R}] - 3*Li[{3, 1, 6}, {x^(-1), x, r*y}] - 
 3*Li[{3, 1, 6}, {x^(-1), x, R*y}] - 3*Li[{3, 1, 6}, {x^(-1), y, r*x}] - 
 3*Li[{3, 1, 6}, {x^(-1), y, R*x}] - 2*Li[{3, 1, 6}, {x^(-1), y, (r*x)/y}] - 
 2*Li[{3, 1, 6}, {x^(-1), y, (R*x)/y}] - 16*Li[{3, 1, 6}, {x, 1, r}] - 
 16*Li[{3, 1, 6}, {x, 1, R}] + Li[{3, 1, 6}, {x, x^(-1), r*x}] + 
 Li[{3, 1, 6}, {x, x^(-1), R*x}] + 5*Li[{3, 1, 6}, {x, x, r/x}] + 
 5*Li[{3, 1, 6}, {x, x, R/x}] - 3*Li[{3, 1, 6}, {x, x, (r*y)/x}] - 
 3*Li[{3, 1, 6}, {x, x, (R*y)/x}] - 2*Li[{3, 1, 6}, {x, y^(-1), r*y}] - 
 2*Li[{3, 1, 6}, {x, y^(-1), R*y}] - 3*Li[{3, 1, 6}, {x, y, r}] - 
 3*Li[{3, 1, 6}, {x, y, R}] + 14*Li[{3, 1, 6}, {x, y, r/y}] + 
 14*Li[{3, 1, 6}, {x, y, R/y}] - 2*Li[{3, 1, 6}, {x^2, 1, r/x}] - 
 2*Li[{3, 1, 6}, {x^2, 1, R/x}] + 5*Li[{3, 1, 6}, {x^2, x^(-1), r}] + 
 5*Li[{3, 1, 6}, {x^2, x^(-1), R}] + Li[{3, 1, 6}, {x^2, x^(-1), r*y}] + 
 Li[{3, 1, 6}, {x^2, x^(-1), R*y}] + Li[{3, 1, 6}, {x^2, y^(-1), (r*y)/x}] + 
 Li[{3, 1, 6}, {x^2, y^(-1), (R*y)/x}] - 5*Li[{3, 1, 6}, {x^2, y, r/x}] - 
 5*Li[{3, 1, 6}, {x^2, y, R/x}] - 8*Li[{3, 1, 6}, {x^2, y, r/(x*y)}] - 
 8*Li[{3, 1, 6}, {x^2, y, R/(x*y)}] + 2*Li[{3, 1, 6}, {y^(-1), 1, r*y}] + 
 2*Li[{3, 1, 6}, {y^(-1), 1, R*y}] - 3*Li[{3, 1, 6}, {y^(-1), x, r*y}] - 
 3*Li[{3, 1, 6}, {y^(-1), x, R*y}] - 2*Li[{3, 1, 6}, {y^(-1), x, (r*y)/x}] - 
 2*Li[{3, 1, 6}, {y^(-1), x, (R*y)/x}] - 6*Li[{3, 1, 6}, {y^(-1), y, r}] - 
 6*Li[{3, 1, 6}, {y^(-1), y, R}] - 3*Li[{3, 1, 6}, {y^(-1), y, r*x}] - 
 3*Li[{3, 1, 6}, {y^(-1), y, R*x}] + 2*Li[{3, 1, 6}, {1/(x*y), x, r*y}] + 
 2*Li[{3, 1, 6}, {1/(x*y), x, R*y}] + 2*Li[{3, 1, 6}, {1/(x*y), y, r*x}] + 
 2*Li[{3, 1, 6}, {1/(x*y), y, R*x}] + 2*Li[{3, 1, 6}, {x/y, 1, r*y}] + 
 2*Li[{3, 1, 6}, {x/y, 1, R*y}] + Li[{3, 1, 6}, {x/y, x, (r*y)/x}] + 
 Li[{3, 1, 6}, {x/y, x, (R*y)/x}] - 3*Li[{3, 1, 6}, {x/y, y, r}] - 
 3*Li[{3, 1, 6}, {x/y, y, R}] - Li[{3, 1, 6}, {x^2/y, x^(-1), r*y}] - 
 Li[{3, 1, 6}, {x^2/y, x^(-1), R*y}] + 5*Li[{3, 1, 6}, {x^2/y, y, r/x}] + 
 5*Li[{3, 1, 6}, {x^2/y, y, R/x}] - 16*Li[{3, 1, 6}, {y, 1, r}] - 
 16*Li[{3, 1, 6}, {y, 1, R}] - 2*Li[{3, 1, 6}, {y, x^(-1), r*x}] - 
 2*Li[{3, 1, 6}, {y, x^(-1), R*x}] - 3*Li[{3, 1, 6}, {y, x, r}] - 
 3*Li[{3, 1, 6}, {y, x, R}] + 14*Li[{3, 1, 6}, {y, x, r/x}] + 
 14*Li[{3, 1, 6}, {y, x, R/x}] + Li[{3, 1, 6}, {y, y^(-1), r*y}] + 
 Li[{3, 1, 6}, {y, y^(-1), R*y}] + 5*Li[{3, 1, 6}, {y, y, r/y}] + 
 5*Li[{3, 1, 6}, {y, y, R/y}] - 3*Li[{3, 1, 6}, {y, y, (r*x)/y}] - 
 3*Li[{3, 1, 6}, {y, y, (R*x)/y}] + 2*Li[{3, 1, 6}, {y/x, 1, r*x}] + 
 2*Li[{3, 1, 6}, {y/x, 1, R*x}] - 3*Li[{3, 1, 6}, {y/x, x, r}] - 
 3*Li[{3, 1, 6}, {y/x, x, R}] + Li[{3, 1, 6}, {y/x, y, (r*x)/y}] + 
 Li[{3, 1, 6}, {y/x, y, (R*x)/y}] + 32*Li[{3, 1, 6}, {x*y, 1, r}] + 
 32*Li[{3, 1, 6}, {x*y, 1, R}] + Li[{3, 1, 6}, {x*y, x^(-1), r*x}] + 
 Li[{3, 1, 6}, {x*y, x^(-1), R*x}] - 19*Li[{3, 1, 6}, {x*y, x, r/x}] - 
 19*Li[{3, 1, 6}, {x*y, x, R/x}] + Li[{3, 1, 6}, {x*y, y^(-1), r*y}] + 
 Li[{3, 1, 6}, {x*y, y^(-1), R*y}] - 19*Li[{3, 1, 6}, {x*y, y, r/y}] - 
 19*Li[{3, 1, 6}, {x*y, y, R/y}] + 2*Li[{3, 1, 6}, {x^2*y, 1, r/x}] + 
 2*Li[{3, 1, 6}, {x^2*y, 1, R/x}] - 5*Li[{3, 1, 6}, {x^2*y, x^(-1), r}] - 
 5*Li[{3, 1, 6}, {x^2*y, x^(-1), R}] - 
 Li[{3, 1, 6}, {x^2*y, y^(-1), (r*y)/x}] - 
 Li[{3, 1, 6}, {x^2*y, y^(-1), (R*y)/x}] + 
 8*Li[{3, 1, 6}, {x^2*y, y, r/(x*y)}] + 
 8*Li[{3, 1, 6}, {x^2*y, y, R/(x*y)}] - 2*Li[{3, 1, 6}, {y^2, 1, r/y}] - 
 2*Li[{3, 1, 6}, {y^2, 1, R/y}] + Li[{3, 1, 6}, {y^2, x^(-1), (r*x)/y}] + 
 Li[{3, 1, 6}, {y^2, x^(-1), (R*x)/y}] - 5*Li[{3, 1, 6}, {y^2, x, r/y}] - 
 5*Li[{3, 1, 6}, {y^2, x, R/y}] - 8*Li[{3, 1, 6}, {y^2, x, r/(x*y)}] - 
 8*Li[{3, 1, 6}, {y^2, x, R/(x*y)}] + 5*Li[{3, 1, 6}, {y^2, y^(-1), r}] + 
 5*Li[{3, 1, 6}, {y^2, y^(-1), R}] + Li[{3, 1, 6}, {y^2, y^(-1), r*x}] + 
 Li[{3, 1, 6}, {y^2, y^(-1), R*x}] + 5*Li[{3, 1, 6}, {y^2/x, x, r/y}] + 
 5*Li[{3, 1, 6}, {y^2/x, x, R/y}] - Li[{3, 1, 6}, {y^2/x, y^(-1), r*x}] - 
 Li[{3, 1, 6}, {y^2/x, y^(-1), R*x}] + 2*Li[{3, 1, 6}, {x*y^2, 1, r/y}] + 
 2*Li[{3, 1, 6}, {x*y^2, 1, R/y}] - Li[{3, 1, 6}, {x*y^2, x^(-1), (r*x)/y}] - 
 Li[{3, 1, 6}, {x*y^2, x^(-1), (R*x)/y}] + 
 8*Li[{3, 1, 6}, {x*y^2, x, r/(x*y)}] + 
 8*Li[{3, 1, 6}, {x*y^2, x, R/(x*y)}] - 5*Li[{3, 1, 6}, {x*y^2, y^(-1), r}] - 
 5*Li[{3, 1, 6}, {x*y^2, y^(-1), R}] - 6*Li[{3, 2, 5}, {1, x, r}] - 
 6*Li[{3, 2, 5}, {1, x, R}] + 2*Li[{3, 2, 5}, {1, x^2, r/x}] + 
 2*Li[{3, 2, 5}, {1, x^2, R/x}] - 6*Li[{3, 2, 5}, {1, y, r}] - 
 6*Li[{3, 2, 5}, {1, y, R}] + 4*Li[{3, 2, 5}, {1, x*y, r}] + 
 4*Li[{3, 2, 5}, {1, x*y, R}] + 4*Li[{3, 2, 5}, {1, x*y, r/x}] + 
 4*Li[{3, 2, 5}, {1, x*y, R/x}] + 4*Li[{3, 2, 5}, {1, x*y, r/y}] + 
 4*Li[{3, 2, 5}, {1, x*y, R/y}] + 2*Li[{3, 2, 5}, {1, y^2, r/y}] + 
 2*Li[{3, 2, 5}, {1, y^2, R/y}] + 2*Li[{3, 2, 5}, {x^(-1), x, r}] + 
 2*Li[{3, 2, 5}, {x^(-1), x, R}] - Li[{3, 2, 5}, {x^(-1), x^2, r/x}] - 
 Li[{3, 2, 5}, {x^(-1), x^2, R/x}] - 3*Li[{3, 2, 5}, {x^(-1), x*y, r}] - 
 3*Li[{3, 2, 5}, {x^(-1), x*y, R}] - 2*Li[{3, 2, 5}, {x^(-1), x*y, r/y}] - 
 2*Li[{3, 2, 5}, {x^(-1), x*y, R/y}] - 3*Li[{3, 2, 5}, {x, 1, r}] - 
 3*Li[{3, 2, 5}, {x, 1, R}] + Li[{3, 2, 5}, {x, x, r/x}] + 
 Li[{3, 2, 5}, {x, x, R/x}] - 3*Li[{3, 2, 5}, {x, x*y, r/x}] - 
 3*Li[{3, 2, 5}, {x, x*y, R/x}] + 2*Li[{3, 2, 5}, {x, x*y, r/(x*y)}] + 
 2*Li[{3, 2, 5}, {x, x*y, R/(x*y)}] + 2*Li[{3, 2, 5}, {x^2, 1, r/x}] + 
 2*Li[{3, 2, 5}, {x^2, 1, R/x}] + Li[{3, 2, 5}, {x^2, y, r/x}] + 
 Li[{3, 2, 5}, {x^2, y, R/x}] - 4*Li[{3, 2, 5}, {x^2, y, r/(x*y)}] - 
 4*Li[{3, 2, 5}, {x^2, y, R/(x*y)}] + Li[{3, 2, 5}, {x^2, y/x, r}] + 
 Li[{3, 2, 5}, {x^2, y/x, R}] + 2*Li[{3, 2, 5}, {x^2, y/x, r/y}] + 
 2*Li[{3, 2, 5}, {x^2, y/x, R/y}] - Li[{3, 2, 5}, {x^2, y^2, r/(x*y)}] - 
 Li[{3, 2, 5}, {x^2, y^2, R/(x*y)}] + 2*Li[{3, 2, 5}, {y^(-1), y, r}] + 
 2*Li[{3, 2, 5}, {y^(-1), y, R}] - 3*Li[{3, 2, 5}, {y^(-1), x*y, r}] - 
 3*Li[{3, 2, 5}, {y^(-1), x*y, R}] - 2*Li[{3, 2, 5}, {y^(-1), x*y, r/x}] - 
 2*Li[{3, 2, 5}, {y^(-1), x*y, R/x}] - Li[{3, 2, 5}, {y^(-1), y^2, r/y}] - 
 Li[{3, 2, 5}, {y^(-1), y^2, R/y}] + 2*Li[{3, 2, 5}, {1/(x*y), x*y, r}] + 
 2*Li[{3, 2, 5}, {1/(x*y), x*y, R}] + 2*Li[{3, 2, 5}, {x/y, y, r}] + 
 2*Li[{3, 2, 5}, {x/y, y, R}] + Li[{3, 2, 5}, {x/y, x*y, r/x}] + 
 Li[{3, 2, 5}, {x/y, x*y, R/x}] - Li[{3, 2, 5}, {x/y, y^2, r/y}] - 
 Li[{3, 2, 5}, {x/y, y^2, R/y}] - Li[{3, 2, 5}, {x^2/y, y/x, r}] - 
 Li[{3, 2, 5}, {x^2/y, y/x, R}] + Li[{3, 2, 5}, {x^2/y, y^2, r/(x*y)}] + 
 Li[{3, 2, 5}, {x^2/y, y^2, R/(x*y)}] - 3*Li[{3, 2, 5}, {y, 1, r}] - 
 3*Li[{3, 2, 5}, {y, 1, R}] + Li[{3, 2, 5}, {y, y, r/y}] + 
 Li[{3, 2, 5}, {y, y, R/y}] - 3*Li[{3, 2, 5}, {y, x*y, r/y}] - 
 3*Li[{3, 2, 5}, {y, x*y, R/y}] + 2*Li[{3, 2, 5}, {y, x*y, r/(x*y)}] + 
 2*Li[{3, 2, 5}, {y, x*y, R/(x*y)}] + 2*Li[{3, 2, 5}, {y/x, x, r}] + 
 2*Li[{3, 2, 5}, {y/x, x, R}] - Li[{3, 2, 5}, {y/x, x^2, r/x}] - 
 Li[{3, 2, 5}, {y/x, x^2, R/x}] + Li[{3, 2, 5}, {y/x, x*y, r/y}] + 
 Li[{3, 2, 5}, {y/x, x*y, R/y}] + 6*Li[{3, 2, 5}, {x*y, 1, r}] + 
 6*Li[{3, 2, 5}, {x*y, 1, R}] + Li[{3, 2, 5}, {x*y, x, r/x}] + 
 Li[{3, 2, 5}, {x*y, x, R/x}] + Li[{3, 2, 5}, {x*y, y, r/y}] + 
 Li[{3, 2, 5}, {x*y, y, R/y}] - 4*Li[{3, 2, 5}, {x*y, x*y, r/(x*y)}] - 
 4*Li[{3, 2, 5}, {x*y, x*y, R/(x*y)}] - 2*Li[{3, 2, 5}, {x^2*y, 1, r/x}] - 
 2*Li[{3, 2, 5}, {x^2*y, 1, R/x}] + 3*Li[{3, 2, 5}, {x^2*y, y, r/(x*y)}] + 
 3*Li[{3, 2, 5}, {x^2*y, y, R/(x*y)}] - 2*Li[{3, 2, 5}, {x^2*y, y/x, r/y}] - 
 2*Li[{3, 2, 5}, {x^2*y, y/x, R/y}] + 2*Li[{3, 2, 5}, {y^2, 1, r/y}] + 
 2*Li[{3, 2, 5}, {y^2, 1, R/y}] + Li[{3, 2, 5}, {y^2, x, r/y}] + 
 Li[{3, 2, 5}, {y^2, x, R/y}] - 4*Li[{3, 2, 5}, {y^2, x, r/(x*y)}] - 
 4*Li[{3, 2, 5}, {y^2, x, R/(x*y)}] - Li[{3, 2, 5}, {y^2, x^2, r/(x*y)}] - 
 Li[{3, 2, 5}, {y^2, x^2, R/(x*y)}] + Li[{3, 2, 5}, {y^2, x/y, r}] + 
 Li[{3, 2, 5}, {y^2, x/y, R}] + 2*Li[{3, 2, 5}, {y^2, x/y, r/x}] + 
 2*Li[{3, 2, 5}, {y^2, x/y, R/x}] + Li[{3, 2, 5}, {y^2/x, x^2, r/(x*y)}] + 
 Li[{3, 2, 5}, {y^2/x, x^2, R/(x*y)}] - Li[{3, 2, 5}, {y^2/x, x/y, r}] - 
 Li[{3, 2, 5}, {y^2/x, x/y, R}] - 2*Li[{3, 2, 5}, {x*y^2, 1, r/y}] - 
 2*Li[{3, 2, 5}, {x*y^2, 1, R/y}] + 3*Li[{3, 2, 5}, {x*y^2, x, r/(x*y)}] + 
 3*Li[{3, 2, 5}, {x*y^2, x, R/(x*y)}] - 2*Li[{3, 2, 5}, {x*y^2, x/y, r/x}] - 
 2*Li[{3, 2, 5}, {x*y^2, x/y, R/x}] - 2*Li[{3, 5, 2}, {1, r, x}] - 
 2*Li[{3, 5, 2}, {1, r, y}] + 4*Li[{3, 5, 2}, {1, r, x*y}] - 
 2*Li[{3, 5, 2}, {1, R, x}] - 2*Li[{3, 5, 2}, {1, R, y}] + 
 4*Li[{3, 5, 2}, {1, R, x*y}] + 2*Li[{3, 5, 2}, {1, r/x, x*y}] + 
 2*Li[{3, 5, 2}, {1, R/x, x*y}] + 2*Li[{3, 5, 2}, {1, r/y, x*y}] + 
 2*Li[{3, 5, 2}, {1, R/y, x*y}] - 3*Li[{3, 5, 2}, {x^(-1), r, x*y}] - 
 3*Li[{3, 5, 2}, {x^(-1), R, x*y}] - Li[{3, 5, 2}, {x^(-1), r/y, x*y}] - 
 Li[{3, 5, 2}, {x^(-1), R/y, x*y}] + Li[{3, 5, 2}, {x, r/x, x}] - 
 3*Li[{3, 5, 2}, {x, r/x, x*y}] + Li[{3, 5, 2}, {x, R/x, x}] - 
 3*Li[{3, 5, 2}, {x, R/x, x*y}] - Li[{3, 5, 2}, {x, r/(x*y), x*y}] - 
 Li[{3, 5, 2}, {x, R/(x*y), x*y}] + Li[{3, 5, 2}, {x^2, r/x, y}] + 
 Li[{3, 5, 2}, {x^2, R/x, y}] - 3*Li[{3, 5, 2}, {y^(-1), r, x*y}] - 
 3*Li[{3, 5, 2}, {y^(-1), R, x*y}] - Li[{3, 5, 2}, {y^(-1), r/x, x*y}] - 
 Li[{3, 5, 2}, {y^(-1), R/x, x*y}] + 2*Li[{3, 5, 2}, {1/(x*y), r, x*y}] + 
 2*Li[{3, 5, 2}, {1/(x*y), R, x*y}] + 2*Li[{3, 5, 2}, {x/y, r/x, x*y}] + 
 2*Li[{3, 5, 2}, {x/y, R/x, x*y}] + Li[{3, 5, 2}, {y, r/y, y}] - 
 3*Li[{3, 5, 2}, {y, r/y, x*y}] + Li[{3, 5, 2}, {y, R/y, y}] - 
 3*Li[{3, 5, 2}, {y, R/y, x*y}] - Li[{3, 5, 2}, {y, r/(x*y), x*y}] - 
 Li[{3, 5, 2}, {y, R/(x*y), x*y}] + 2*Li[{3, 5, 2}, {y/x, r/y, x*y}] + 
 2*Li[{3, 5, 2}, {y/x, R/y, x*y}] + Li[{3, 5, 2}, {x*y, r/x, x}] + 
 Li[{3, 5, 2}, {x*y, R/x, x}] + Li[{3, 5, 2}, {x*y, r/y, y}] + 
 Li[{3, 5, 2}, {x*y, R/y, y}] + 2*Li[{3, 5, 2}, {x*y, r/(x*y), x*y}] + 
 2*Li[{3, 5, 2}, {x*y, R/(x*y), x*y}] - Li[{3, 5, 2}, {x^2*y, r/(x*y), y}] - 
 Li[{3, 5, 2}, {x^2*y, R/(x*y), y}] + Li[{3, 5, 2}, {y^2, r/y, x}] + 
 Li[{3, 5, 2}, {y^2, R/y, x}] - Li[{3, 5, 2}, {x*y^2, r/(x*y), x}] - 
 Li[{3, 5, 2}, {x*y^2, R/(x*y), x}] + 10*Li[{3, 6, 1}, {1, r, x}] + 
 10*Li[{3, 6, 1}, {1, r, y}] + 10*Li[{3, 6, 1}, {1, R, x}] + 
 10*Li[{3, 6, 1}, {1, R, y}] + 4*Li[{3, 6, 1}, {1, r*x, y}] + 
 4*Li[{3, 6, 1}, {1, R*x, y}] + 2*Li[{3, 6, 1}, {1, (r*x)/y, y}] + 
 2*Li[{3, 6, 1}, {1, (R*x)/y, y}] + 4*Li[{3, 6, 1}, {1, r*y, x}] + 
 4*Li[{3, 6, 1}, {1, R*y, x}] + 2*Li[{3, 6, 1}, {1, (r*y)/x, x}] + 
 2*Li[{3, 6, 1}, {1, (R*y)/x, x}] - 5*Li[{3, 6, 1}, {x^(-1), r, x}] - 
 5*Li[{3, 6, 1}, {x^(-1), R, x}] - 3*Li[{3, 6, 1}, {x^(-1), r*x, y}] - 
 3*Li[{3, 6, 1}, {x^(-1), R*x, y}] - Li[{3, 6, 1}, {x^(-1), (r*x)/y, y}] - 
 Li[{3, 6, 1}, {x^(-1), (R*x)/y, y}] - 3*Li[{3, 6, 1}, {x^(-1), r*y, x}] - 
 3*Li[{3, 6, 1}, {x^(-1), R*y, x}] - 3*Li[{3, 6, 1}, {x, r, y}] - 
 3*Li[{3, 6, 1}, {x, R, y}] - 5*Li[{3, 6, 1}, {x, r/x, x}] - 
 5*Li[{3, 6, 1}, {x, R/x, x}] + 7*Li[{3, 6, 1}, {x, r/y, y}] + 
 7*Li[{3, 6, 1}, {x, R/y, y}] - 3*Li[{3, 6, 1}, {x, (r*y)/x, x}] - 
 3*Li[{3, 6, 1}, {x, (R*y)/x, x}] - 4*Li[{3, 6, 1}, {x^2, r/x, y}] - 
 4*Li[{3, 6, 1}, {x^2, R/x, y}] - 4*Li[{3, 6, 1}, {x^2, r/(x*y), y}] - 
 4*Li[{3, 6, 1}, {x^2, R/(x*y), y}] - 5*Li[{3, 6, 1}, {y^(-1), r, y}] - 
 5*Li[{3, 6, 1}, {y^(-1), R, y}] - 3*Li[{3, 6, 1}, {y^(-1), r*x, y}] - 
 3*Li[{3, 6, 1}, {y^(-1), R*x, y}] - 3*Li[{3, 6, 1}, {y^(-1), r*y, x}] - 
 3*Li[{3, 6, 1}, {y^(-1), R*y, x}] - Li[{3, 6, 1}, {y^(-1), (r*y)/x, x}] - 
 Li[{3, 6, 1}, {y^(-1), (R*y)/x, x}] + 2*Li[{3, 6, 1}, {1/(x*y), r*x, y}] + 
 2*Li[{3, 6, 1}, {1/(x*y), R*x, y}] + 2*Li[{3, 6, 1}, {1/(x*y), r*y, x}] + 
 2*Li[{3, 6, 1}, {1/(x*y), R*y, x}] - 2*Li[{3, 6, 1}, {x/y, r, y}] - 
 2*Li[{3, 6, 1}, {x/y, R, y}] + 2*Li[{3, 6, 1}, {x/y, (r*y)/x, x}] + 
 2*Li[{3, 6, 1}, {x/y, (R*y)/x, x}] + 4*Li[{3, 6, 1}, {x^2/y, r/x, y}] + 
 4*Li[{3, 6, 1}, {x^2/y, R/x, y}] - 3*Li[{3, 6, 1}, {y, r, x}] - 
 3*Li[{3, 6, 1}, {y, R, x}] + 7*Li[{3, 6, 1}, {y, r/x, x}] + 
 7*Li[{3, 6, 1}, {y, R/x, x}] - 5*Li[{3, 6, 1}, {y, r/y, y}] - 
 5*Li[{3, 6, 1}, {y, R/y, y}] - 3*Li[{3, 6, 1}, {y, (r*x)/y, y}] - 
 3*Li[{3, 6, 1}, {y, (R*x)/y, y}] - 2*Li[{3, 6, 1}, {y/x, r, x}] - 
 2*Li[{3, 6, 1}, {y/x, R, x}] + 2*Li[{3, 6, 1}, {y/x, (r*x)/y, y}] + 
 2*Li[{3, 6, 1}, {y/x, (R*x)/y, y}] - 2*Li[{3, 6, 1}, {x*y, r/x, x}] - 
 2*Li[{3, 6, 1}, {x*y, R/x, x}] - 2*Li[{3, 6, 1}, {x*y, r/y, y}] - 
 2*Li[{3, 6, 1}, {x*y, R/y, y}] + 4*Li[{3, 6, 1}, {x^2*y, r/(x*y), y}] + 
 4*Li[{3, 6, 1}, {x^2*y, R/(x*y), y}] - 4*Li[{3, 6, 1}, {y^2, r/y, x}] - 
 4*Li[{3, 6, 1}, {y^2, R/y, x}] - 4*Li[{3, 6, 1}, {y^2, r/(x*y), x}] - 
 4*Li[{3, 6, 1}, {y^2, R/(x*y), x}] + 4*Li[{3, 6, 1}, {y^2/x, r/y, x}] + 
 4*Li[{3, 6, 1}, {y^2/x, R/y, x}] + 4*Li[{3, 6, 1}, {x*y^2, r/(x*y), x}] + 
 4*Li[{3, 6, 1}, {x*y^2, R/(x*y), x}] + 4*Li[{4, 1, 5}, {x, y, r}] + 
 4*Li[{4, 1, 5}, {x, y, R}] - 2*Li[{4, 1, 5}, {x^2, y, r/x}] - 
 2*Li[{4, 1, 5}, {x^2, y, R/x}] - 2*Li[{4, 1, 5}, {x/y, y, r}] - 
 2*Li[{4, 1, 5}, {x/y, y, R}] + Li[{4, 1, 5}, {x^2/y, y, r/x}] + 
 Li[{4, 1, 5}, {x^2/y, y, R/x}] + 4*Li[{4, 1, 5}, {y, x, r}] + 
 4*Li[{4, 1, 5}, {y, x, R}] - 2*Li[{4, 1, 5}, {y/x, x, r}] - 
 2*Li[{4, 1, 5}, {y/x, x, R}] - 8*Li[{4, 1, 5}, {x*y, 1, r}] - 
 8*Li[{4, 1, 5}, {x*y, 1, R}] + 2*Li[{4, 1, 5}, {x*y, x, r/x}] + 
 2*Li[{4, 1, 5}, {x*y, x, R/x}] + 2*Li[{4, 1, 5}, {x*y, y, r/y}] + 
 2*Li[{4, 1, 5}, {x*y, y, R/y}] + 2*Li[{4, 1, 5}, {x^2*y, x^(-1), r}] + 
 2*Li[{4, 1, 5}, {x^2*y, x^(-1), R}] - Li[{4, 1, 5}, {x^2*y, y, r/(x*y)}] - 
 Li[{4, 1, 5}, {x^2*y, y, R/(x*y)}] - 2*Li[{4, 1, 5}, {y^2, x, r/y}] - 
 2*Li[{4, 1, 5}, {y^2, x, R/y}] + Li[{4, 1, 5}, {y^2/x, x, r/y}] + 
 Li[{4, 1, 5}, {y^2/x, x, R/y}] - Li[{4, 1, 5}, {x*y^2, x, r/(x*y)}] - 
 Li[{4, 1, 5}, {x*y^2, x, R/(x*y)}] + 2*Li[{4, 1, 5}, {x*y^2, y^(-1), r}] + 
 2*Li[{4, 1, 5}, {x*y^2, y^(-1), R}] + 
 2*Li[{4, 1, 5}, {x^2*y^2, 1, r/(x*y)}] + 
 2*Li[{4, 1, 5}, {x^2*y^2, 1, R/(x*y)}] - 
 Li[{4, 1, 5}, {x^2*y^2, x^(-1), r/y}] - 
 Li[{4, 1, 5}, {x^2*y^2, x^(-1), R/y}] - 
 Li[{4, 1, 5}, {x^2*y^2, y^(-1), r/x}] - 
 Li[{4, 1, 5}, {x^2*y^2, y^(-1), R/x}] - (Pi^2*Li[{4, 2, 2}, {1, x, y}])/3 - 
 (Pi^2*Li[{4, 2, 2}, {1, y, x}])/3 - (Pi^2*Li[{4, 2, 2}, {x, 1, y}])/3 - 
 (Pi^2*Li[{4, 2, 2}, {y, 1, x}])/3 + 2*Li[{4, 2, 4}, {1, 1, x*y}] + 
 Li[{4, 4, 2}, {1, x, y}] + Li[{4, 4, 2}, {1, y, x}] + 
 4*Li[{4, 5, 1}, {x, r, y}] + 4*Li[{4, 5, 1}, {x, R, y}] - 
 2*Li[{4, 5, 1}, {x^2, r/x, y}] - 2*Li[{4, 5, 1}, {x^2, R/x, y}] - 
 2*Li[{4, 5, 1}, {x/y, r, y}] - 2*Li[{4, 5, 1}, {x/y, R, y}] + 
 Li[{4, 5, 1}, {x^2/y, r/x, y}] + Li[{4, 5, 1}, {x^2/y, R/x, y}] + 
 4*Li[{4, 5, 1}, {y, r, x}] + 4*Li[{4, 5, 1}, {y, R, x}] - 
 2*Li[{4, 5, 1}, {y/x, r, x}] - 2*Li[{4, 5, 1}, {y/x, R, x}] - 
 2*Li[{4, 5, 1}, {x*y, r/x, x}] - 2*Li[{4, 5, 1}, {x*y, R/x, x}] - 
 2*Li[{4, 5, 1}, {x*y, r/y, y}] - 2*Li[{4, 5, 1}, {x*y, R/y, y}] + 
 Li[{4, 5, 1}, {x^2*y, r/(x*y), y}] + Li[{4, 5, 1}, {x^2*y, R/(x*y), y}] - 
 2*Li[{4, 5, 1}, {y^2, r/y, x}] - 2*Li[{4, 5, 1}, {y^2, R/y, x}] + 
 Li[{4, 5, 1}, {y^2/x, r/y, x}] + Li[{4, 5, 1}, {y^2/x, R/y, x}] + 
 Li[{4, 5, 1}, {x*y^2, r/(x*y), x}] + Li[{4, 5, 1}, {x*y^2, R/(x*y), x}] - 
 (Pi^2*Li[{5, 1, 2}, {r, x, y}])/3 - (Pi^2*Li[{5, 1, 2}, {r, y, x}])/3 - 
 (Pi^2*Li[{5, 1, 2}, {R, x, y}])/3 - (Pi^2*Li[{5, 1, 2}, {R, y, x}])/3 + 
 (Pi^2*Li[{5, 1, 2}, {r/x, x, y}])/3 + (Pi^2*Li[{5, 1, 2}, {R/x, x, y}])/3 + 
 (Pi^2*Li[{5, 1, 2}, {r/y, y, x}])/3 + (Pi^2*Li[{5, 1, 2}, {R/y, y, x}])/3 - 
 (Pi^2*Li[{5, 2, 1}, {r, 1, x}])/3 - (Pi^2*Li[{5, 2, 1}, {r, 1, y}])/3 - 
 (Pi^2*Li[{5, 2, 1}, {r, x, y}])/3 - (Pi^2*Li[{5, 2, 1}, {r, y, x}])/3 - 
 (Pi^2*Li[{5, 2, 1}, {R, 1, x}])/3 - (Pi^2*Li[{5, 2, 1}, {R, 1, y}])/3 - 
 (Pi^2*Li[{5, 2, 1}, {R, x, y}])/3 - (Pi^2*Li[{5, 2, 1}, {R, y, x}])/3 + 
 (Pi^2*Li[{5, 2, 1}, {r/x, 1, x}])/3 + (Pi^2*Li[{5, 2, 1}, {r/x, y, x}])/3 + 
 (Pi^2*Li[{5, 2, 1}, {R/x, 1, x}])/3 + (Pi^2*Li[{5, 2, 1}, {R/x, y, x}])/3 + 
 (Pi^2*Li[{5, 2, 1}, {r/y, 1, y}])/3 + (Pi^2*Li[{5, 2, 1}, {r/y, x, y}])/3 + 
 (Pi^2*Li[{5, 2, 1}, {R/y, 1, y}])/3 + (Pi^2*Li[{5, 2, 1}, {R/y, x, y}])/3 + 
 4*Li[{5, 2, 3}, {r, 1, x*y}] + 4*Li[{5, 2, 3}, {R, 1, x*y}] - 
 2*Li[{5, 2, 3}, {r/x, 1, x*y}] - 2*Li[{5, 2, 3}, {R/x, 1, x*y}] - 
 2*Li[{5, 2, 3}, {r/y, 1, x*y}] - 2*Li[{5, 2, 3}, {R/y, 1, x*y}] + 
 Li[{5, 3, 2}, {r, x, y}] + Li[{5, 3, 2}, {r, y, x}] + 
 Li[{5, 3, 2}, {R, x, y}] + Li[{5, 3, 2}, {R, y, x}] - 
 Li[{5, 3, 2}, {r/x, x, y}] - Li[{5, 3, 2}, {R/x, x, y}] - 
 Li[{5, 3, 2}, {r/y, y, x}] - Li[{5, 3, 2}, {R/y, y, x}] + 
 Li[{5, 4, 1}, {r, x, y}] + Li[{5, 4, 1}, {r, y, x}] + 
 Li[{5, 4, 1}, {R, x, y}] + Li[{5, 4, 1}, {R, y, x}] - 
 Li[{5, 4, 1}, {r/x, y, x}] - Li[{5, 4, 1}, {R/x, y, x}] - 
 Li[{5, 4, 1}, {r/y, x, y}] - Li[{5, 4, 1}, {R/y, x, y}] + 
 (4*Pi^2*Li[{6, 1, 1}, {r, x, y}])/3 + (4*Pi^2*Li[{6, 1, 1}, {r, y, x}])/3 + 
 (4*Pi^2*Li[{6, 1, 1}, {R, x, y}])/3 + (4*Pi^2*Li[{6, 1, 1}, {R, y, x}])/3 - 
 (4*Pi^2*Li[{6, 1, 1}, {r/x, x, y}])/3 - (4*Pi^2*Li[{6, 1, 1}, {r/x, y, x}])/
  3 - (4*Pi^2*Li[{6, 1, 1}, {R/x, x, y}])/3 - 
 (4*Pi^2*Li[{6, 1, 1}, {R/x, y, x}])/3 - (4*Pi^2*Li[{6, 1, 1}, {r/y, x, y}])/
  3 - (4*Pi^2*Li[{6, 1, 1}, {r/y, y, x}])/3 - 
 (4*Pi^2*Li[{6, 1, 1}, {R/y, x, y}])/3 - (4*Pi^2*Li[{6, 1, 1}, {R/y, y, x}])/
  3 + (4*Pi^2*Li[{6, 1, 1}, {r/(x*y), x, y}])/3 + 
 (4*Pi^2*Li[{6, 1, 1}, {r/(x*y), y, x}])/3 + 
 (4*Pi^2*Li[{6, 1, 1}, {R/(x*y), x, y}])/3 + 
 (4*Pi^2*Li[{6, 1, 1}, {R/(x*y), y, x}])/3 + 3*Li[{6, 2, 2}, {r, 1, x}] + 
 3*Li[{6, 2, 2}, {r, 1, y}] - 8*Li[{6, 2, 2}, {r, 1, x*y}] + 
 4*Li[{6, 2, 2}, {r, x, y}] + 4*Li[{6, 2, 2}, {r, y, x}] + 
 3*Li[{6, 2, 2}, {R, 1, x}] + 3*Li[{6, 2, 2}, {R, 1, y}] - 
 8*Li[{6, 2, 2}, {R, 1, x*y}] + 4*Li[{6, 2, 2}, {R, x, y}] + 
 4*Li[{6, 2, 2}, {R, y, x}] + 8*Li[{6, 2, 2}, {r/x, 1, x*y}] + 
 8*Li[{6, 2, 2}, {R/x, 1, x*y}] + Li[{6, 2, 2}, {r*x, 1, y}] + 
 Li[{6, 2, 2}, {R*x, 1, y}] + 8*Li[{6, 2, 2}, {r/y, 1, x*y}] + 
 8*Li[{6, 2, 2}, {R/y, 1, x*y}] - 8*Li[{6, 2, 2}, {r/(x*y), 1, x*y}] - 
 8*Li[{6, 2, 2}, {R/(x*y), 1, x*y}] + Li[{6, 2, 2}, {r*y, 1, x}] + 
 Li[{6, 2, 2}, {R*y, 1, x}] - 4*Li[{6, 3, 1}, {r, x, y}] - 
 4*Li[{6, 3, 1}, {r, y, x}] - 4*Li[{6, 3, 1}, {R, x, y}] - 
 4*Li[{6, 3, 1}, {R, y, x}] + 4*Li[{6, 3, 1}, {r/x, x, y}] + 
 4*Li[{6, 3, 1}, {r/x, y, x}] + 4*Li[{6, 3, 1}, {R/x, x, y}] + 
 4*Li[{6, 3, 1}, {R/x, y, x}] + 4*Li[{6, 3, 1}, {r/y, x, y}] + 
 4*Li[{6, 3, 1}, {r/y, y, x}] + 4*Li[{6, 3, 1}, {R/y, x, y}] + 
 4*Li[{6, 3, 1}, {R/y, y, x}] - 4*Li[{6, 3, 1}, {r/(x*y), x, y}] - 
 4*Li[{6, 3, 1}, {r/(x*y), y, x}] - 4*Li[{6, 3, 1}, {R/(x*y), x, y}] - 
 4*Li[{6, 3, 1}, {R/(x*y), y, x}] - 7*Li[{7, 1, 2}, {r, x, y}] - 
 7*Li[{7, 1, 2}, {r, y, x}] - 7*Li[{7, 1, 2}, {R, x, y}] - 
 7*Li[{7, 1, 2}, {R, y, x}] + 7*Li[{7, 1, 2}, {r/x, x, y}] + 
 7*Li[{7, 1, 2}, {R/x, x, y}] + 7*Li[{7, 1, 2}, {r/y, y, x}] + 
 7*Li[{7, 1, 2}, {R/y, y, x}] - 4*Li[{7, 2, 1}, {r, 1, x}] - 
 4*Li[{7, 2, 1}, {r, 1, y}] - 7*Li[{7, 2, 1}, {r, x, y}] - 
 7*Li[{7, 2, 1}, {r, y, x}] - 4*Li[{7, 2, 1}, {R, 1, x}] - 
 4*Li[{7, 2, 1}, {R, 1, y}] - 7*Li[{7, 2, 1}, {R, x, y}] - 
 7*Li[{7, 2, 1}, {R, y, x}] + 4*Li[{7, 2, 1}, {r/x, 1, x}] + 
 7*Li[{7, 2, 1}, {r/x, y, x}] + 4*Li[{7, 2, 1}, {R/x, 1, x}] + 
 7*Li[{7, 2, 1}, {R/x, y, x}] - 3*Li[{7, 2, 1}, {r*x, 1, y}] - 
 3*Li[{7, 2, 1}, {R*x, 1, y}] + 4*Li[{7, 2, 1}, {r/y, 1, y}] + 
 7*Li[{7, 2, 1}, {r/y, x, y}] + 4*Li[{7, 2, 1}, {R/y, 1, y}] + 
 7*Li[{7, 2, 1}, {R/y, x, y}] + 3*Li[{7, 2, 1}, {(r*x)/y, 1, y}] + 
 3*Li[{7, 2, 1}, {(R*x)/y, 1, y}] - 3*Li[{7, 2, 1}, {r*y, 1, x}] - 
 3*Li[{7, 2, 1}, {R*y, 1, x}] + 3*Li[{7, 2, 1}, {(r*y)/x, 1, x}] + 
 3*Li[{7, 2, 1}, {(R*y)/x, 1, x}] + 6*Li[{8, 1, 1}, {r, x, y}] + 
 6*Li[{8, 1, 1}, {r, y, x}] + 6*Li[{8, 1, 1}, {R, x, y}] + 
 6*Li[{8, 1, 1}, {R, y, x}] - 6*Li[{8, 1, 1}, {r/x, x, y}] - 
 6*Li[{8, 1, 1}, {r/x, y, x}] - 6*Li[{8, 1, 1}, {R/x, x, y}] - 
 6*Li[{8, 1, 1}, {R/x, y, x}] - 6*Li[{8, 1, 1}, {r/y, x, y}] - 
 6*Li[{8, 1, 1}, {r/y, y, x}] - 6*Li[{8, 1, 1}, {R/y, x, y}] - 
 6*Li[{8, 1, 1}, {R/y, y, x}] + 6*Li[{8, 1, 1}, {r/(x*y), x, y}] + 
 6*Li[{8, 1, 1}, {r/(x*y), y, x}] + 6*Li[{8, 1, 1}, {R/(x*y), x, y}] + 
 6*Li[{8, 1, 1}, {R/(x*y), y, x}] - (8*Pi^2*Li[{1, 1, 1, 5}, {1, 1, 1, r}])/
  3 - (8*Pi^2*Li[{1, 1, 1, 5}, {1, 1, 1, R}])/3 + 
 (4*Pi^2*Li[{1, 1, 1, 5}, {1, 1, x, r}])/3 + 
 (4*Pi^2*Li[{1, 1, 1, 5}, {1, 1, x, R}])/3 + 
 (4*Pi^2*Li[{1, 1, 1, 5}, {1, 1, x, r/x}])/3 + 
 (4*Pi^2*Li[{1, 1, 1, 5}, {1, 1, x, R/x}])/3 + 
 (4*Pi^2*Li[{1, 1, 1, 5}, {1, 1, y, r}])/3 + 
 (4*Pi^2*Li[{1, 1, 1, 5}, {1, 1, y, R}])/3 + 
 (4*Pi^2*Li[{1, 1, 1, 5}, {1, 1, y, r/y}])/3 + 
 (4*Pi^2*Li[{1, 1, 1, 5}, {1, 1, y, R/y}])/3 + 
 (4*Pi^2*Li[{1, 1, 1, 5}, {1, x, 1, r}])/3 + 
 (4*Pi^2*Li[{1, 1, 1, 5}, {1, x, 1, R}])/3 + 
 (2*Pi^2*Li[{1, 1, 1, 5}, {1, x, x^(-1), r}])/3 + 
 (2*Pi^2*Li[{1, 1, 1, 5}, {1, x, x^(-1), R}])/3 - 
 (4*Pi^2*Li[{1, 1, 1, 5}, {1, x, x, r/x}])/3 - 
 (4*Pi^2*Li[{1, 1, 1, 5}, {1, x, x, R/x}])/3 - 
 (2*Pi^2*Li[{1, 1, 1, 5}, {1, x, y, r}])/3 - 
 (2*Pi^2*Li[{1, 1, 1, 5}, {1, x, y, R}])/3 - 
 (2*Pi^2*Li[{1, 1, 1, 5}, {1, x, y, r/x}])/3 - 
 (2*Pi^2*Li[{1, 1, 1, 5}, {1, x, y, R/x}])/3 - 
 (2*Pi^2*Li[{1, 1, 1, 5}, {1, x, y, r/y}])/3 - 
 (2*Pi^2*Li[{1, 1, 1, 5}, {1, x, y, R/y}])/3 + 
 (4*Pi^2*Li[{1, 1, 1, 5}, {1, y, 1, r}])/3 + 
 (4*Pi^2*Li[{1, 1, 1, 5}, {1, y, 1, R}])/3 - 
 (2*Pi^2*Li[{1, 1, 1, 5}, {1, y, x, r}])/3 - 
 (2*Pi^2*Li[{1, 1, 1, 5}, {1, y, x, R}])/3 - 
 (2*Pi^2*Li[{1, 1, 1, 5}, {1, y, x, r/x}])/3 - 
 (2*Pi^2*Li[{1, 1, 1, 5}, {1, y, x, R/x}])/3 - 
 (2*Pi^2*Li[{1, 1, 1, 5}, {1, y, x, r/y}])/3 - 
 (2*Pi^2*Li[{1, 1, 1, 5}, {1, y, x, R/y}])/3 + 
 (2*Pi^2*Li[{1, 1, 1, 5}, {1, y, y^(-1), r}])/3 + 
 (2*Pi^2*Li[{1, 1, 1, 5}, {1, y, y^(-1), R}])/3 - 
 (4*Pi^2*Li[{1, 1, 1, 5}, {1, y, y, r/y}])/3 - 
 (4*Pi^2*Li[{1, 1, 1, 5}, {1, y, y, R/y}])/3 - 
 (2*Pi^2*Li[{1, 1, 1, 5}, {x^(-1), 1, x, r}])/3 - 
 (2*Pi^2*Li[{1, 1, 1, 5}, {x^(-1), 1, x, R}])/3 - 
 (2*Pi^2*Li[{1, 1, 1, 5}, {x^(-1), x, 1, r}])/3 - 
 (2*Pi^2*Li[{1, 1, 1, 5}, {x^(-1), x, 1, R}])/3 + 
 (2*Pi^2*Li[{1, 1, 1, 5}, {x^(-1), x, x, r/x}])/3 + 
 (2*Pi^2*Li[{1, 1, 1, 5}, {x^(-1), x, x, R/x}])/3 + 
 (Pi^2*Li[{1, 1, 1, 5}, {x^(-1), x, y, r}])/3 + 
 (Pi^2*Li[{1, 1, 1, 5}, {x^(-1), x, y, R}])/3 + 
 (Pi^2*Li[{1, 1, 1, 5}, {x^(-1), y, x, r}])/3 + 
 (Pi^2*Li[{1, 1, 1, 5}, {x^(-1), y, x, R}])/3 + 
 (4*Pi^2*Li[{1, 1, 1, 5}, {x, 1, 1, r}])/3 + 
 (4*Pi^2*Li[{1, 1, 1, 5}, {x, 1, 1, R}])/3 - 
 (2*Pi^2*Li[{1, 1, 1, 5}, {x, 1, x, r/x}])/3 - 
 (2*Pi^2*Li[{1, 1, 1, 5}, {x, 1, x, R/x}])/3 - 
 (2*Pi^2*Li[{1, 1, 1, 5}, {x, 1, y, r}])/3 - 
 (2*Pi^2*Li[{1, 1, 1, 5}, {x, 1, y, R}])/3 - 
 (2*Pi^2*Li[{1, 1, 1, 5}, {x, 1, y, r/y}])/3 - 
 (2*Pi^2*Li[{1, 1, 1, 5}, {x, 1, y, R/y}])/3 - 
 (Pi^2*Li[{1, 1, 1, 5}, {x, x^(-1), x, r}])/3 - 
 (Pi^2*Li[{1, 1, 1, 5}, {x, x^(-1), x, R}])/3 - 
 (2*Pi^2*Li[{1, 1, 1, 5}, {x, x, x^(-1), r}])/3 - 
 (2*Pi^2*Li[{1, 1, 1, 5}, {x, x, x^(-1), R}])/3 + 
 (2*Pi^2*Li[{1, 1, 1, 5}, {x, x, y, r/x}])/3 + 
 (2*Pi^2*Li[{1, 1, 1, 5}, {x, x, y, R/x}])/3 + 
 (Pi^2*Li[{1, 1, 1, 5}, {x, y^(-1), y, r}])/3 + 
 (Pi^2*Li[{1, 1, 1, 5}, {x, y^(-1), y, R}])/3 - 
 (2*Pi^2*Li[{1, 1, 1, 5}, {x, y, 1, r}])/3 - 
 (2*Pi^2*Li[{1, 1, 1, 5}, {x, y, 1, R}])/3 + 
 (2*Pi^2*Li[{1, 1, 1, 5}, {x, y, x, r/x}])/3 + 
 (2*Pi^2*Li[{1, 1, 1, 5}, {x, y, x, R/x}])/3 + 
 (2*Pi^2*Li[{1, 1, 1, 5}, {x, y, y, r/y}])/3 + 
 (2*Pi^2*Li[{1, 1, 1, 5}, {x, y, y, R/y}])/3 - 
 (2*Pi^2*Li[{1, 1, 1, 5}, {y^(-1), 1, y, r}])/3 - 
 (2*Pi^2*Li[{1, 1, 1, 5}, {y^(-1), 1, y, R}])/3 + 
 (Pi^2*Li[{1, 1, 1, 5}, {y^(-1), x, y, r}])/3 + 
 (Pi^2*Li[{1, 1, 1, 5}, {y^(-1), x, y, R}])/3 - 
 (2*Pi^2*Li[{1, 1, 1, 5}, {y^(-1), y, 1, r}])/3 - 
 (2*Pi^2*Li[{1, 1, 1, 5}, {y^(-1), y, 1, R}])/3 + 
 (Pi^2*Li[{1, 1, 1, 5}, {y^(-1), y, x, r}])/3 + 
 (Pi^2*Li[{1, 1, 1, 5}, {y^(-1), y, x, R}])/3 + 
 (2*Pi^2*Li[{1, 1, 1, 5}, {y^(-1), y, y, r/y}])/3 + 
 (2*Pi^2*Li[{1, 1, 1, 5}, {y^(-1), y, y, R/y}])/3 + 
 (4*Pi^2*Li[{1, 1, 1, 5}, {y, 1, 1, r}])/3 + 
 (4*Pi^2*Li[{1, 1, 1, 5}, {y, 1, 1, R}])/3 - 
 (2*Pi^2*Li[{1, 1, 1, 5}, {y, 1, x, r}])/3 - 
 (2*Pi^2*Li[{1, 1, 1, 5}, {y, 1, x, R}])/3 - 
 (2*Pi^2*Li[{1, 1, 1, 5}, {y, 1, x, r/x}])/3 - 
 (2*Pi^2*Li[{1, 1, 1, 5}, {y, 1, x, R/x}])/3 - 
 (2*Pi^2*Li[{1, 1, 1, 5}, {y, 1, y, r/y}])/3 - 
 (2*Pi^2*Li[{1, 1, 1, 5}, {y, 1, y, R/y}])/3 + 
 (Pi^2*Li[{1, 1, 1, 5}, {y, x^(-1), x, r}])/3 + 
 (Pi^2*Li[{1, 1, 1, 5}, {y, x^(-1), x, R}])/3 - 
 (2*Pi^2*Li[{1, 1, 1, 5}, {y, x, 1, r}])/3 - 
 (2*Pi^2*Li[{1, 1, 1, 5}, {y, x, 1, R}])/3 + 
 (2*Pi^2*Li[{1, 1, 1, 5}, {y, x, x, r/x}])/3 + 
 (2*Pi^2*Li[{1, 1, 1, 5}, {y, x, x, R/x}])/3 + 
 (2*Pi^2*Li[{1, 1, 1, 5}, {y, x, y, r/y}])/3 + 
 (2*Pi^2*Li[{1, 1, 1, 5}, {y, x, y, R/y}])/3 - 
 (Pi^2*Li[{1, 1, 1, 5}, {y, y^(-1), y, r}])/3 - 
 (Pi^2*Li[{1, 1, 1, 5}, {y, y^(-1), y, R}])/3 + 
 (2*Pi^2*Li[{1, 1, 1, 5}, {y, y, x, r/y}])/3 + 
 (2*Pi^2*Li[{1, 1, 1, 5}, {y, y, x, R/y}])/3 - 
 (2*Pi^2*Li[{1, 1, 1, 5}, {y, y, y^(-1), r}])/3 - 
 (2*Pi^2*Li[{1, 1, 1, 5}, {y, y, y^(-1), R}])/3 - 
 64*Li[{1, 1, 1, 7}, {1, 1, 1, r}] - 64*Li[{1, 1, 1, 7}, {1, 1, 1, R}] - 
 24*Li[{1, 1, 1, 7}, {1, 1, 1, r*x}] - 24*Li[{1, 1, 1, 7}, {1, 1, 1, R*x}] - 
 24*Li[{1, 1, 1, 7}, {1, 1, 1, r*y}] - 24*Li[{1, 1, 1, 7}, {1, 1, 1, R*y}] - 
 8*Li[{1, 1, 1, 7}, {1, 1, 1, r*x*y}] - 
 8*Li[{1, 1, 1, 7}, {1, 1, 1, R*x*y}] - 
 4*Li[{1, 1, 1, 7}, {1, 1, x^(-1), r*x}] - 
 4*Li[{1, 1, 1, 7}, {1, 1, x^(-1), R*x}] + 
 48*Li[{1, 1, 1, 7}, {1, 1, x, r}] + 48*Li[{1, 1, 1, 7}, {1, 1, x, R}] + 
 52*Li[{1, 1, 1, 7}, {1, 1, x, r/x}] + 52*Li[{1, 1, 1, 7}, {1, 1, x, R/x}] + 
 16*Li[{1, 1, 1, 7}, {1, 1, x, r*y}] + 16*Li[{1, 1, 1, 7}, {1, 1, x, R*y}] + 
 12*Li[{1, 1, 1, 7}, {1, 1, x, (r*y)/x}] + 
 12*Li[{1, 1, 1, 7}, {1, 1, x, (R*y)/x}] - 
 4*Li[{1, 1, 1, 7}, {1, 1, y^(-1), r*y}] - 
 4*Li[{1, 1, 1, 7}, {1, 1, y^(-1), R*y}] + 
 48*Li[{1, 1, 1, 7}, {1, 1, y, r}] + 48*Li[{1, 1, 1, 7}, {1, 1, y, R}] + 
 16*Li[{1, 1, 1, 7}, {1, 1, y, r*x}] + 16*Li[{1, 1, 1, 7}, {1, 1, y, R*x}] + 
 52*Li[{1, 1, 1, 7}, {1, 1, y, r/y}] + 52*Li[{1, 1, 1, 7}, {1, 1, y, R/y}] + 
 12*Li[{1, 1, 1, 7}, {1, 1, y, (r*x)/y}] + 
 12*Li[{1, 1, 1, 7}, {1, 1, y, (R*x)/y}] - 
 10*Li[{1, 1, 1, 7}, {1, x^(-1), x, r}] - 
 10*Li[{1, 1, 1, 7}, {1, x^(-1), x, R}] + 
 2*Li[{1, 1, 1, 7}, {1, x^(-1), y^(-1), r*x*y}] + 
 2*Li[{1, 1, 1, 7}, {1, x^(-1), y^(-1), R*x*y}] - 
 8*Li[{1, 1, 1, 7}, {1, x^(-1), y, (r*x)/y}] - 
 8*Li[{1, 1, 1, 7}, {1, x^(-1), y, (R*x)/y}] + 
 36*Li[{1, 1, 1, 7}, {1, x, 1, r}] + 36*Li[{1, 1, 1, 7}, {1, x, 1, R}] + 
 16*Li[{1, 1, 1, 7}, {1, x, 1, r/x}] + 16*Li[{1, 1, 1, 7}, {1, x, 1, R/x}] + 
 12*Li[{1, 1, 1, 7}, {1, x, 1, r*y}] + 12*Li[{1, 1, 1, 7}, {1, x, 1, R*y}] + 
 10*Li[{1, 1, 1, 7}, {1, x, x^(-1), r}] + 
 10*Li[{1, 1, 1, 7}, {1, x, x^(-1), R}] + 
 6*Li[{1, 1, 1, 7}, {1, x, x^(-1), r*x}] + 
 6*Li[{1, 1, 1, 7}, {1, x, x^(-1), R*x}] + 
 6*Li[{1, 1, 1, 7}, {1, x, x^(-1), r*y}] + 
 6*Li[{1, 1, 1, 7}, {1, x, x^(-1), R*y}] + 
 2*Li[{1, 1, 1, 7}, {1, x, x^(-1), r*x*y}] + 
 2*Li[{1, 1, 1, 7}, {1, x, x^(-1), R*x*y}] - 
 36*Li[{1, 1, 1, 7}, {1, x, x, r/x}] - 36*Li[{1, 1, 1, 7}, {1, x, x, R/x}] - 
 12*Li[{1, 1, 1, 7}, {1, x, x, (r*y)/x}] - 
 12*Li[{1, 1, 1, 7}, {1, x, x, (R*y)/x}] - 
 8*Li[{1, 1, 1, 7}, {1, x, y^(-1), (r*y)/x}] - 
 8*Li[{1, 1, 1, 7}, {1, x, y^(-1), (R*y)/x}] - 
 32*Li[{1, 1, 1, 7}, {1, x, y, r}] - 32*Li[{1, 1, 1, 7}, {1, x, y, R}] - 
 24*Li[{1, 1, 1, 7}, {1, x, y, r/x}] - 24*Li[{1, 1, 1, 7}, {1, x, y, R/x}] - 
 24*Li[{1, 1, 1, 7}, {1, x, y, r/y}] - 24*Li[{1, 1, 1, 7}, {1, x, y, R/y}] + 
 2*Li[{1, 1, 1, 7}, {1, y^(-1), x^(-1), r*x*y}] + 
 2*Li[{1, 1, 1, 7}, {1, y^(-1), x^(-1), R*x*y}] - 
 8*Li[{1, 1, 1, 7}, {1, y^(-1), x, (r*y)/x}] - 
 8*Li[{1, 1, 1, 7}, {1, y^(-1), x, (R*y)/x}] - 
 10*Li[{1, 1, 1, 7}, {1, y^(-1), y, r}] - 
 10*Li[{1, 1, 1, 7}, {1, y^(-1), y, R}] + 36*Li[{1, 1, 1, 7}, {1, y, 1, r}] + 
 36*Li[{1, 1, 1, 7}, {1, y, 1, R}] + 12*Li[{1, 1, 1, 7}, {1, y, 1, r*x}] + 
 12*Li[{1, 1, 1, 7}, {1, y, 1, R*x}] + 16*Li[{1, 1, 1, 7}, {1, y, 1, r/y}] + 
 16*Li[{1, 1, 1, 7}, {1, y, 1, R/y}] - 
 8*Li[{1, 1, 1, 7}, {1, y, x^(-1), (r*x)/y}] - 
 8*Li[{1, 1, 1, 7}, {1, y, x^(-1), (R*x)/y}] - 
 32*Li[{1, 1, 1, 7}, {1, y, x, r}] - 32*Li[{1, 1, 1, 7}, {1, y, x, R}] - 
 24*Li[{1, 1, 1, 7}, {1, y, x, r/x}] - 24*Li[{1, 1, 1, 7}, {1, y, x, R/x}] - 
 24*Li[{1, 1, 1, 7}, {1, y, x, r/y}] - 24*Li[{1, 1, 1, 7}, {1, y, x, R/y}] + 
 10*Li[{1, 1, 1, 7}, {1, y, y^(-1), r}] + 
 10*Li[{1, 1, 1, 7}, {1, y, y^(-1), R}] + 
 6*Li[{1, 1, 1, 7}, {1, y, y^(-1), r*x}] + 
 6*Li[{1, 1, 1, 7}, {1, y, y^(-1), R*x}] + 
 6*Li[{1, 1, 1, 7}, {1, y, y^(-1), r*y}] + 
 6*Li[{1, 1, 1, 7}, {1, y, y^(-1), R*y}] + 
 2*Li[{1, 1, 1, 7}, {1, y, y^(-1), r*x*y}] + 
 2*Li[{1, 1, 1, 7}, {1, y, y^(-1), R*x*y}] - 
 36*Li[{1, 1, 1, 7}, {1, y, y, r/y}] - 36*Li[{1, 1, 1, 7}, {1, y, y, R/y}] - 
 12*Li[{1, 1, 1, 7}, {1, y, y, (r*x)/y}] - 
 12*Li[{1, 1, 1, 7}, {1, y, y, (R*x)/y}] + 
 16*Li[{1, 1, 1, 7}, {x^(-1), 1, 1, r*x}] + 
 16*Li[{1, 1, 1, 7}, {x^(-1), 1, 1, R*x}] + 
 4*Li[{1, 1, 1, 7}, {x^(-1), 1, 1, r*x*y}] + 
 4*Li[{1, 1, 1, 7}, {x^(-1), 1, 1, R*x*y}] - 
 26*Li[{1, 1, 1, 7}, {x^(-1), 1, x, r}] - 
 26*Li[{1, 1, 1, 7}, {x^(-1), 1, x, R}] - 
 8*Li[{1, 1, 1, 7}, {x^(-1), 1, x, r*y}] - 
 8*Li[{1, 1, 1, 7}, {x^(-1), 1, x, R*y}] - 
 10*Li[{1, 1, 1, 7}, {x^(-1), 1, y, r*x}] - 
 10*Li[{1, 1, 1, 7}, {x^(-1), 1, y, R*x}] - 
 8*Li[{1, 1, 1, 7}, {x^(-1), 1, y, (r*x)/y}] - 
 8*Li[{1, 1, 1, 7}, {x^(-1), 1, y, (R*x)/y}] - 
 20*Li[{1, 1, 1, 7}, {x^(-1), x, 1, r}] - 
 20*Li[{1, 1, 1, 7}, {x^(-1), x, 1, R}] - 
 6*Li[{1, 1, 1, 7}, {x^(-1), x, 1, r*y}] - 
 6*Li[{1, 1, 1, 7}, {x^(-1), x, 1, R*y}] - 
 3*Li[{1, 1, 1, 7}, {x^(-1), x, x^(-1), r*x}] - 
 3*Li[{1, 1, 1, 7}, {x^(-1), x, x^(-1), R*x}] - 
 Li[{1, 1, 1, 7}, {x^(-1), x, x^(-1), r*x*y}] - 
 Li[{1, 1, 1, 7}, {x^(-1), x, x^(-1), R*x*y}] + 
 10*Li[{1, 1, 1, 7}, {x^(-1), x, x, r/x}] + 
 10*Li[{1, 1, 1, 7}, {x^(-1), x, x, R/x}] + 
 6*Li[{1, 1, 1, 7}, {x^(-1), x, x, (r*y)/x}] + 
 6*Li[{1, 1, 1, 7}, {x^(-1), x, x, (R*y)/x}] + 
 5*Li[{1, 1, 1, 7}, {x^(-1), x, y^(-1), r*y}] + 
 5*Li[{1, 1, 1, 7}, {x^(-1), x, y^(-1), R*y}] + 
 17*Li[{1, 1, 1, 7}, {x^(-1), x, y, r}] + 
 17*Li[{1, 1, 1, 7}, {x^(-1), x, y, R}] - 
 2*Li[{1, 1, 1, 7}, {x^(-1), y^(-1), 1, r*x*y}] - 
 2*Li[{1, 1, 1, 7}, {x^(-1), y^(-1), 1, R*x*y}] + 
 5*Li[{1, 1, 1, 7}, {x^(-1), y^(-1), x, r*y}] + 
 5*Li[{1, 1, 1, 7}, {x^(-1), y^(-1), x, R*y}] + 
 5*Li[{1, 1, 1, 7}, {x^(-1), y^(-1), y, r*x}] + 
 5*Li[{1, 1, 1, 7}, {x^(-1), y^(-1), y, R*x}] - 
 8*Li[{1, 1, 1, 7}, {x^(-1), y, 1, r*x}] - 
 8*Li[{1, 1, 1, 7}, {x^(-1), y, 1, R*x}] + 
 17*Li[{1, 1, 1, 7}, {x^(-1), y, x, r}] + 
 17*Li[{1, 1, 1, 7}, {x^(-1), y, x, R}] - 
 Li[{1, 1, 1, 7}, {x^(-1), y, y^(-1), r*x*y}] - 
 Li[{1, 1, 1, 7}, {x^(-1), y, y^(-1), R*x*y}] + 
 8*Li[{1, 1, 1, 7}, {x^(-1), y, y, (r*x)/y}] + 
 8*Li[{1, 1, 1, 7}, {x^(-1), y, y, (R*x)/y}] + 
 32*Li[{1, 1, 1, 7}, {x, 1, 1, r}] + 32*Li[{1, 1, 1, 7}, {x, 1, 1, R}] + 
 12*Li[{1, 1, 1, 7}, {x, 1, 1, r*y}] + 12*Li[{1, 1, 1, 7}, {x, 1, 1, R*y}] + 
 2*Li[{1, 1, 1, 7}, {x, 1, x^(-1), r*x}] + 
 2*Li[{1, 1, 1, 7}, {x, 1, x^(-1), R*x}] - 
 26*Li[{1, 1, 1, 7}, {x, 1, x, r/x}] - 26*Li[{1, 1, 1, 7}, {x, 1, x, R/x}] - 
 6*Li[{1, 1, 1, 7}, {x, 1, x, (r*y)/x}] - 
 6*Li[{1, 1, 1, 7}, {x, 1, x, (R*y)/x}] + 
 2*Li[{1, 1, 1, 7}, {x, 1, y^(-1), r*y}] + 
 2*Li[{1, 1, 1, 7}, {x, 1, y^(-1), R*y}] - 
 24*Li[{1, 1, 1, 7}, {x, 1, y, r}] - 24*Li[{1, 1, 1, 7}, {x, 1, y, R}] - 
 24*Li[{1, 1, 1, 7}, {x, 1, y, r/y}] - 24*Li[{1, 1, 1, 7}, {x, 1, y, R/y}] + 
 6*Li[{1, 1, 1, 7}, {x, x^(-1), 1, r*x}] + 
 6*Li[{1, 1, 1, 7}, {x, x^(-1), 1, R*x}] + 
 2*Li[{1, 1, 1, 7}, {x, x^(-1), 1, r*x*y}] + 
 2*Li[{1, 1, 1, 7}, {x, x^(-1), 1, R*x*y}] - 
 7*Li[{1, 1, 1, 7}, {x, x^(-1), x, r}] - 
 7*Li[{1, 1, 1, 7}, {x, x^(-1), x, R}] - 
 4*Li[{1, 1, 1, 7}, {x, x^(-1), x, r*y}] - 
 4*Li[{1, 1, 1, 7}, {x, x^(-1), x, R*y}] - 
 Li[{1, 1, 1, 7}, {x, x^(-1), y^(-1), r*x*y}] - 
 Li[{1, 1, 1, 7}, {x, x^(-1), y^(-1), R*x*y}] - 
 4*Li[{1, 1, 1, 7}, {x, x^(-1), y, r*x}] - 
 4*Li[{1, 1, 1, 7}, {x, x^(-1), y, R*x}] - 
 16*Li[{1, 1, 1, 7}, {x, x, 1, r/x}] - 16*Li[{1, 1, 1, 7}, {x, x, 1, R/x}] - 
 10*Li[{1, 1, 1, 7}, {x, x, x^(-1), r}] - 
 10*Li[{1, 1, 1, 7}, {x, x, x^(-1), R}] - 
 6*Li[{1, 1, 1, 7}, {x, x, x^(-1), r*y}] - 
 6*Li[{1, 1, 1, 7}, {x, x, x^(-1), R*y}] + 
 8*Li[{1, 1, 1, 7}, {x, x, y^(-1), (r*y)/x}] + 
 8*Li[{1, 1, 1, 7}, {x, x, y^(-1), (R*y)/x}] + 
 24*Li[{1, 1, 1, 7}, {x, x, y, r/x}] + 24*Li[{1, 1, 1, 7}, {x, x, y, R/x}] - 
 8*Li[{1, 1, 1, 7}, {x, y^(-1), 1, r*y}] - 
 8*Li[{1, 1, 1, 7}, {x, y^(-1), 1, R*y}] - 
 Li[{1, 1, 1, 7}, {x, y^(-1), x^(-1), r*x*y}] - 
 Li[{1, 1, 1, 7}, {x, y^(-1), x^(-1), R*x*y}] + 
 8*Li[{1, 1, 1, 7}, {x, y^(-1), x, (r*y)/x}] + 
 8*Li[{1, 1, 1, 7}, {x, y^(-1), x, (R*y)/x}] + 
 17*Li[{1, 1, 1, 7}, {x, y^(-1), y, r}] + 
 17*Li[{1, 1, 1, 7}, {x, y^(-1), y, R}] - 16*Li[{1, 1, 1, 7}, {x, y, 1, r}] - 
 16*Li[{1, 1, 1, 7}, {x, y, 1, R}] - 
 4*Li[{1, 1, 1, 7}, {x, y, x^(-1), r*x}] - 
 4*Li[{1, 1, 1, 7}, {x, y, x^(-1), R*x}] + 
 24*Li[{1, 1, 1, 7}, {x, y, x, r/x}] + 24*Li[{1, 1, 1, 7}, {x, y, x, R/x}] - 
 4*Li[{1, 1, 1, 7}, {x, y, y^(-1), r*y}] - 
 4*Li[{1, 1, 1, 7}, {x, y, y^(-1), R*y}] + 
 24*Li[{1, 1, 1, 7}, {x, y, y, r/y}] + 24*Li[{1, 1, 1, 7}, {x, y, y, R/y}] + 
 16*Li[{1, 1, 1, 7}, {y^(-1), 1, 1, r*y}] + 
 16*Li[{1, 1, 1, 7}, {y^(-1), 1, 1, R*y}] + 
 4*Li[{1, 1, 1, 7}, {y^(-1), 1, 1, r*x*y}] + 
 4*Li[{1, 1, 1, 7}, {y^(-1), 1, 1, R*x*y}] - 
 10*Li[{1, 1, 1, 7}, {y^(-1), 1, x, r*y}] - 
 10*Li[{1, 1, 1, 7}, {y^(-1), 1, x, R*y}] - 
 8*Li[{1, 1, 1, 7}, {y^(-1), 1, x, (r*y)/x}] - 
 8*Li[{1, 1, 1, 7}, {y^(-1), 1, x, (R*y)/x}] - 
 26*Li[{1, 1, 1, 7}, {y^(-1), 1, y, r}] - 
 26*Li[{1, 1, 1, 7}, {y^(-1), 1, y, R}] - 
 8*Li[{1, 1, 1, 7}, {y^(-1), 1, y, r*x}] - 
 8*Li[{1, 1, 1, 7}, {y^(-1), 1, y, R*x}] - 
 2*Li[{1, 1, 1, 7}, {y^(-1), x^(-1), 1, r*x*y}] - 
 2*Li[{1, 1, 1, 7}, {y^(-1), x^(-1), 1, R*x*y}] + 
 5*Li[{1, 1, 1, 7}, {y^(-1), x^(-1), x, r*y}] + 
 5*Li[{1, 1, 1, 7}, {y^(-1), x^(-1), x, R*y}] + 
 5*Li[{1, 1, 1, 7}, {y^(-1), x^(-1), y, r*x}] + 
 5*Li[{1, 1, 1, 7}, {y^(-1), x^(-1), y, R*x}] - 
 8*Li[{1, 1, 1, 7}, {y^(-1), x, 1, r*y}] - 
 8*Li[{1, 1, 1, 7}, {y^(-1), x, 1, R*y}] - 
 Li[{1, 1, 1, 7}, {y^(-1), x, x^(-1), r*x*y}] - 
 Li[{1, 1, 1, 7}, {y^(-1), x, x^(-1), R*x*y}] + 
 8*Li[{1, 1, 1, 7}, {y^(-1), x, x, (r*y)/x}] + 
 8*Li[{1, 1, 1, 7}, {y^(-1), x, x, (R*y)/x}] + 
 17*Li[{1, 1, 1, 7}, {y^(-1), x, y, r}] + 
 17*Li[{1, 1, 1, 7}, {y^(-1), x, y, R}] - 
 20*Li[{1, 1, 1, 7}, {y^(-1), y, 1, r}] - 
 20*Li[{1, 1, 1, 7}, {y^(-1), y, 1, R}] - 
 6*Li[{1, 1, 1, 7}, {y^(-1), y, 1, r*x}] - 
 6*Li[{1, 1, 1, 7}, {y^(-1), y, 1, R*x}] + 
 5*Li[{1, 1, 1, 7}, {y^(-1), y, x^(-1), r*x}] + 
 5*Li[{1, 1, 1, 7}, {y^(-1), y, x^(-1), R*x}] + 
 17*Li[{1, 1, 1, 7}, {y^(-1), y, x, r}] + 
 17*Li[{1, 1, 1, 7}, {y^(-1), y, x, R}] - 
 3*Li[{1, 1, 1, 7}, {y^(-1), y, y^(-1), r*y}] - 
 3*Li[{1, 1, 1, 7}, {y^(-1), y, y^(-1), R*y}] - 
 Li[{1, 1, 1, 7}, {y^(-1), y, y^(-1), r*x*y}] - 
 Li[{1, 1, 1, 7}, {y^(-1), y, y^(-1), R*x*y}] + 
 10*Li[{1, 1, 1, 7}, {y^(-1), y, y, r/y}] + 
 10*Li[{1, 1, 1, 7}, {y^(-1), y, y, R/y}] + 
 6*Li[{1, 1, 1, 7}, {y^(-1), y, y, (r*x)/y}] + 
 6*Li[{1, 1, 1, 7}, {y^(-1), y, y, (R*x)/y}] + 
 32*Li[{1, 1, 1, 7}, {y, 1, 1, r}] + 32*Li[{1, 1, 1, 7}, {y, 1, 1, R}] + 
 12*Li[{1, 1, 1, 7}, {y, 1, 1, r*x}] + 12*Li[{1, 1, 1, 7}, {y, 1, 1, R*x}] + 
 2*Li[{1, 1, 1, 7}, {y, 1, x^(-1), r*x}] + 
 2*Li[{1, 1, 1, 7}, {y, 1, x^(-1), R*x}] - 
 24*Li[{1, 1, 1, 7}, {y, 1, x, r}] - 24*Li[{1, 1, 1, 7}, {y, 1, x, R}] - 
 24*Li[{1, 1, 1, 7}, {y, 1, x, r/x}] - 24*Li[{1, 1, 1, 7}, {y, 1, x, R/x}] + 
 2*Li[{1, 1, 1, 7}, {y, 1, y^(-1), r*y}] + 
 2*Li[{1, 1, 1, 7}, {y, 1, y^(-1), R*y}] - 
 26*Li[{1, 1, 1, 7}, {y, 1, y, r/y}] - 26*Li[{1, 1, 1, 7}, {y, 1, y, R/y}] - 
 6*Li[{1, 1, 1, 7}, {y, 1, y, (r*x)/y}] - 
 6*Li[{1, 1, 1, 7}, {y, 1, y, (R*x)/y}] - 
 8*Li[{1, 1, 1, 7}, {y, x^(-1), 1, r*x}] - 
 8*Li[{1, 1, 1, 7}, {y, x^(-1), 1, R*x}] + 
 17*Li[{1, 1, 1, 7}, {y, x^(-1), x, r}] + 
 17*Li[{1, 1, 1, 7}, {y, x^(-1), x, R}] - 
 Li[{1, 1, 1, 7}, {y, x^(-1), y^(-1), r*x*y}] - 
 Li[{1, 1, 1, 7}, {y, x^(-1), y^(-1), R*x*y}] + 
 8*Li[{1, 1, 1, 7}, {y, x^(-1), y, (r*x)/y}] + 
 8*Li[{1, 1, 1, 7}, {y, x^(-1), y, (R*x)/y}] - 
 16*Li[{1, 1, 1, 7}, {y, x, 1, r}] - 16*Li[{1, 1, 1, 7}, {y, x, 1, R}] - 
 4*Li[{1, 1, 1, 7}, {y, x, x^(-1), r*x}] - 
 4*Li[{1, 1, 1, 7}, {y, x, x^(-1), R*x}] + 
 24*Li[{1, 1, 1, 7}, {y, x, x, r/x}] + 24*Li[{1, 1, 1, 7}, {y, x, x, R/x}] - 
 4*Li[{1, 1, 1, 7}, {y, x, y^(-1), r*y}] - 
 4*Li[{1, 1, 1, 7}, {y, x, y^(-1), R*y}] + 
 24*Li[{1, 1, 1, 7}, {y, x, y, r/y}] + 24*Li[{1, 1, 1, 7}, {y, x, y, R/y}] + 
 6*Li[{1, 1, 1, 7}, {y, y^(-1), 1, r*y}] + 
 6*Li[{1, 1, 1, 7}, {y, y^(-1), 1, R*y}] + 
 2*Li[{1, 1, 1, 7}, {y, y^(-1), 1, r*x*y}] + 
 2*Li[{1, 1, 1, 7}, {y, y^(-1), 1, R*x*y}] - 
 Li[{1, 1, 1, 7}, {y, y^(-1), x^(-1), r*x*y}] - 
 Li[{1, 1, 1, 7}, {y, y^(-1), x^(-1), R*x*y}] - 
 4*Li[{1, 1, 1, 7}, {y, y^(-1), x, r*y}] - 
 4*Li[{1, 1, 1, 7}, {y, y^(-1), x, R*y}] - 
 7*Li[{1, 1, 1, 7}, {y, y^(-1), y, r}] - 
 7*Li[{1, 1, 1, 7}, {y, y^(-1), y, R}] - 
 4*Li[{1, 1, 1, 7}, {y, y^(-1), y, r*x}] - 
 4*Li[{1, 1, 1, 7}, {y, y^(-1), y, R*x}] - 
 16*Li[{1, 1, 1, 7}, {y, y, 1, r/y}] - 16*Li[{1, 1, 1, 7}, {y, y, 1, R/y}] + 
 8*Li[{1, 1, 1, 7}, {y, y, x^(-1), (r*x)/y}] + 
 8*Li[{1, 1, 1, 7}, {y, y, x^(-1), (R*x)/y}] + 
 24*Li[{1, 1, 1, 7}, {y, y, x, r/y}] + 24*Li[{1, 1, 1, 7}, {y, y, x, R/y}] - 
 10*Li[{1, 1, 1, 7}, {y, y, y^(-1), r}] - 
 10*Li[{1, 1, 1, 7}, {y, y, y^(-1), R}] - 
 6*Li[{1, 1, 1, 7}, {y, y, y^(-1), r*x}] - 
 6*Li[{1, 1, 1, 7}, {y, y, y^(-1), R*x}] - 
 24*Li[{1, 1, 2, 6}, {1, 1, 1, r}] - 24*Li[{1, 1, 2, 6}, {1, 1, 1, R}] - 
 8*Li[{1, 1, 2, 6}, {1, 1, 1, r*x}] - 8*Li[{1, 1, 2, 6}, {1, 1, 1, R*x}] - 
 8*Li[{1, 1, 2, 6}, {1, 1, 1, r*y}] - 8*Li[{1, 1, 2, 6}, {1, 1, 1, R*y}] - 
 48*Li[{1, 1, 2, 6}, {1, 1, x, r}] - 48*Li[{1, 1, 2, 6}, {1, 1, x, R}] + 
 8*Li[{1, 1, 2, 6}, {1, 1, x, r/x}] + 8*Li[{1, 1, 2, 6}, {1, 1, x, R/x}] - 
 12*Li[{1, 1, 2, 6}, {1, 1, x, r*y}] - 12*Li[{1, 1, 2, 6}, {1, 1, x, R*y}] + 
 16*Li[{1, 1, 2, 6}, {1, 1, x^2, r/x}] + 
 16*Li[{1, 1, 2, 6}, {1, 1, x^2, R/x}] + 
 4*Li[{1, 1, 2, 6}, {1, 1, x^2, (r*y)/x}] + 
 4*Li[{1, 1, 2, 6}, {1, 1, x^2, (R*y)/x}] - 
 4*Li[{1, 1, 2, 6}, {1, 1, x/y, (r*y)/x}] - 
 4*Li[{1, 1, 2, 6}, {1, 1, x/y, (R*y)/x}] - 
 48*Li[{1, 1, 2, 6}, {1, 1, y, r}] - 48*Li[{1, 1, 2, 6}, {1, 1, y, R}] - 
 12*Li[{1, 1, 2, 6}, {1, 1, y, r*x}] - 12*Li[{1, 1, 2, 6}, {1, 1, y, R*x}] + 
 8*Li[{1, 1, 2, 6}, {1, 1, y, r/y}] + 8*Li[{1, 1, 2, 6}, {1, 1, y, R/y}] - 
 4*Li[{1, 1, 2, 6}, {1, 1, y/x, (r*x)/y}] - 
 4*Li[{1, 1, 2, 6}, {1, 1, y/x, (R*x)/y}] + 
 24*Li[{1, 1, 2, 6}, {1, 1, x*y, r}] + 24*Li[{1, 1, 2, 6}, {1, 1, x*y, R}] + 
 20*Li[{1, 1, 2, 6}, {1, 1, x*y, r/x}] + 
 20*Li[{1, 1, 2, 6}, {1, 1, x*y, R/x}] + 
 20*Li[{1, 1, 2, 6}, {1, 1, x*y, r/y}] + 
 20*Li[{1, 1, 2, 6}, {1, 1, x*y, R/y}] + 
 32*Li[{1, 1, 2, 6}, {1, 1, x*y, r/(x*y)}] + 
 32*Li[{1, 1, 2, 6}, {1, 1, x*y, R/(x*y)}] + 
 16*Li[{1, 1, 2, 6}, {1, 1, y^2, r/y}] + 
 16*Li[{1, 1, 2, 6}, {1, 1, y^2, R/y}] + 
 4*Li[{1, 1, 2, 6}, {1, 1, y^2, (r*x)/y}] + 
 4*Li[{1, 1, 2, 6}, {1, 1, y^2, (R*x)/y}] + 
 2*Li[{1, 1, 2, 6}, {1, x^(-1), 1, r*x}] + 
 2*Li[{1, 1, 2, 6}, {1, x^(-1), 1, R*x}] - 
 2*Li[{1, 1, 2, 6}, {1, x^(-1), x^2, r/x}] - 
 2*Li[{1, 1, 2, 6}, {1, x^(-1), x^2, R/x}] + 
 2*Li[{1, 1, 2, 6}, {1, x^(-1), x/y, r*y}] + 
 2*Li[{1, 1, 2, 6}, {1, x^(-1), x/y, R*y}] - 
 10*Li[{1, 1, 2, 6}, {1, x^(-1), x*y, r/y}] - 
 10*Li[{1, 1, 2, 6}, {1, x^(-1), x*y, R/y}] + 
 20*Li[{1, 1, 2, 6}, {1, x, 1, r}] + 20*Li[{1, 1, 2, 6}, {1, x, 1, R}] + 
 4*Li[{1, 1, 2, 6}, {1, x, 1, r/x}] + 4*Li[{1, 1, 2, 6}, {1, x, 1, R/x}] + 
 6*Li[{1, 1, 2, 6}, {1, x, 1, r*y}] + 6*Li[{1, 1, 2, 6}, {1, x, 1, R*y}] + 
 4*Li[{1, 1, 2, 6}, {1, x, 1, (r*y)/x}] + 
 4*Li[{1, 1, 2, 6}, {1, x, 1, (R*y)/x}] - 
 4*Li[{1, 1, 2, 6}, {1, x, x^(-1), r}] - 
 4*Li[{1, 1, 2, 6}, {1, x, x^(-1), R}] + 8*Li[{1, 1, 2, 6}, {1, x, x, r/x}] + 
 8*Li[{1, 1, 2, 6}, {1, x, x, R/x}] + 
 2*Li[{1, 1, 2, 6}, {1, x, x, (r*y)/x}] + 
 2*Li[{1, 1, 2, 6}, {1, x, x, (R*y)/x}] - 
 4*Li[{1, 1, 2, 6}, {1, x, y^(-1), (r*y)/x}] - 
 4*Li[{1, 1, 2, 6}, {1, x, y^(-1), (R*y)/x}] + 
 2*Li[{1, 1, 2, 6}, {1, x, 1/(x*y), r*y}] + 
 2*Li[{1, 1, 2, 6}, {1, x, 1/(x*y), R*y}] + 
 26*Li[{1, 1, 2, 6}, {1, x, y, r}] + 26*Li[{1, 1, 2, 6}, {1, x, y, R}] + 
 4*Li[{1, 1, 2, 6}, {1, x, y, r/x}] + 4*Li[{1, 1, 2, 6}, {1, x, y, R/x}] - 
 4*Li[{1, 1, 2, 6}, {1, x, y, r/y}] - 4*Li[{1, 1, 2, 6}, {1, x, y, R/y}] + 
 10*Li[{1, 1, 2, 6}, {1, x, y/x, r}] + 10*Li[{1, 1, 2, 6}, {1, x, y/x, R}] + 
 2*Li[{1, 1, 2, 6}, {1, x, y/x, r*x}] + 
 2*Li[{1, 1, 2, 6}, {1, x, y/x, R*x}] + 
 2*Li[{1, 1, 2, 6}, {1, x, y/x, (r*x)/y}] + 
 2*Li[{1, 1, 2, 6}, {1, x, y/x, (R*x)/y}] - 
 20*Li[{1, 1, 2, 6}, {1, x, x*y, r/x}] - 
 20*Li[{1, 1, 2, 6}, {1, x, x*y, R/x}] - 
 16*Li[{1, 1, 2, 6}, {1, x, x*y, r/(x*y)}] - 
 16*Li[{1, 1, 2, 6}, {1, x, x*y, R/(x*y)}] - 
 10*Li[{1, 1, 2, 6}, {1, x, y^2, r/y}] - 
 10*Li[{1, 1, 2, 6}, {1, x, y^2, R/y}] - 
 8*Li[{1, 1, 2, 6}, {1, x, y^2, r/(x*y)}] - 
 8*Li[{1, 1, 2, 6}, {1, x, y^2, R/(x*y)}] + 
 2*Li[{1, 1, 2, 6}, {1, y^(-1), 1, r*y}] + 
 2*Li[{1, 1, 2, 6}, {1, y^(-1), 1, R*y}] + 
 2*Li[{1, 1, 2, 6}, {1, y^(-1), y/x, r*x}] + 
 2*Li[{1, 1, 2, 6}, {1, y^(-1), y/x, R*x}] - 
 10*Li[{1, 1, 2, 6}, {1, y^(-1), x*y, r/x}] - 
 10*Li[{1, 1, 2, 6}, {1, y^(-1), x*y, R/x}] - 
 2*Li[{1, 1, 2, 6}, {1, y^(-1), y^2, r/y}] - 
 2*Li[{1, 1, 2, 6}, {1, y^(-1), y^2, R/y}] + 
 20*Li[{1, 1, 2, 6}, {1, y, 1, r}] + 20*Li[{1, 1, 2, 6}, {1, y, 1, R}] + 
 6*Li[{1, 1, 2, 6}, {1, y, 1, r*x}] + 6*Li[{1, 1, 2, 6}, {1, y, 1, R*x}] + 
 4*Li[{1, 1, 2, 6}, {1, y, 1, r/y}] + 4*Li[{1, 1, 2, 6}, {1, y, 1, R/y}] + 
 4*Li[{1, 1, 2, 6}, {1, y, 1, (r*x)/y}] + 
 4*Li[{1, 1, 2, 6}, {1, y, 1, (R*x)/y}] - 
 4*Li[{1, 1, 2, 6}, {1, y, x^(-1), (r*x)/y}] - 
 4*Li[{1, 1, 2, 6}, {1, y, x^(-1), (R*x)/y}] + 
 26*Li[{1, 1, 2, 6}, {1, y, x, r}] + 26*Li[{1, 1, 2, 6}, {1, y, x, R}] - 
 4*Li[{1, 1, 2, 6}, {1, y, x, r/x}] - 4*Li[{1, 1, 2, 6}, {1, y, x, R/x}] + 
 4*Li[{1, 1, 2, 6}, {1, y, x, r/y}] + 4*Li[{1, 1, 2, 6}, {1, y, x, R/y}] - 
 10*Li[{1, 1, 2, 6}, {1, y, x^2, r/x}] - 
 10*Li[{1, 1, 2, 6}, {1, y, x^2, R/x}] - 
 8*Li[{1, 1, 2, 6}, {1, y, x^2, r/(x*y)}] - 
 8*Li[{1, 1, 2, 6}, {1, y, x^2, R/(x*y)}] - 
 4*Li[{1, 1, 2, 6}, {1, y, y^(-1), r}] - 
 4*Li[{1, 1, 2, 6}, {1, y, y^(-1), R}] + 
 2*Li[{1, 1, 2, 6}, {1, y, 1/(x*y), r*x}] + 
 2*Li[{1, 1, 2, 6}, {1, y, 1/(x*y), R*x}] + 
 10*Li[{1, 1, 2, 6}, {1, y, x/y, r}] + 10*Li[{1, 1, 2, 6}, {1, y, x/y, R}] + 
 2*Li[{1, 1, 2, 6}, {1, y, x/y, r*y}] + 
 2*Li[{1, 1, 2, 6}, {1, y, x/y, R*y}] + 
 2*Li[{1, 1, 2, 6}, {1, y, x/y, (r*y)/x}] + 
 2*Li[{1, 1, 2, 6}, {1, y, x/y, (R*y)/x}] + 
 8*Li[{1, 1, 2, 6}, {1, y, y, r/y}] + 8*Li[{1, 1, 2, 6}, {1, y, y, R/y}] + 
 2*Li[{1, 1, 2, 6}, {1, y, y, (r*x)/y}] + 
 2*Li[{1, 1, 2, 6}, {1, y, y, (R*x)/y}] - 
 20*Li[{1, 1, 2, 6}, {1, y, x*y, r/y}] - 
 20*Li[{1, 1, 2, 6}, {1, y, x*y, R/y}] - 
 16*Li[{1, 1, 2, 6}, {1, y, x*y, r/(x*y)}] - 
 16*Li[{1, 1, 2, 6}, {1, y, x*y, R/(x*y)}] + 
 4*Li[{1, 1, 2, 6}, {x^(-1), 1, 1, r*x}] + 
 4*Li[{1, 1, 2, 6}, {x^(-1), 1, 1, R*x}] + 
 16*Li[{1, 1, 2, 6}, {x^(-1), 1, x, r}] + 
 16*Li[{1, 1, 2, 6}, {x^(-1), 1, x, R}] + 
 4*Li[{1, 1, 2, 6}, {x^(-1), 1, x, r*y}] + 
 4*Li[{1, 1, 2, 6}, {x^(-1), 1, x, R*y}] - 
 8*Li[{1, 1, 2, 6}, {x^(-1), 1, x^2, r/x}] - 
 8*Li[{1, 1, 2, 6}, {x^(-1), 1, x^2, R/x}] - 
 2*Li[{1, 1, 2, 6}, {x^(-1), 1, x^2, (r*y)/x}] - 
 2*Li[{1, 1, 2, 6}, {x^(-1), 1, x^2, (R*y)/x}] + 
 6*Li[{1, 1, 2, 6}, {x^(-1), 1, y, r*x}] + 
 6*Li[{1, 1, 2, 6}, {x^(-1), 1, y, R*x}] - 
 12*Li[{1, 1, 2, 6}, {x^(-1), 1, x*y, r}] - 
 12*Li[{1, 1, 2, 6}, {x^(-1), 1, x*y, R}] - 
 10*Li[{1, 1, 2, 6}, {x^(-1), 1, x*y, r/y}] - 
 10*Li[{1, 1, 2, 6}, {x^(-1), 1, x*y, R/y}] - 
 2*Li[{1, 1, 2, 6}, {x^(-1), 1, y^2, (r*x)/y}] - 
 2*Li[{1, 1, 2, 6}, {x^(-1), 1, y^2, (R*x)/y}] - 
 2*Li[{1, 1, 2, 6}, {x^(-1), x, 1, r}] - 
 2*Li[{1, 1, 2, 6}, {x^(-1), x, 1, R}] - 
 3*Li[{1, 1, 2, 6}, {x^(-1), x, 1, r*y}] - 
 3*Li[{1, 1, 2, 6}, {x^(-1), x, 1, R*y}] - 
 4*Li[{1, 1, 2, 6}, {x^(-1), x, x, r/x}] - 
 4*Li[{1, 1, 2, 6}, {x^(-1), x, x, R/x}] + 
 2*Li[{1, 1, 2, 6}, {x^(-1), x, x/y, (r*y)/x}] + 
 2*Li[{1, 1, 2, 6}, {x^(-1), x, x/y, (R*y)/x}] - 
 13*Li[{1, 1, 2, 6}, {x^(-1), x, y, r}] - 
 13*Li[{1, 1, 2, 6}, {x^(-1), x, y, R}] - 
 Li[{1, 1, 2, 6}, {x^(-1), x, y/x, r*x}] - 
 Li[{1, 1, 2, 6}, {x^(-1), x, y/x, R*x}] + 
 10*Li[{1, 1, 2, 6}, {x^(-1), x, x*y, r/x}] + 
 10*Li[{1, 1, 2, 6}, {x^(-1), x, x*y, R/x}] + 
 5*Li[{1, 1, 2, 6}, {x^(-1), x, y^2, r/y}] + 
 5*Li[{1, 1, 2, 6}, {x^(-1), x, y^2, R/y}] - 
 2*Li[{1, 1, 2, 6}, {x^(-1), y^(-1), x, r*y}] - 
 2*Li[{1, 1, 2, 6}, {x^(-1), y^(-1), x, R*y}] + 
 Li[{1, 1, 2, 6}, {x^(-1), y^(-1), x^2, (r*y)/x}] + 
 Li[{1, 1, 2, 6}, {x^(-1), y^(-1), x^2, (R*y)/x}] - 
 2*Li[{1, 1, 2, 6}, {x^(-1), y^(-1), y, r*x}] - 
 2*Li[{1, 1, 2, 6}, {x^(-1), y^(-1), y, R*x}] + 
 6*Li[{1, 1, 2, 6}, {x^(-1), y^(-1), x*y, r}] + 
 6*Li[{1, 1, 2, 6}, {x^(-1), y^(-1), x*y, R}] + 
 Li[{1, 1, 2, 6}, {x^(-1), y^(-1), y^2, (r*x)/y}] + 
 Li[{1, 1, 2, 6}, {x^(-1), y^(-1), y^2, (R*x)/y}] - 
 3*Li[{1, 1, 2, 6}, {x^(-1), y, 1, r*x}] - 
 3*Li[{1, 1, 2, 6}, {x^(-1), y, 1, R*x}] - 
 8*Li[{1, 1, 2, 6}, {x^(-1), y, x, r}] - 
 8*Li[{1, 1, 2, 6}, {x^(-1), y, x, R}] + 
 5*Li[{1, 1, 2, 6}, {x^(-1), y, x^2, r/x}] + 
 5*Li[{1, 1, 2, 6}, {x^(-1), y, x^2, R/x}] - 
 Li[{1, 1, 2, 6}, {x^(-1), y, x/y, r*y}] - 
 Li[{1, 1, 2, 6}, {x^(-1), y, x/y, R*y}] - 
 Li[{1, 1, 2, 6}, {x^(-1), y, y, (r*x)/y}] - 
 Li[{1, 1, 2, 6}, {x^(-1), y, y, (R*x)/y}] + 
 10*Li[{1, 1, 2, 6}, {x^(-1), y, x*y, r/y}] + 
 10*Li[{1, 1, 2, 6}, {x^(-1), y, x*y, R/y}] + 
 12*Li[{1, 1, 2, 6}, {x, 1, 1, r}] + 12*Li[{1, 1, 2, 6}, {x, 1, 1, R}] + 
 4*Li[{1, 1, 2, 6}, {x, 1, 1, r*y}] + 4*Li[{1, 1, 2, 6}, {x, 1, 1, R*y}] - 
 2*Li[{1, 1, 2, 6}, {x, 1, x, r/x}] - 2*Li[{1, 1, 2, 6}, {x, 1, x, R/x}] + 
 2*Li[{1, 1, 2, 6}, {x, 1, x/y, (r*y)/x}] + 
 2*Li[{1, 1, 2, 6}, {x, 1, x/y, (R*y)/x}] + 
 24*Li[{1, 1, 2, 6}, {x, 1, y, r}] + 24*Li[{1, 1, 2, 6}, {x, 1, y, R}] - 
 4*Li[{1, 1, 2, 6}, {x, 1, y, r/y}] - 4*Li[{1, 1, 2, 6}, {x, 1, y, R/y}] + 
 2*Li[{1, 1, 2, 6}, {x, 1, y/x, (r*x)/y}] + 
 2*Li[{1, 1, 2, 6}, {x, 1, y/x, (R*x)/y}] - 
 10*Li[{1, 1, 2, 6}, {x, 1, x*y, r/x}] - 
 10*Li[{1, 1, 2, 6}, {x, 1, x*y, R/x}] - 
 16*Li[{1, 1, 2, 6}, {x, 1, x*y, r/(x*y)}] - 
 16*Li[{1, 1, 2, 6}, {x, 1, x*y, R/(x*y)}] - 
 8*Li[{1, 1, 2, 6}, {x, 1, y^2, r/y}] - 
 8*Li[{1, 1, 2, 6}, {x, 1, y^2, R/y}] + 
 Li[{1, 1, 2, 6}, {x, x^(-1), 1, r*x}] + 
 Li[{1, 1, 2, 6}, {x, x^(-1), 1, R*x}] + 
 11*Li[{1, 1, 2, 6}, {x, x^(-1), x, r}] + 
 11*Li[{1, 1, 2, 6}, {x, x^(-1), x, R}] + 
 3*Li[{1, 1, 2, 6}, {x, x^(-1), x, r*y}] + 
 3*Li[{1, 1, 2, 6}, {x, x^(-1), x, R*y}] - 
 3*Li[{1, 1, 2, 6}, {x, x^(-1), x^2, r/x}] - 
 3*Li[{1, 1, 2, 6}, {x, x^(-1), x^2, R/x}] - 
 Li[{1, 1, 2, 6}, {x, x^(-1), x^2, (r*y)/x}] - 
 Li[{1, 1, 2, 6}, {x, x^(-1), x^2, (R*y)/x}] - 
 Li[{1, 1, 2, 6}, {x, x^(-1), x/y, r*y}] - 
 Li[{1, 1, 2, 6}, {x, x^(-1), x/y, R*y}] + 
 3*Li[{1, 1, 2, 6}, {x, x^(-1), y, r*x}] + 
 3*Li[{1, 1, 2, 6}, {x, x^(-1), y, R*x}] - 
 6*Li[{1, 1, 2, 6}, {x, x^(-1), x*y, r}] - 
 6*Li[{1, 1, 2, 6}, {x, x^(-1), x*y, R}] - 
 Li[{1, 1, 2, 6}, {x, x^(-1), y^2, (r*x)/y}] - 
 Li[{1, 1, 2, 6}, {x, x^(-1), y^2, (R*x)/y}] - 
 4*Li[{1, 1, 2, 6}, {x, x, 1, r/x}] - 4*Li[{1, 1, 2, 6}, {x, x, 1, R/x}] - 
 4*Li[{1, 1, 2, 6}, {x, x, 1, (r*y)/x}] - 
 4*Li[{1, 1, 2, 6}, {x, x, 1, (R*y)/x}] + 
 4*Li[{1, 1, 2, 6}, {x, x, x^(-1), r}] + 
 4*Li[{1, 1, 2, 6}, {x, x, x^(-1), R}] + 
 4*Li[{1, 1, 2, 6}, {x, x, y^(-1), (r*y)/x}] + 
 4*Li[{1, 1, 2, 6}, {x, x, y^(-1), (R*y)/x}] - 
 2*Li[{1, 1, 2, 6}, {x, x, 1/(x*y), r*y}] - 
 2*Li[{1, 1, 2, 6}, {x, x, 1/(x*y), R*y}] - 
 4*Li[{1, 1, 2, 6}, {x, x, y, r/x}] - 4*Li[{1, 1, 2, 6}, {x, x, y, R/x}] - 
 10*Li[{1, 1, 2, 6}, {x, x, y/x, r}] - 10*Li[{1, 1, 2, 6}, {x, x, y/x, R}] + 
 8*Li[{1, 1, 2, 6}, {x, x, y^2, r/(x*y)}] + 
 8*Li[{1, 1, 2, 6}, {x, x, y^2, R/(x*y)}] - 
 3*Li[{1, 1, 2, 6}, {x, y^(-1), 1, r*y}] - 
 3*Li[{1, 1, 2, 6}, {x, y^(-1), 1, R*y}] - 
 Li[{1, 1, 2, 6}, {x, y^(-1), x, (r*y)/x}] - 
 Li[{1, 1, 2, 6}, {x, y^(-1), x, (R*y)/x}] - 
 8*Li[{1, 1, 2, 6}, {x, y^(-1), y, r}] - 
 8*Li[{1, 1, 2, 6}, {x, y^(-1), y, R}] - 
 Li[{1, 1, 2, 6}, {x, y^(-1), y/x, r*x}] - 
 Li[{1, 1, 2, 6}, {x, y^(-1), y/x, R*x}] + 
 10*Li[{1, 1, 2, 6}, {x, y^(-1), x*y, r/x}] + 
 10*Li[{1, 1, 2, 6}, {x, y^(-1), x*y, R/x}] + 
 5*Li[{1, 1, 2, 6}, {x, y^(-1), y^2, r/y}] + 
 5*Li[{1, 1, 2, 6}, {x, y^(-1), y^2, R/y}] - 
 18*Li[{1, 1, 2, 6}, {x, y, 1, r}] - 18*Li[{1, 1, 2, 6}, {x, y, 1, R}] - 
 Li[{1, 1, 2, 6}, {x, y, x, r/x}] - Li[{1, 1, 2, 6}, {x, y, x, R/x}] - 
 2*Li[{1, 1, 2, 6}, {x, y, x/y, (r*y)/x}] - 
 2*Li[{1, 1, 2, 6}, {x, y, x/y, (R*y)/x}] - 
 Li[{1, 1, 2, 6}, {x, y, y, r/y}] - Li[{1, 1, 2, 6}, {x, y, y, R/y}] - 
 2*Li[{1, 1, 2, 6}, {x, y, y/x, (r*x)/y}] - 
 2*Li[{1, 1, 2, 6}, {x, y, y/x, (R*x)/y}] + 
 16*Li[{1, 1, 2, 6}, {x, y, x*y, r/(x*y)}] + 
 16*Li[{1, 1, 2, 6}, {x, y, x*y, R/(x*y)}] + 
 4*Li[{1, 1, 2, 6}, {y^(-1), 1, 1, r*y}] + 
 4*Li[{1, 1, 2, 6}, {y^(-1), 1, 1, R*y}] + 
 6*Li[{1, 1, 2, 6}, {y^(-1), 1, x, r*y}] + 
 6*Li[{1, 1, 2, 6}, {y^(-1), 1, x, R*y}] - 
 2*Li[{1, 1, 2, 6}, {y^(-1), 1, x^2, (r*y)/x}] - 
 2*Li[{1, 1, 2, 6}, {y^(-1), 1, x^2, (R*y)/x}] + 
 16*Li[{1, 1, 2, 6}, {y^(-1), 1, y, r}] + 
 16*Li[{1, 1, 2, 6}, {y^(-1), 1, y, R}] + 
 4*Li[{1, 1, 2, 6}, {y^(-1), 1, y, r*x}] + 
 4*Li[{1, 1, 2, 6}, {y^(-1), 1, y, R*x}] - 
 12*Li[{1, 1, 2, 6}, {y^(-1), 1, x*y, r}] - 
 12*Li[{1, 1, 2, 6}, {y^(-1), 1, x*y, R}] - 
 10*Li[{1, 1, 2, 6}, {y^(-1), 1, x*y, r/x}] - 
 10*Li[{1, 1, 2, 6}, {y^(-1), 1, x*y, R/x}] - 
 8*Li[{1, 1, 2, 6}, {y^(-1), 1, y^2, r/y}] - 
 8*Li[{1, 1, 2, 6}, {y^(-1), 1, y^2, R/y}] - 
 2*Li[{1, 1, 2, 6}, {y^(-1), 1, y^2, (r*x)/y}] - 
 2*Li[{1, 1, 2, 6}, {y^(-1), 1, y^2, (R*x)/y}] - 
 2*Li[{1, 1, 2, 6}, {y^(-1), x^(-1), x, r*y}] - 
 2*Li[{1, 1, 2, 6}, {y^(-1), x^(-1), x, R*y}] + 
 Li[{1, 1, 2, 6}, {y^(-1), x^(-1), x^2, (r*y)/x}] + 
 Li[{1, 1, 2, 6}, {y^(-1), x^(-1), x^2, (R*y)/x}] - 
 2*Li[{1, 1, 2, 6}, {y^(-1), x^(-1), y, r*x}] - 
 2*Li[{1, 1, 2, 6}, {y^(-1), x^(-1), y, R*x}] + 
 6*Li[{1, 1, 2, 6}, {y^(-1), x^(-1), x*y, r}] + 
 6*Li[{1, 1, 2, 6}, {y^(-1), x^(-1), x*y, R}] + 
 Li[{1, 1, 2, 6}, {y^(-1), x^(-1), y^2, (r*x)/y}] + 
 Li[{1, 1, 2, 6}, {y^(-1), x^(-1), y^2, (R*x)/y}] - 
 3*Li[{1, 1, 2, 6}, {y^(-1), x, 1, r*y}] - 
 3*Li[{1, 1, 2, 6}, {y^(-1), x, 1, R*y}] - 
 Li[{1, 1, 2, 6}, {y^(-1), x, x, (r*y)/x}] - 
 Li[{1, 1, 2, 6}, {y^(-1), x, x, (R*y)/x}] - 
 8*Li[{1, 1, 2, 6}, {y^(-1), x, y, r}] - 
 8*Li[{1, 1, 2, 6}, {y^(-1), x, y, R}] - 
 Li[{1, 1, 2, 6}, {y^(-1), x, y/x, r*x}] - 
 Li[{1, 1, 2, 6}, {y^(-1), x, y/x, R*x}] + 
 10*Li[{1, 1, 2, 6}, {y^(-1), x, x*y, r/x}] + 
 10*Li[{1, 1, 2, 6}, {y^(-1), x, x*y, R/x}] + 
 5*Li[{1, 1, 2, 6}, {y^(-1), x, y^2, r/y}] + 
 5*Li[{1, 1, 2, 6}, {y^(-1), x, y^2, R/y}] - 
 2*Li[{1, 1, 2, 6}, {y^(-1), y, 1, r}] - 
 2*Li[{1, 1, 2, 6}, {y^(-1), y, 1, R}] - 
 3*Li[{1, 1, 2, 6}, {y^(-1), y, 1, r*x}] - 
 3*Li[{1, 1, 2, 6}, {y^(-1), y, 1, R*x}] - 
 13*Li[{1, 1, 2, 6}, {y^(-1), y, x, r}] - 
 13*Li[{1, 1, 2, 6}, {y^(-1), y, x, R}] + 
 5*Li[{1, 1, 2, 6}, {y^(-1), y, x^2, r/x}] + 
 5*Li[{1, 1, 2, 6}, {y^(-1), y, x^2, R/x}] - 
 Li[{1, 1, 2, 6}, {y^(-1), y, x/y, r*y}] - 
 Li[{1, 1, 2, 6}, {y^(-1), y, x/y, R*y}] - 
 4*Li[{1, 1, 2, 6}, {y^(-1), y, y, r/y}] - 
 4*Li[{1, 1, 2, 6}, {y^(-1), y, y, R/y}] + 
 2*Li[{1, 1, 2, 6}, {y^(-1), y, y/x, (r*x)/y}] + 
 2*Li[{1, 1, 2, 6}, {y^(-1), y, y/x, (R*x)/y}] + 
 10*Li[{1, 1, 2, 6}, {y^(-1), y, x*y, r/y}] + 
 10*Li[{1, 1, 2, 6}, {y^(-1), y, x*y, R/y}] + 
 12*Li[{1, 1, 2, 6}, {y, 1, 1, r}] + 12*Li[{1, 1, 2, 6}, {y, 1, 1, R}] + 
 4*Li[{1, 1, 2, 6}, {y, 1, 1, r*x}] + 4*Li[{1, 1, 2, 6}, {y, 1, 1, R*x}] + 
 24*Li[{1, 1, 2, 6}, {y, 1, x, r}] + 24*Li[{1, 1, 2, 6}, {y, 1, x, R}] - 
 4*Li[{1, 1, 2, 6}, {y, 1, x, r/x}] - 4*Li[{1, 1, 2, 6}, {y, 1, x, R/x}] - 
 8*Li[{1, 1, 2, 6}, {y, 1, x^2, r/x}] - 
 8*Li[{1, 1, 2, 6}, {y, 1, x^2, R/x}] + 
 2*Li[{1, 1, 2, 6}, {y, 1, x/y, (r*y)/x}] + 
 2*Li[{1, 1, 2, 6}, {y, 1, x/y, (R*y)/x}] - 
 2*Li[{1, 1, 2, 6}, {y, 1, y, r/y}] - 2*Li[{1, 1, 2, 6}, {y, 1, y, R/y}] + 
 2*Li[{1, 1, 2, 6}, {y, 1, y/x, (r*x)/y}] + 
 2*Li[{1, 1, 2, 6}, {y, 1, y/x, (R*x)/y}] - 
 10*Li[{1, 1, 2, 6}, {y, 1, x*y, r/y}] - 
 10*Li[{1, 1, 2, 6}, {y, 1, x*y, R/y}] - 
 16*Li[{1, 1, 2, 6}, {y, 1, x*y, r/(x*y)}] - 
 16*Li[{1, 1, 2, 6}, {y, 1, x*y, R/(x*y)}] - 
 3*Li[{1, 1, 2, 6}, {y, x^(-1), 1, r*x}] - 
 3*Li[{1, 1, 2, 6}, {y, x^(-1), 1, R*x}] - 
 8*Li[{1, 1, 2, 6}, {y, x^(-1), x, r}] - 
 8*Li[{1, 1, 2, 6}, {y, x^(-1), x, R}] + 
 5*Li[{1, 1, 2, 6}, {y, x^(-1), x^2, r/x}] + 
 5*Li[{1, 1, 2, 6}, {y, x^(-1), x^2, R/x}] - 
 Li[{1, 1, 2, 6}, {y, x^(-1), x/y, r*y}] - 
 Li[{1, 1, 2, 6}, {y, x^(-1), x/y, R*y}] - 
 Li[{1, 1, 2, 6}, {y, x^(-1), y, (r*x)/y}] - 
 Li[{1, 1, 2, 6}, {y, x^(-1), y, (R*x)/y}] + 
 10*Li[{1, 1, 2, 6}, {y, x^(-1), x*y, r/y}] + 
 10*Li[{1, 1, 2, 6}, {y, x^(-1), x*y, R/y}] - 
 18*Li[{1, 1, 2, 6}, {y, x, 1, r}] - 18*Li[{1, 1, 2, 6}, {y, x, 1, R}] - 
 Li[{1, 1, 2, 6}, {y, x, x, r/x}] - Li[{1, 1, 2, 6}, {y, x, x, R/x}] - 
 2*Li[{1, 1, 2, 6}, {y, x, x/y, (r*y)/x}] - 
 2*Li[{1, 1, 2, 6}, {y, x, x/y, (R*y)/x}] - 
 Li[{1, 1, 2, 6}, {y, x, y, r/y}] - Li[{1, 1, 2, 6}, {y, x, y, R/y}] - 
 2*Li[{1, 1, 2, 6}, {y, x, y/x, (r*x)/y}] - 
 2*Li[{1, 1, 2, 6}, {y, x, y/x, (R*x)/y}] + 
 16*Li[{1, 1, 2, 6}, {y, x, x*y, r/(x*y)}] + 
 16*Li[{1, 1, 2, 6}, {y, x, x*y, R/(x*y)}] + 
 Li[{1, 1, 2, 6}, {y, y^(-1), 1, r*y}] + 
 Li[{1, 1, 2, 6}, {y, y^(-1), 1, R*y}] + 
 3*Li[{1, 1, 2, 6}, {y, y^(-1), x, r*y}] + 
 3*Li[{1, 1, 2, 6}, {y, y^(-1), x, R*y}] - 
 Li[{1, 1, 2, 6}, {y, y^(-1), x^2, (r*y)/x}] - 
 Li[{1, 1, 2, 6}, {y, y^(-1), x^2, (R*y)/x}] + 
 11*Li[{1, 1, 2, 6}, {y, y^(-1), y, r}] + 
 11*Li[{1, 1, 2, 6}, {y, y^(-1), y, R}] + 
 3*Li[{1, 1, 2, 6}, {y, y^(-1), y, r*x}] + 
 3*Li[{1, 1, 2, 6}, {y, y^(-1), y, R*x}] - 
 Li[{1, 1, 2, 6}, {y, y^(-1), y/x, r*x}] - 
 Li[{1, 1, 2, 6}, {y, y^(-1), y/x, R*x}] - 
 6*Li[{1, 1, 2, 6}, {y, y^(-1), x*y, r}] - 
 6*Li[{1, 1, 2, 6}, {y, y^(-1), x*y, R}] - 
 3*Li[{1, 1, 2, 6}, {y, y^(-1), y^2, r/y}] - 
 3*Li[{1, 1, 2, 6}, {y, y^(-1), y^2, R/y}] - 
 Li[{1, 1, 2, 6}, {y, y^(-1), y^2, (r*x)/y}] - 
 Li[{1, 1, 2, 6}, {y, y^(-1), y^2, (R*x)/y}] - 
 4*Li[{1, 1, 2, 6}, {y, y, 1, r/y}] - 4*Li[{1, 1, 2, 6}, {y, y, 1, R/y}] - 
 4*Li[{1, 1, 2, 6}, {y, y, 1, (r*x)/y}] - 
 4*Li[{1, 1, 2, 6}, {y, y, 1, (R*x)/y}] + 
 4*Li[{1, 1, 2, 6}, {y, y, x^(-1), (r*x)/y}] + 
 4*Li[{1, 1, 2, 6}, {y, y, x^(-1), (R*x)/y}] - 
 4*Li[{1, 1, 2, 6}, {y, y, x, r/y}] - 4*Li[{1, 1, 2, 6}, {y, y, x, R/y}] + 
 8*Li[{1, 1, 2, 6}, {y, y, x^2, r/(x*y)}] + 
 8*Li[{1, 1, 2, 6}, {y, y, x^2, R/(x*y)}] + 
 4*Li[{1, 1, 2, 6}, {y, y, y^(-1), r}] + 
 4*Li[{1, 1, 2, 6}, {y, y, y^(-1), R}] - 
 2*Li[{1, 1, 2, 6}, {y, y, 1/(x*y), r*x}] - 
 2*Li[{1, 1, 2, 6}, {y, y, 1/(x*y), R*x}] - 
 10*Li[{1, 1, 2, 6}, {y, y, x/y, r}] - 10*Li[{1, 1, 2, 6}, {y, y, x/y, R}] + 
 4*Li[{1, 1, 3, 5}, {1, 1, x, r}] + 4*Li[{1, 1, 3, 5}, {1, 1, x, R}] - 
 8*Li[{1, 1, 3, 5}, {1, 1, x, r/x}] - 8*Li[{1, 1, 3, 5}, {1, 1, x, R/x}] - 
 4*Li[{1, 1, 3, 5}, {1, 1, x^2, r/x}] - 
 4*Li[{1, 1, 3, 5}, {1, 1, x^2, R/x}] + 4*Li[{1, 1, 3, 5}, {1, 1, y, r}] + 
 4*Li[{1, 1, 3, 5}, {1, 1, y, R}] - 8*Li[{1, 1, 3, 5}, {1, 1, y, r/y}] - 
 8*Li[{1, 1, 3, 5}, {1, 1, y, R/y}] - 16*Li[{1, 1, 3, 5}, {1, 1, x*y, r}] - 
 16*Li[{1, 1, 3, 5}, {1, 1, x*y, R}] - 4*Li[{1, 1, 3, 5}, {1, 1, x*y, r/x}] - 
 4*Li[{1, 1, 3, 5}, {1, 1, x*y, R/x}] - 
 4*Li[{1, 1, 3, 5}, {1, 1, x*y, r/y}] - 
 4*Li[{1, 1, 3, 5}, {1, 1, x*y, R/y}] + 
 16*Li[{1, 1, 3, 5}, {1, 1, x*y, r/(x*y)}] + 
 16*Li[{1, 1, 3, 5}, {1, 1, x*y, R/(x*y)}] + 
 4*Li[{1, 1, 3, 5}, {1, 1, x^2*y, r/x}] + 
 4*Li[{1, 1, 3, 5}, {1, 1, x^2*y, R/x}] + 
 4*Li[{1, 1, 3, 5}, {1, 1, x^2*y, r/(x*y)}] + 
 4*Li[{1, 1, 3, 5}, {1, 1, x^2*y, R/(x*y)}] - 
 4*Li[{1, 1, 3, 5}, {1, 1, y^2, r/y}] - 
 4*Li[{1, 1, 3, 5}, {1, 1, y^2, R/y}] + 
 4*Li[{1, 1, 3, 5}, {1, 1, x*y^2, r/y}] + 
 4*Li[{1, 1, 3, 5}, {1, 1, x*y^2, R/y}] + 
 4*Li[{1, 1, 3, 5}, {1, 1, x*y^2, r/(x*y)}] + 
 4*Li[{1, 1, 3, 5}, {1, 1, x*y^2, R/(x*y)}] + 
 2*Li[{1, 1, 3, 5}, {1, x^(-1), x, r}] + 
 2*Li[{1, 1, 3, 5}, {1, x^(-1), x, R}] - 
 2*Li[{1, 1, 3, 5}, {1, x^(-1), x^2*y, r/(x*y)}] - 
 2*Li[{1, 1, 3, 5}, {1, x^(-1), x^2*y, R/(x*y)}] - 
 2*Li[{1, 1, 3, 5}, {1, x, 1, r}] - 2*Li[{1, 1, 3, 5}, {1, x, 1, R}] + 
 4*Li[{1, 1, 3, 5}, {1, x, x, r/x}] + 4*Li[{1, 1, 3, 5}, {1, x, x, R/x}] + 
 2*Li[{1, 1, 3, 5}, {1, x, y, r/x}] + 2*Li[{1, 1, 3, 5}, {1, x, y, R/x}] + 
 4*Li[{1, 1, 3, 5}, {1, x, y, r/y}] + 4*Li[{1, 1, 3, 5}, {1, x, y, R/y}] - 
 2*Li[{1, 1, 3, 5}, {1, x, y/x, r}] - 2*Li[{1, 1, 3, 5}, {1, x, y/x, R}] + 
 6*Li[{1, 1, 3, 5}, {1, x, x*y, r/x}] + 
 6*Li[{1, 1, 3, 5}, {1, x, x*y, R/x}] - 
 6*Li[{1, 1, 3, 5}, {1, x, x*y, r/(x*y)}] - 
 6*Li[{1, 1, 3, 5}, {1, x, x*y, R/(x*y)}] + 
 2*Li[{1, 1, 3, 5}, {1, x, y^2, r/y}] + 
 2*Li[{1, 1, 3, 5}, {1, x, y^2, R/y}] - 
 2*Li[{1, 1, 3, 5}, {1, x, y^2, r/(x*y)}] - 
 2*Li[{1, 1, 3, 5}, {1, x, y^2, R/(x*y)}] + 
 2*Li[{1, 1, 3, 5}, {1, x, y^2/x, r/y}] + 
 2*Li[{1, 1, 3, 5}, {1, x, y^2/x, R/y}] - 
 4*Li[{1, 1, 3, 5}, {1, x, x*y^2, r/(x*y)}] - 
 4*Li[{1, 1, 3, 5}, {1, x, x*y^2, R/(x*y)}] + 
 2*Li[{1, 1, 3, 5}, {1, y^(-1), y, r}] + 
 2*Li[{1, 1, 3, 5}, {1, y^(-1), y, R}] - 
 2*Li[{1, 1, 3, 5}, {1, y^(-1), x*y^2, r/(x*y)}] - 
 2*Li[{1, 1, 3, 5}, {1, y^(-1), x*y^2, R/(x*y)}] - 
 2*Li[{1, 1, 3, 5}, {1, y, 1, r}] - 2*Li[{1, 1, 3, 5}, {1, y, 1, R}] + 
 4*Li[{1, 1, 3, 5}, {1, y, x, r/x}] + 4*Li[{1, 1, 3, 5}, {1, y, x, R/x}] + 
 2*Li[{1, 1, 3, 5}, {1, y, x, r/y}] + 2*Li[{1, 1, 3, 5}, {1, y, x, R/y}] + 
 2*Li[{1, 1, 3, 5}, {1, y, x^2, r/x}] + 
 2*Li[{1, 1, 3, 5}, {1, y, x^2, R/x}] - 
 2*Li[{1, 1, 3, 5}, {1, y, x^2, r/(x*y)}] - 
 2*Li[{1, 1, 3, 5}, {1, y, x^2, R/(x*y)}] - 
 2*Li[{1, 1, 3, 5}, {1, y, x/y, r}] - 2*Li[{1, 1, 3, 5}, {1, y, x/y, R}] + 
 2*Li[{1, 1, 3, 5}, {1, y, x^2/y, r/x}] + 
 2*Li[{1, 1, 3, 5}, {1, y, x^2/y, R/x}] + 
 4*Li[{1, 1, 3, 5}, {1, y, y, r/y}] + 4*Li[{1, 1, 3, 5}, {1, y, y, R/y}] + 
 6*Li[{1, 1, 3, 5}, {1, y, x*y, r/y}] + 
 6*Li[{1, 1, 3, 5}, {1, y, x*y, R/y}] - 
 6*Li[{1, 1, 3, 5}, {1, y, x*y, r/(x*y)}] - 
 6*Li[{1, 1, 3, 5}, {1, y, x*y, R/(x*y)}] - 
 4*Li[{1, 1, 3, 5}, {1, y, x^2*y, r/(x*y)}] - 
 4*Li[{1, 1, 3, 5}, {1, y, x^2*y, R/(x*y)}] + 
 2*Li[{1, 1, 3, 5}, {x^(-1), 1, x, r}] + 
 2*Li[{1, 1, 3, 5}, {x^(-1), 1, x, R}] + 
 6*Li[{1, 1, 3, 5}, {x^(-1), 1, x*y, r}] + 
 6*Li[{1, 1, 3, 5}, {x^(-1), 1, x*y, R}] - 
 2*Li[{1, 1, 3, 5}, {x^(-1), 1, x^2*y, r/x}] - 
 2*Li[{1, 1, 3, 5}, {x^(-1), 1, x^2*y, R/x}] - 
 2*Li[{1, 1, 3, 5}, {x^(-1), 1, x^2*y, r/(x*y)}] - 
 2*Li[{1, 1, 3, 5}, {x^(-1), 1, x^2*y, R/(x*y)}] - 
 2*Li[{1, 1, 3, 5}, {x^(-1), 1, x*y^2, r/y}] - 
 2*Li[{1, 1, 3, 5}, {x^(-1), 1, x*y^2, R/y}] - 
 2*Li[{1, 1, 3, 5}, {x^(-1), x, x*y, r/x}] - 
 2*Li[{1, 1, 3, 5}, {x^(-1), x, x*y, R/x}] - 
 Li[{1, 1, 3, 5}, {x^(-1), x, y^2, r/y}] - 
 Li[{1, 1, 3, 5}, {x^(-1), x, y^2, R/y}] + 
 2*Li[{1, 1, 3, 5}, {x^(-1), x, x*y^2, r/(x*y)}] + 
 2*Li[{1, 1, 3, 5}, {x^(-1), x, x*y^2, R/(x*y)}] - 
 2*Li[{1, 1, 3, 5}, {x^(-1), y^(-1), x*y, r}] - 
 2*Li[{1, 1, 3, 5}, {x^(-1), y^(-1), x*y, R}] + 
 Li[{1, 1, 3, 5}, {x^(-1), y^(-1), x^2*y, r/x}] + 
 Li[{1, 1, 3, 5}, {x^(-1), y^(-1), x^2*y, R/x}] + 
 Li[{1, 1, 3, 5}, {x^(-1), y^(-1), x*y^2, r/y}] + 
 Li[{1, 1, 3, 5}, {x^(-1), y^(-1), x*y^2, R/y}] - 
 2*Li[{1, 1, 3, 5}, {x^(-1), y, x, r}] - 
 2*Li[{1, 1, 3, 5}, {x^(-1), y, x, R}] - 
 Li[{1, 1, 3, 5}, {x^(-1), y, x*y, r/y}] - 
 Li[{1, 1, 3, 5}, {x^(-1), y, x*y, R/y}] + 
 2*Li[{1, 1, 3, 5}, {x^(-1), y, x^2*y, r/(x*y)}] + 
 2*Li[{1, 1, 3, 5}, {x^(-1), y, x^2*y, R/(x*y)}] + 
 4*Li[{1, 1, 3, 5}, {x, 1, x, r/x}] + 4*Li[{1, 1, 3, 5}, {x, 1, x, R/x}] - 
 2*Li[{1, 1, 3, 5}, {x, 1, y, r}] - 2*Li[{1, 1, 3, 5}, {x, 1, y, R}] + 
 4*Li[{1, 1, 3, 5}, {x, 1, y, r/y}] + 4*Li[{1, 1, 3, 5}, {x, 1, y, R/y}] + 
 2*Li[{1, 1, 3, 5}, {x, 1, x*y, r/x}] + 
 2*Li[{1, 1, 3, 5}, {x, 1, x*y, R/x}] - 
 6*Li[{1, 1, 3, 5}, {x, 1, x*y, r/(x*y)}] - 
 6*Li[{1, 1, 3, 5}, {x, 1, x*y, R/(x*y)}] + 
 2*Li[{1, 1, 3, 5}, {x, 1, y^2, r/y}] + 
 2*Li[{1, 1, 3, 5}, {x, 1, y^2, R/y}] - 
 2*Li[{1, 1, 3, 5}, {x, 1, x*y^2, r/(x*y)}] - 
 2*Li[{1, 1, 3, 5}, {x, 1, x*y^2, R/(x*y)}] - 
 2*Li[{1, 1, 3, 5}, {x, x^(-1), x, r}] - 
 2*Li[{1, 1, 3, 5}, {x, x^(-1), x, R}] + 
 Li[{1, 1, 3, 5}, {x, x^(-1), x^2, r/x}] + 
 Li[{1, 1, 3, 5}, {x, x^(-1), x^2, R/x}] + 
 4*Li[{1, 1, 3, 5}, {x, x^(-1), x*y, r}] + 
 4*Li[{1, 1, 3, 5}, {x, x^(-1), x*y, R}] - 
 Li[{1, 1, 3, 5}, {x, x^(-1), x^2*y, r/x}] - 
 Li[{1, 1, 3, 5}, {x, x^(-1), x^2*y, R/x}] - 
 Li[{1, 1, 3, 5}, {x, x^(-1), x*y^2, r/y}] - 
 Li[{1, 1, 3, 5}, {x, x^(-1), x*y^2, R/y}] - 
 2*Li[{1, 1, 3, 5}, {x, x, y, r/x}] - 2*Li[{1, 1, 3, 5}, {x, x, y, R/x}] + 
 2*Li[{1, 1, 3, 5}, {x, x, y/x, r}] + 2*Li[{1, 1, 3, 5}, {x, x, y/x, R}] + 
 2*Li[{1, 1, 3, 5}, {x, x, y^2, r/(x*y)}] + 
 2*Li[{1, 1, 3, 5}, {x, x, y^2, R/(x*y)}] - 
 2*Li[{1, 1, 3, 5}, {x, x, y^2/x, r/y}] - 
 2*Li[{1, 1, 3, 5}, {x, x, y^2/x, R/y}] - 
 2*Li[{1, 1, 3, 5}, {x, y^(-1), y, r}] - 
 2*Li[{1, 1, 3, 5}, {x, y^(-1), y, R}] - 
 Li[{1, 1, 3, 5}, {x, y^(-1), x*y, r/x}] - 
 Li[{1, 1, 3, 5}, {x, y^(-1), x*y, R/x}] + 
 2*Li[{1, 1, 3, 5}, {x, y^(-1), x*y^2, r/(x*y)}] + 
 2*Li[{1, 1, 3, 5}, {x, y^(-1), x*y^2, R/(x*y)}] + 
 2*Li[{1, 1, 3, 5}, {x, y, 1, r}] + 2*Li[{1, 1, 3, 5}, {x, y, 1, R}] - 
 4*Li[{1, 1, 3, 5}, {x, y, x, r/x}] - 4*Li[{1, 1, 3, 5}, {x, y, x, R/x}] - 
 4*Li[{1, 1, 3, 5}, {x, y, y, r/y}] - 4*Li[{1, 1, 3, 5}, {x, y, y, R/y}] + 
 4*Li[{1, 1, 3, 5}, {x, y, x*y, r/(x*y)}] + 
 4*Li[{1, 1, 3, 5}, {x, y, x*y, R/(x*y)}] + 
 2*Li[{1, 1, 3, 5}, {y^(-1), 1, y, r}] + 
 2*Li[{1, 1, 3, 5}, {y^(-1), 1, y, R}] + 
 6*Li[{1, 1, 3, 5}, {y^(-1), 1, x*y, r}] + 
 6*Li[{1, 1, 3, 5}, {y^(-1), 1, x*y, R}] - 
 2*Li[{1, 1, 3, 5}, {y^(-1), 1, x^2*y, r/x}] - 
 2*Li[{1, 1, 3, 5}, {y^(-1), 1, x^2*y, R/x}] - 
 2*Li[{1, 1, 3, 5}, {y^(-1), 1, x*y^2, r/y}] - 
 2*Li[{1, 1, 3, 5}, {y^(-1), 1, x*y^2, R/y}] - 
 2*Li[{1, 1, 3, 5}, {y^(-1), 1, x*y^2, r/(x*y)}] - 
 2*Li[{1, 1, 3, 5}, {y^(-1), 1, x*y^2, R/(x*y)}] - 
 2*Li[{1, 1, 3, 5}, {y^(-1), x^(-1), x*y, r}] - 
 2*Li[{1, 1, 3, 5}, {y^(-1), x^(-1), x*y, R}] + 
 Li[{1, 1, 3, 5}, {y^(-1), x^(-1), x^2*y, r/x}] + 
 Li[{1, 1, 3, 5}, {y^(-1), x^(-1), x^2*y, R/x}] + 
 Li[{1, 1, 3, 5}, {y^(-1), x^(-1), x*y^2, r/y}] + 
 Li[{1, 1, 3, 5}, {y^(-1), x^(-1), x*y^2, R/y}] - 
 2*Li[{1, 1, 3, 5}, {y^(-1), x, y, r}] - 
 2*Li[{1, 1, 3, 5}, {y^(-1), x, y, R}] - 
 Li[{1, 1, 3, 5}, {y^(-1), x, x*y, r/x}] - 
 Li[{1, 1, 3, 5}, {y^(-1), x, x*y, R/x}] + 
 2*Li[{1, 1, 3, 5}, {y^(-1), x, x*y^2, r/(x*y)}] + 
 2*Li[{1, 1, 3, 5}, {y^(-1), x, x*y^2, R/(x*y)}] - 
 Li[{1, 1, 3, 5}, {y^(-1), y, x^2, r/x}] - 
 Li[{1, 1, 3, 5}, {y^(-1), y, x^2, R/x}] - 
 2*Li[{1, 1, 3, 5}, {y^(-1), y, x*y, r/y}] - 
 2*Li[{1, 1, 3, 5}, {y^(-1), y, x*y, R/y}] + 
 2*Li[{1, 1, 3, 5}, {y^(-1), y, x^2*y, r/(x*y)}] + 
 2*Li[{1, 1, 3, 5}, {y^(-1), y, x^2*y, R/(x*y)}] - 
 2*Li[{1, 1, 3, 5}, {y, 1, x, r}] - 2*Li[{1, 1, 3, 5}, {y, 1, x, R}] + 
 4*Li[{1, 1, 3, 5}, {y, 1, x, r/x}] + 4*Li[{1, 1, 3, 5}, {y, 1, x, R/x}] + 
 2*Li[{1, 1, 3, 5}, {y, 1, x^2, r/x}] + 
 2*Li[{1, 1, 3, 5}, {y, 1, x^2, R/x}] + 4*Li[{1, 1, 3, 5}, {y, 1, y, r/y}] + 
 4*Li[{1, 1, 3, 5}, {y, 1, y, R/y}] + 2*Li[{1, 1, 3, 5}, {y, 1, x*y, r/y}] + 
 2*Li[{1, 1, 3, 5}, {y, 1, x*y, R/y}] - 
 6*Li[{1, 1, 3, 5}, {y, 1, x*y, r/(x*y)}] - 
 6*Li[{1, 1, 3, 5}, {y, 1, x*y, R/(x*y)}] - 
 2*Li[{1, 1, 3, 5}, {y, 1, x^2*y, r/(x*y)}] - 
 2*Li[{1, 1, 3, 5}, {y, 1, x^2*y, R/(x*y)}] - 
 2*Li[{1, 1, 3, 5}, {y, x^(-1), x, r}] - 
 2*Li[{1, 1, 3, 5}, {y, x^(-1), x, R}] - 
 Li[{1, 1, 3, 5}, {y, x^(-1), x*y, r/y}] - 
 Li[{1, 1, 3, 5}, {y, x^(-1), x*y, R/y}] + 
 2*Li[{1, 1, 3, 5}, {y, x^(-1), x^2*y, r/(x*y)}] + 
 2*Li[{1, 1, 3, 5}, {y, x^(-1), x^2*y, R/(x*y)}] + 
 2*Li[{1, 1, 3, 5}, {y, x, 1, r}] + 2*Li[{1, 1, 3, 5}, {y, x, 1, R}] - 
 4*Li[{1, 1, 3, 5}, {y, x, x, r/x}] - 4*Li[{1, 1, 3, 5}, {y, x, x, R/x}] - 
 4*Li[{1, 1, 3, 5}, {y, x, y, r/y}] - 4*Li[{1, 1, 3, 5}, {y, x, y, R/y}] + 
 4*Li[{1, 1, 3, 5}, {y, x, x*y, r/(x*y)}] + 
 4*Li[{1, 1, 3, 5}, {y, x, x*y, R/(x*y)}] - 
 2*Li[{1, 1, 3, 5}, {y, y^(-1), y, r}] - 
 2*Li[{1, 1, 3, 5}, {y, y^(-1), y, R}] + 
 4*Li[{1, 1, 3, 5}, {y, y^(-1), x*y, r}] + 
 4*Li[{1, 1, 3, 5}, {y, y^(-1), x*y, R}] - 
 Li[{1, 1, 3, 5}, {y, y^(-1), x^2*y, r/x}] - 
 Li[{1, 1, 3, 5}, {y, y^(-1), x^2*y, R/x}] + 
 Li[{1, 1, 3, 5}, {y, y^(-1), y^2, r/y}] + 
 Li[{1, 1, 3, 5}, {y, y^(-1), y^2, R/y}] - 
 Li[{1, 1, 3, 5}, {y, y^(-1), x*y^2, r/y}] - 
 Li[{1, 1, 3, 5}, {y, y^(-1), x*y^2, R/y}] - 
 2*Li[{1, 1, 3, 5}, {y, y, x, r/y}] - 2*Li[{1, 1, 3, 5}, {y, y, x, R/y}] + 
 2*Li[{1, 1, 3, 5}, {y, y, x^2, r/(x*y)}] + 
 2*Li[{1, 1, 3, 5}, {y, y, x^2, R/(x*y)}] + 
 2*Li[{1, 1, 3, 5}, {y, y, x/y, r}] + 2*Li[{1, 1, 3, 5}, {y, y, x/y, R}] - 
 2*Li[{1, 1, 3, 5}, {y, y, x^2/y, r/x}] - 
 2*Li[{1, 1, 3, 5}, {y, y, x^2/y, R/x}] + 
 (4*Pi^2*Li[{1, 1, 5, 1}, {1, 1, r, x}])/3 + 
 (4*Pi^2*Li[{1, 1, 5, 1}, {1, 1, r, y}])/3 + 
 (4*Pi^2*Li[{1, 1, 5, 1}, {1, 1, R, x}])/3 + 
 (4*Pi^2*Li[{1, 1, 5, 1}, {1, 1, R, y}])/3 - 
 (2*Pi^2*Li[{1, 1, 5, 1}, {1, x, r, y}])/3 - 
 (2*Pi^2*Li[{1, 1, 5, 1}, {1, x, R, y}])/3 - 
 (2*Pi^2*Li[{1, 1, 5, 1}, {1, x, r/x, x}])/3 - 
 (2*Pi^2*Li[{1, 1, 5, 1}, {1, x, r/x, y}])/3 - 
 (2*Pi^2*Li[{1, 1, 5, 1}, {1, x, R/x, x}])/3 - 
 (2*Pi^2*Li[{1, 1, 5, 1}, {1, x, R/x, y}])/3 + 
 (2*Pi^2*Li[{1, 1, 5, 1}, {1, x, r/(x*y), y}])/3 + 
 (2*Pi^2*Li[{1, 1, 5, 1}, {1, x, R/(x*y), y}])/3 - 
 (2*Pi^2*Li[{1, 1, 5, 1}, {1, y, r, x}])/3 - 
 (2*Pi^2*Li[{1, 1, 5, 1}, {1, y, R, x}])/3 - 
 (2*Pi^2*Li[{1, 1, 5, 1}, {1, y, r/y, x}])/3 - 
 (2*Pi^2*Li[{1, 1, 5, 1}, {1, y, r/y, y}])/3 - 
 (2*Pi^2*Li[{1, 1, 5, 1}, {1, y, R/y, x}])/3 - 
 (2*Pi^2*Li[{1, 1, 5, 1}, {1, y, R/y, y}])/3 + 
 (2*Pi^2*Li[{1, 1, 5, 1}, {1, y, r/(x*y), x}])/3 + 
 (2*Pi^2*Li[{1, 1, 5, 1}, {1, y, R/(x*y), x}])/3 - 
 (2*Pi^2*Li[{1, 1, 5, 1}, {x^(-1), 1, r, x}])/3 - 
 (2*Pi^2*Li[{1, 1, 5, 1}, {x^(-1), 1, R, x}])/3 + 
 (Pi^2*Li[{1, 1, 5, 1}, {x^(-1), x, r, y}])/3 + 
 (Pi^2*Li[{1, 1, 5, 1}, {x^(-1), x, R, y}])/3 + 
 (Pi^2*Li[{1, 1, 5, 1}, {x^(-1), x, r/x, x}])/3 + 
 (Pi^2*Li[{1, 1, 5, 1}, {x^(-1), x, R/x, x}])/3 - 
 (Pi^2*Li[{1, 1, 5, 1}, {x^(-1), x, r/y, y}])/3 - 
 (Pi^2*Li[{1, 1, 5, 1}, {x^(-1), x, R/y, y}])/3 + 
 (Pi^2*Li[{1, 1, 5, 1}, {x^(-1), y, r, x}])/3 + 
 (Pi^2*Li[{1, 1, 5, 1}, {x^(-1), y, R, x}])/3 - 
 (2*Pi^2*Li[{1, 1, 5, 1}, {x, 1, r, y}])/3 - 
 (2*Pi^2*Li[{1, 1, 5, 1}, {x, 1, R, y}])/3 - 
 (Pi^2*Li[{1, 1, 5, 1}, {x, x^(-1), r, x}])/3 - 
 (Pi^2*Li[{1, 1, 5, 1}, {x, x^(-1), R, x}])/3 + 
 (2*Pi^2*Li[{1, 1, 5, 1}, {x, x, r/x, y}])/3 + 
 (2*Pi^2*Li[{1, 1, 5, 1}, {x, x, R/x, y}])/3 - 
 (2*Pi^2*Li[{1, 1, 5, 1}, {x, x, r/(x*y), y}])/3 - 
 (2*Pi^2*Li[{1, 1, 5, 1}, {x, x, R/(x*y), y}])/3 + 
 (Pi^2*Li[{1, 1, 5, 1}, {x, y^(-1), r, y}])/3 + 
 (Pi^2*Li[{1, 1, 5, 1}, {x, y^(-1), R, y}])/3 + 
 (Pi^2*Li[{1, 1, 5, 1}, {x, y, r/x, x}])/3 + 
 (Pi^2*Li[{1, 1, 5, 1}, {x, y, R/x, x}])/3 + 
 (Pi^2*Li[{1, 1, 5, 1}, {x, y, r/y, y}])/3 + 
 (Pi^2*Li[{1, 1, 5, 1}, {x, y, R/y, y}])/3 - 
 (2*Pi^2*Li[{1, 1, 5, 1}, {y^(-1), 1, r, y}])/3 - 
 (2*Pi^2*Li[{1, 1, 5, 1}, {y^(-1), 1, R, y}])/3 + 
 (Pi^2*Li[{1, 1, 5, 1}, {y^(-1), x, r, y}])/3 + 
 (Pi^2*Li[{1, 1, 5, 1}, {y^(-1), x, R, y}])/3 + 
 (Pi^2*Li[{1, 1, 5, 1}, {y^(-1), y, r, x}])/3 + 
 (Pi^2*Li[{1, 1, 5, 1}, {y^(-1), y, R, x}])/3 - 
 (Pi^2*Li[{1, 1, 5, 1}, {y^(-1), y, r/x, x}])/3 - 
 (Pi^2*Li[{1, 1, 5, 1}, {y^(-1), y, R/x, x}])/3 + 
 (Pi^2*Li[{1, 1, 5, 1}, {y^(-1), y, r/y, y}])/3 + 
 (Pi^2*Li[{1, 1, 5, 1}, {y^(-1), y, R/y, y}])/3 - 
 (2*Pi^2*Li[{1, 1, 5, 1}, {y, 1, r, x}])/3 - 
 (2*Pi^2*Li[{1, 1, 5, 1}, {y, 1, R, x}])/3 + 
 (Pi^2*Li[{1, 1, 5, 1}, {y, x^(-1), r, x}])/3 + 
 (Pi^2*Li[{1, 1, 5, 1}, {y, x^(-1), R, x}])/3 + 
 (Pi^2*Li[{1, 1, 5, 1}, {y, x, r/x, x}])/3 + 
 (Pi^2*Li[{1, 1, 5, 1}, {y, x, R/x, x}])/3 + 
 (Pi^2*Li[{1, 1, 5, 1}, {y, x, r/y, y}])/3 + 
 (Pi^2*Li[{1, 1, 5, 1}, {y, x, R/y, y}])/3 - 
 (Pi^2*Li[{1, 1, 5, 1}, {y, y^(-1), r, y}])/3 - 
 (Pi^2*Li[{1, 1, 5, 1}, {y, y^(-1), R, y}])/3 + 
 (2*Pi^2*Li[{1, 1, 5, 1}, {y, y, r/y, x}])/3 + 
 (2*Pi^2*Li[{1, 1, 5, 1}, {y, y, R/y, x}])/3 - 
 (2*Pi^2*Li[{1, 1, 5, 1}, {y, y, r/(x*y), x}])/3 - 
 (2*Pi^2*Li[{1, 1, 5, 1}, {y, y, R/(x*y), x}])/3 - 
 8*Li[{1, 1, 5, 3}, {1, 1, r, x*y}] - 8*Li[{1, 1, 5, 3}, {1, 1, R, x*y}] + 
 4*Li[{1, 1, 5, 3}, {1, x, r/x, x*y}] + 
 4*Li[{1, 1, 5, 3}, {1, x, R/x, x*y}] + 
 4*Li[{1, 1, 5, 3}, {1, y, r/y, x*y}] + 
 4*Li[{1, 1, 5, 3}, {1, y, R/y, x*y}] + 
 2*Li[{1, 1, 5, 3}, {x^(-1), 1, r, x*y}] + 
 2*Li[{1, 1, 5, 3}, {x^(-1), 1, R, x*y}] - 
 Li[{1, 1, 5, 3}, {x^(-1), x, r/x, x*y}] - 
 Li[{1, 1, 5, 3}, {x^(-1), x, R/x, x*y}] - 
 Li[{1, 1, 5, 3}, {x^(-1), y, r/y, x*y}] - 
 Li[{1, 1, 5, 3}, {x^(-1), y, R/y, x*y}] + 
 2*Li[{1, 1, 5, 3}, {x, 1, r/(x*y), x*y}] + 
 2*Li[{1, 1, 5, 3}, {x, 1, R/(x*y), x*y}] + 
 2*Li[{1, 1, 5, 3}, {x, x^(-1), r, x*y}] + 
 2*Li[{1, 1, 5, 3}, {x, x^(-1), R, x*y}] - 
 Li[{1, 1, 5, 3}, {x, x^(-1), r/y, x*y}] - 
 Li[{1, 1, 5, 3}, {x, x^(-1), R/y, x*y}] - 
 Li[{1, 1, 5, 3}, {x, y^(-1), r/x, x*y}] - 
 Li[{1, 1, 5, 3}, {x, y^(-1), R/x, x*y}] - 
 2*Li[{1, 1, 5, 3}, {x, y, r/(x*y), x*y}] - 
 2*Li[{1, 1, 5, 3}, {x, y, R/(x*y), x*y}] + 
 2*Li[{1, 1, 5, 3}, {y^(-1), 1, r, x*y}] + 
 2*Li[{1, 1, 5, 3}, {y^(-1), 1, R, x*y}] - 
 Li[{1, 1, 5, 3}, {y^(-1), x, r/x, x*y}] - 
 Li[{1, 1, 5, 3}, {y^(-1), x, R/x, x*y}] - 
 Li[{1, 1, 5, 3}, {y^(-1), y, r/y, x*y}] - 
 Li[{1, 1, 5, 3}, {y^(-1), y, R/y, x*y}] + 
 2*Li[{1, 1, 5, 3}, {y, 1, r/(x*y), x*y}] + 
 2*Li[{1, 1, 5, 3}, {y, 1, R/(x*y), x*y}] - 
 Li[{1, 1, 5, 3}, {y, x^(-1), r/y, x*y}] - 
 Li[{1, 1, 5, 3}, {y, x^(-1), R/y, x*y}] - 
 2*Li[{1, 1, 5, 3}, {y, x, r/(x*y), x*y}] - 
 2*Li[{1, 1, 5, 3}, {y, x, R/(x*y), x*y}] + 
 2*Li[{1, 1, 5, 3}, {y, y^(-1), r, x*y}] + 
 2*Li[{1, 1, 5, 3}, {y, y^(-1), R, x*y}] - 
 Li[{1, 1, 5, 3}, {y, y^(-1), r/x, x*y}] - 
 Li[{1, 1, 5, 3}, {y, y^(-1), R/x, x*y}] - 
 16*Li[{1, 1, 6, 2}, {1, 1, r, x}] - 16*Li[{1, 1, 6, 2}, {1, 1, r, y}] + 
 16*Li[{1, 1, 6, 2}, {1, 1, r, x*y}] - 16*Li[{1, 1, 6, 2}, {1, 1, R, x}] - 
 16*Li[{1, 1, 6, 2}, {1, 1, R, y}] + 16*Li[{1, 1, 6, 2}, {1, 1, R, x*y}] - 
 4*Li[{1, 1, 6, 2}, {1, 1, r*x, y}] - 4*Li[{1, 1, 6, 2}, {1, 1, R*x, y}] + 
 16*Li[{1, 1, 6, 2}, {1, 1, r/(x*y), x*y}] + 
 16*Li[{1, 1, 6, 2}, {1, 1, R/(x*y), x*y}] - 
 4*Li[{1, 1, 6, 2}, {1, 1, r*y, x}] - 4*Li[{1, 1, 6, 2}, {1, 1, R*y, x}] - 
 8*Li[{1, 1, 6, 2}, {1, x^(-1), r/y, x*y}] - 
 8*Li[{1, 1, 6, 2}, {1, x^(-1), R/y, x*y}] + 
 10*Li[{1, 1, 6, 2}, {1, x, r, y}] + 10*Li[{1, 1, 6, 2}, {1, x, R, y}] + 
 8*Li[{1, 1, 6, 2}, {1, x, r/x, x}] + 8*Li[{1, 1, 6, 2}, {1, x, r/x, y}] - 
 8*Li[{1, 1, 6, 2}, {1, x, r/x, x*y}] + 8*Li[{1, 1, 6, 2}, {1, x, R/x, x}] + 
 8*Li[{1, 1, 6, 2}, {1, x, R/x, y}] - 8*Li[{1, 1, 6, 2}, {1, x, R/x, x*y}] + 
 2*Li[{1, 1, 6, 2}, {1, x, (r*y)/x, x}] + 
 2*Li[{1, 1, 6, 2}, {1, x, (R*y)/x, x}] - 
 8*Li[{1, 1, 6, 2}, {1, y^(-1), r/x, x*y}] - 
 8*Li[{1, 1, 6, 2}, {1, y^(-1), R/x, x*y}] + 
 10*Li[{1, 1, 6, 2}, {1, y, r, x}] + 10*Li[{1, 1, 6, 2}, {1, y, R, x}] + 
 8*Li[{1, 1, 6, 2}, {1, y, r/y, x}] + 8*Li[{1, 1, 6, 2}, {1, y, r/y, y}] - 
 8*Li[{1, 1, 6, 2}, {1, y, r/y, x*y}] + 8*Li[{1, 1, 6, 2}, {1, y, R/y, x}] + 
 8*Li[{1, 1, 6, 2}, {1, y, R/y, y}] - 8*Li[{1, 1, 6, 2}, {1, y, R/y, x*y}] + 
 2*Li[{1, 1, 6, 2}, {1, y, (r*x)/y, y}] + 
 2*Li[{1, 1, 6, 2}, {1, y, (R*x)/y, y}] - 
 8*Li[{1, 1, 6, 2}, {x^(-1), 1, r, x*y}] - 
 8*Li[{1, 1, 6, 2}, {x^(-1), 1, R, x*y}] + 
 2*Li[{1, 1, 6, 2}, {x^(-1), 1, r*x, y}] + 
 2*Li[{1, 1, 6, 2}, {x^(-1), 1, R*x, y}] - 
 5*Li[{1, 1, 6, 2}, {x^(-1), x, r, y}] - 
 5*Li[{1, 1, 6, 2}, {x^(-1), x, R, y}] + 
 4*Li[{1, 1, 6, 2}, {x^(-1), x, r/x, x*y}] + 
 4*Li[{1, 1, 6, 2}, {x^(-1), x, R/x, x*y}] - 
 4*Li[{1, 1, 6, 2}, {x^(-1), x, r/(x*y), x*y}] - 
 4*Li[{1, 1, 6, 2}, {x^(-1), x, R/(x*y), x*y}] + 
 4*Li[{1, 1, 6, 2}, {x^(-1), y^(-1), r, x*y}] + 
 4*Li[{1, 1, 6, 2}, {x^(-1), y^(-1), R, x*y}] + 
 4*Li[{1, 1, 6, 2}, {x^(-1), y, r/y, x*y}] + 
 4*Li[{1, 1, 6, 2}, {x^(-1), y, R/y, x*y}] - 
 Li[{1, 1, 6, 2}, {x^(-1), y, (r*x)/y, y}] - 
 Li[{1, 1, 6, 2}, {x^(-1), y, (R*x)/y, y}] + 
 8*Li[{1, 1, 6, 2}, {x, 1, r, y}] + 8*Li[{1, 1, 6, 2}, {x, 1, R, y}] + 
 2*Li[{1, 1, 6, 2}, {x, 1, r/x, x}] + 2*Li[{1, 1, 6, 2}, {x, 1, R/x, x}] - 
 8*Li[{1, 1, 6, 2}, {x, 1, r/(x*y), x*y}] - 
 8*Li[{1, 1, 6, 2}, {x, 1, R/(x*y), x*y}] + 
 3*Li[{1, 1, 6, 2}, {x, x^(-1), r, x}] - 
 4*Li[{1, 1, 6, 2}, {x, x^(-1), r, x*y}] + 
 3*Li[{1, 1, 6, 2}, {x, x^(-1), R, x}] - 
 4*Li[{1, 1, 6, 2}, {x, x^(-1), R, x*y}] + 
 Li[{1, 1, 6, 2}, {x, x^(-1), r*x, y}] + 
 Li[{1, 1, 6, 2}, {x, x^(-1), R*x, y}] + 
 4*Li[{1, 1, 6, 2}, {x, x^(-1), r/y, x*y}] + 
 4*Li[{1, 1, 6, 2}, {x, x^(-1), R/y, x*y}] + 
 Li[{1, 1, 6, 2}, {x, x^(-1), r*y, x}] + 
 Li[{1, 1, 6, 2}, {x, x^(-1), R*y, x}] - 8*Li[{1, 1, 6, 2}, {x, x, r/x, y}] - 
 8*Li[{1, 1, 6, 2}, {x, x, R/x, y}] + 
 4*Li[{1, 1, 6, 2}, {x, y^(-1), r/x, x*y}] + 
 4*Li[{1, 1, 6, 2}, {x, y^(-1), R/x, x*y}] - 
 Li[{1, 1, 6, 2}, {x, y^(-1), (r*y)/x, x}] - 
 Li[{1, 1, 6, 2}, {x, y^(-1), (R*y)/x, x}] - 
 5*Li[{1, 1, 6, 2}, {x, y, r/x, x}] - 5*Li[{1, 1, 6, 2}, {x, y, R/x, x}] - 
 5*Li[{1, 1, 6, 2}, {x, y, r/y, y}] - 5*Li[{1, 1, 6, 2}, {x, y, R/y, y}] + 
 4*Li[{1, 1, 6, 2}, {x, y, r/(x*y), x*y}] + 
 4*Li[{1, 1, 6, 2}, {x, y, R/(x*y), x*y}] - 
 8*Li[{1, 1, 6, 2}, {y^(-1), 1, r, x*y}] - 
 8*Li[{1, 1, 6, 2}, {y^(-1), 1, R, x*y}] + 
 2*Li[{1, 1, 6, 2}, {y^(-1), 1, r*y, x}] + 
 2*Li[{1, 1, 6, 2}, {y^(-1), 1, R*y, x}] + 
 4*Li[{1, 1, 6, 2}, {y^(-1), x^(-1), r, x*y}] + 
 4*Li[{1, 1, 6, 2}, {y^(-1), x^(-1), R, x*y}] + 
 4*Li[{1, 1, 6, 2}, {y^(-1), x, r/x, x*y}] + 
 4*Li[{1, 1, 6, 2}, {y^(-1), x, R/x, x*y}] - 
 Li[{1, 1, 6, 2}, {y^(-1), x, (r*y)/x, x}] - 
 Li[{1, 1, 6, 2}, {y^(-1), x, (R*y)/x, x}] - 
 5*Li[{1, 1, 6, 2}, {y^(-1), y, r, x}] - 
 5*Li[{1, 1, 6, 2}, {y^(-1), y, R, x}] + 
 4*Li[{1, 1, 6, 2}, {y^(-1), y, r/y, x*y}] + 
 4*Li[{1, 1, 6, 2}, {y^(-1), y, R/y, x*y}] - 
 4*Li[{1, 1, 6, 2}, {y^(-1), y, r/(x*y), x*y}] - 
 4*Li[{1, 1, 6, 2}, {y^(-1), y, R/(x*y), x*y}] + 
 8*Li[{1, 1, 6, 2}, {y, 1, r, x}] + 8*Li[{1, 1, 6, 2}, {y, 1, R, x}] + 
 2*Li[{1, 1, 6, 2}, {y, 1, r/y, y}] + 2*Li[{1, 1, 6, 2}, {y, 1, R/y, y}] - 
 8*Li[{1, 1, 6, 2}, {y, 1, r/(x*y), x*y}] - 
 8*Li[{1, 1, 6, 2}, {y, 1, R/(x*y), x*y}] + 
 4*Li[{1, 1, 6, 2}, {y, x^(-1), r/y, x*y}] + 
 4*Li[{1, 1, 6, 2}, {y, x^(-1), R/y, x*y}] - 
 Li[{1, 1, 6, 2}, {y, x^(-1), (r*x)/y, y}] - 
 Li[{1, 1, 6, 2}, {y, x^(-1), (R*x)/y, y}] - 
 5*Li[{1, 1, 6, 2}, {y, x, r/x, x}] - 5*Li[{1, 1, 6, 2}, {y, x, R/x, x}] - 
 5*Li[{1, 1, 6, 2}, {y, x, r/y, y}] - 5*Li[{1, 1, 6, 2}, {y, x, R/y, y}] + 
 4*Li[{1, 1, 6, 2}, {y, x, r/(x*y), x*y}] + 
 4*Li[{1, 1, 6, 2}, {y, x, R/(x*y), x*y}] + 
 3*Li[{1, 1, 6, 2}, {y, y^(-1), r, y}] - 
 4*Li[{1, 1, 6, 2}, {y, y^(-1), r, x*y}] + 
 3*Li[{1, 1, 6, 2}, {y, y^(-1), R, y}] - 
 4*Li[{1, 1, 6, 2}, {y, y^(-1), R, x*y}] + 
 4*Li[{1, 1, 6, 2}, {y, y^(-1), r/x, x*y}] + 
 4*Li[{1, 1, 6, 2}, {y, y^(-1), R/x, x*y}] + 
 Li[{1, 1, 6, 2}, {y, y^(-1), r*x, y}] + 
 Li[{1, 1, 6, 2}, {y, y^(-1), R*x, y}] + 
 Li[{1, 1, 6, 2}, {y, y^(-1), r*y, x}] + 
 Li[{1, 1, 6, 2}, {y, y^(-1), R*y, x}] - 8*Li[{1, 1, 6, 2}, {y, y, r/y, x}] - 
 8*Li[{1, 1, 6, 2}, {y, y, R/y, x}] + 32*Li[{1, 1, 7, 1}, {1, 1, r, x}] + 
 32*Li[{1, 1, 7, 1}, {1, 1, r, y}] + 32*Li[{1, 1, 7, 1}, {1, 1, R, x}] + 
 32*Li[{1, 1, 7, 1}, {1, 1, R, y}] + 16*Li[{1, 1, 7, 1}, {1, 1, r/x, x}] + 
 16*Li[{1, 1, 7, 1}, {1, 1, R/x, x}] + 12*Li[{1, 1, 7, 1}, {1, 1, r*x, y}] + 
 12*Li[{1, 1, 7, 1}, {1, 1, R*x, y}] + 16*Li[{1, 1, 7, 1}, {1, 1, r/y, y}] + 
 16*Li[{1, 1, 7, 1}, {1, 1, R/y, y}] + 12*Li[{1, 1, 7, 1}, {1, 1, r*y, x}] + 
 12*Li[{1, 1, 7, 1}, {1, 1, R*y, x}] - 
 8*Li[{1, 1, 7, 1}, {1, x^(-1), r, x}] - 
 8*Li[{1, 1, 7, 1}, {1, x^(-1), R, x}] - 
 8*Li[{1, 1, 7, 1}, {1, x^(-1), (r*x)/y, y}] - 
 8*Li[{1, 1, 7, 1}, {1, x^(-1), (R*x)/y, y}] - 
 22*Li[{1, 1, 7, 1}, {1, x, r, y}] - 22*Li[{1, 1, 7, 1}, {1, x, R, y}] - 
 16*Li[{1, 1, 7, 1}, {1, x, r/x, x}] - 16*Li[{1, 1, 7, 1}, {1, x, r/x, y}] - 
 16*Li[{1, 1, 7, 1}, {1, x, R/x, x}] - 16*Li[{1, 1, 7, 1}, {1, x, R/x, y}] + 
 16*Li[{1, 1, 7, 1}, {1, x, r/(x*y), y}] + 
 16*Li[{1, 1, 7, 1}, {1, x, R/(x*y), y}] - 
 6*Li[{1, 1, 7, 1}, {1, x, (r*y)/x, x}] - 
 6*Li[{1, 1, 7, 1}, {1, x, (R*y)/x, x}] - 
 8*Li[{1, 1, 7, 1}, {1, y^(-1), r, y}] - 
 8*Li[{1, 1, 7, 1}, {1, y^(-1), R, y}] - 
 8*Li[{1, 1, 7, 1}, {1, y^(-1), (r*y)/x, x}] - 
 8*Li[{1, 1, 7, 1}, {1, y^(-1), (R*y)/x, x}] - 
 22*Li[{1, 1, 7, 1}, {1, y, r, x}] - 22*Li[{1, 1, 7, 1}, {1, y, R, x}] - 
 16*Li[{1, 1, 7, 1}, {1, y, r/y, x}] - 16*Li[{1, 1, 7, 1}, {1, y, r/y, y}] - 
 16*Li[{1, 1, 7, 1}, {1, y, R/y, x}] - 16*Li[{1, 1, 7, 1}, {1, y, R/y, y}] + 
 16*Li[{1, 1, 7, 1}, {1, y, r/(x*y), x}] + 
 16*Li[{1, 1, 7, 1}, {1, y, R/(x*y), x}] - 
 6*Li[{1, 1, 7, 1}, {1, y, (r*x)/y, y}] - 
 6*Li[{1, 1, 7, 1}, {1, y, (R*x)/y, y}] - 
 16*Li[{1, 1, 7, 1}, {x^(-1), 1, r, x}] - 
 16*Li[{1, 1, 7, 1}, {x^(-1), 1, R, x}] - 
 8*Li[{1, 1, 7, 1}, {x^(-1), 1, r*x, y}] - 
 8*Li[{1, 1, 7, 1}, {x^(-1), 1, R*x, y}] - 
 6*Li[{1, 1, 7, 1}, {x^(-1), 1, r*y, x}] - 
 6*Li[{1, 1, 7, 1}, {x^(-1), 1, R*y, x}] + 
 12*Li[{1, 1, 7, 1}, {x^(-1), x, r, y}] + 
 12*Li[{1, 1, 7, 1}, {x^(-1), x, R, y}] + 
 4*Li[{1, 1, 7, 1}, {x^(-1), x, r/x, x}] + 
 4*Li[{1, 1, 7, 1}, {x^(-1), x, R/x, x}] - 
 12*Li[{1, 1, 7, 1}, {x^(-1), x, r/y, y}] - 
 12*Li[{1, 1, 7, 1}, {x^(-1), x, R/y, y}] + 
 3*Li[{1, 1, 7, 1}, {x^(-1), x, (r*y)/x, x}] + 
 3*Li[{1, 1, 7, 1}, {x^(-1), x, (R*y)/x, x}] + 
 4*Li[{1, 1, 7, 1}, {x^(-1), y^(-1), r*x, y}] + 
 4*Li[{1, 1, 7, 1}, {x^(-1), y^(-1), R*x, y}] + 
 4*Li[{1, 1, 7, 1}, {x^(-1), y^(-1), r*y, x}] + 
 4*Li[{1, 1, 7, 1}, {x^(-1), y^(-1), R*y, x}] + 
 11*Li[{1, 1, 7, 1}, {x^(-1), y, r, x}] + 
 11*Li[{1, 1, 7, 1}, {x^(-1), y, R, x}] + 
 4*Li[{1, 1, 7, 1}, {x^(-1), y, (r*x)/y, y}] + 
 4*Li[{1, 1, 7, 1}, {x^(-1), y, (R*x)/y, y}] - 
 16*Li[{1, 1, 7, 1}, {x, 1, r, y}] - 16*Li[{1, 1, 7, 1}, {x, 1, R, y}] - 
 8*Li[{1, 1, 7, 1}, {x, 1, r/x, x}] - 8*Li[{1, 1, 7, 1}, {x, 1, R/x, x}] - 
 6*Li[{1, 1, 7, 1}, {x, 1, r/y, y}] - 6*Li[{1, 1, 7, 1}, {x, 1, R/y, y}] - 
 4*Li[{1, 1, 7, 1}, {x, x^(-1), r, x}] - 
 4*Li[{1, 1, 7, 1}, {x, x^(-1), R, x}] - 
 3*Li[{1, 1, 7, 1}, {x, x^(-1), r*x, y}] - 
 3*Li[{1, 1, 7, 1}, {x, x^(-1), R*x, y}] + 
 3*Li[{1, 1, 7, 1}, {x, x^(-1), (r*x)/y, y}] + 
 3*Li[{1, 1, 7, 1}, {x, x^(-1), (R*x)/y, y}] - 
 3*Li[{1, 1, 7, 1}, {x, x^(-1), r*y, x}] - 
 3*Li[{1, 1, 7, 1}, {x, x^(-1), R*y, x}] + 
 16*Li[{1, 1, 7, 1}, {x, x, r/x, y}] + 16*Li[{1, 1, 7, 1}, {x, x, R/x, y}] - 
 16*Li[{1, 1, 7, 1}, {x, x, r/(x*y), y}] - 
 16*Li[{1, 1, 7, 1}, {x, x, R/(x*y), y}] + 
 11*Li[{1, 1, 7, 1}, {x, y^(-1), r, y}] + 
 11*Li[{1, 1, 7, 1}, {x, y^(-1), R, y}] + 
 4*Li[{1, 1, 7, 1}, {x, y^(-1), (r*y)/x, x}] + 
 4*Li[{1, 1, 7, 1}, {x, y^(-1), (R*y)/x, x}] + 
 11*Li[{1, 1, 7, 1}, {x, y, r/x, x}] + 11*Li[{1, 1, 7, 1}, {x, y, R/x, x}] + 
 11*Li[{1, 1, 7, 1}, {x, y, r/y, y}] + 11*Li[{1, 1, 7, 1}, {x, y, R/y, y}] - 
 16*Li[{1, 1, 7, 1}, {y^(-1), 1, r, y}] - 
 16*Li[{1, 1, 7, 1}, {y^(-1), 1, R, y}] - 
 6*Li[{1, 1, 7, 1}, {y^(-1), 1, r*x, y}] - 
 6*Li[{1, 1, 7, 1}, {y^(-1), 1, R*x, y}] - 
 8*Li[{1, 1, 7, 1}, {y^(-1), 1, r*y, x}] - 
 8*Li[{1, 1, 7, 1}, {y^(-1), 1, R*y, x}] + 
 4*Li[{1, 1, 7, 1}, {y^(-1), x^(-1), r*x, y}] + 
 4*Li[{1, 1, 7, 1}, {y^(-1), x^(-1), R*x, y}] + 
 4*Li[{1, 1, 7, 1}, {y^(-1), x^(-1), r*y, x}] + 
 4*Li[{1, 1, 7, 1}, {y^(-1), x^(-1), R*y, x}] + 
 11*Li[{1, 1, 7, 1}, {y^(-1), x, r, y}] + 
 11*Li[{1, 1, 7, 1}, {y^(-1), x, R, y}] + 
 4*Li[{1, 1, 7, 1}, {y^(-1), x, (r*y)/x, x}] + 
 4*Li[{1, 1, 7, 1}, {y^(-1), x, (R*y)/x, x}] + 
 12*Li[{1, 1, 7, 1}, {y^(-1), y, r, x}] + 
 12*Li[{1, 1, 7, 1}, {y^(-1), y, R, x}] - 
 12*Li[{1, 1, 7, 1}, {y^(-1), y, r/x, x}] - 
 12*Li[{1, 1, 7, 1}, {y^(-1), y, R/x, x}] + 
 4*Li[{1, 1, 7, 1}, {y^(-1), y, r/y, y}] + 
 4*Li[{1, 1, 7, 1}, {y^(-1), y, R/y, y}] + 
 3*Li[{1, 1, 7, 1}, {y^(-1), y, (r*x)/y, y}] + 
 3*Li[{1, 1, 7, 1}, {y^(-1), y, (R*x)/y, y}] - 
 16*Li[{1, 1, 7, 1}, {y, 1, r, x}] - 16*Li[{1, 1, 7, 1}, {y, 1, R, x}] - 
 6*Li[{1, 1, 7, 1}, {y, 1, r/x, x}] - 6*Li[{1, 1, 7, 1}, {y, 1, R/x, x}] - 
 8*Li[{1, 1, 7, 1}, {y, 1, r/y, y}] - 8*Li[{1, 1, 7, 1}, {y, 1, R/y, y}] + 
 11*Li[{1, 1, 7, 1}, {y, x^(-1), r, x}] + 
 11*Li[{1, 1, 7, 1}, {y, x^(-1), R, x}] + 
 4*Li[{1, 1, 7, 1}, {y, x^(-1), (r*x)/y, y}] + 
 4*Li[{1, 1, 7, 1}, {y, x^(-1), (R*x)/y, y}] + 
 11*Li[{1, 1, 7, 1}, {y, x, r/x, x}] + 11*Li[{1, 1, 7, 1}, {y, x, R/x, x}] + 
 11*Li[{1, 1, 7, 1}, {y, x, r/y, y}] + 11*Li[{1, 1, 7, 1}, {y, x, R/y, y}] - 
 4*Li[{1, 1, 7, 1}, {y, y^(-1), r, y}] - 
 4*Li[{1, 1, 7, 1}, {y, y^(-1), R, y}] - 
 3*Li[{1, 1, 7, 1}, {y, y^(-1), r*x, y}] - 
 3*Li[{1, 1, 7, 1}, {y, y^(-1), R*x, y}] - 
 3*Li[{1, 1, 7, 1}, {y, y^(-1), r*y, x}] - 
 3*Li[{1, 1, 7, 1}, {y, y^(-1), R*y, x}] + 
 3*Li[{1, 1, 7, 1}, {y, y^(-1), (r*y)/x, x}] + 
 3*Li[{1, 1, 7, 1}, {y, y^(-1), (R*y)/x, x}] + 
 16*Li[{1, 1, 7, 1}, {y, y, r/y, x}] + 16*Li[{1, 1, 7, 1}, {y, y, R/y, x}] - 
 16*Li[{1, 1, 7, 1}, {y, y, r/(x*y), x}] - 
 16*Li[{1, 1, 7, 1}, {y, y, R/(x*y), x}] - 
 16*Li[{1, 2, 1, 6}, {1, 1, 1, r}] - 16*Li[{1, 2, 1, 6}, {1, 1, 1, R}] - 
 8*Li[{1, 2, 1, 6}, {1, 1, 1, r*x}] - 8*Li[{1, 2, 1, 6}, {1, 1, 1, R*x}] - 
 8*Li[{1, 2, 1, 6}, {1, 1, 1, r*y}] - 8*Li[{1, 2, 1, 6}, {1, 1, 1, R*y}] + 
 2*Li[{1, 2, 1, 6}, {1, 1, x^(-1), r*x}] + 
 2*Li[{1, 2, 1, 6}, {1, 1, x^(-1), R*x}] + 
 20*Li[{1, 2, 1, 6}, {1, 1, x, r}] + 20*Li[{1, 2, 1, 6}, {1, 1, x, R}] + 
 6*Li[{1, 2, 1, 6}, {1, 1, x, r*y}] + 6*Li[{1, 2, 1, 6}, {1, 1, x, R*y}] + 
 4*Li[{1, 2, 1, 6}, {1, 1, x, (r*y)/x}] + 
 4*Li[{1, 2, 1, 6}, {1, 1, x, (R*y)/x}] + 
 2*Li[{1, 2, 1, 6}, {1, 1, y^(-1), r*y}] + 
 2*Li[{1, 2, 1, 6}, {1, 1, y^(-1), R*y}] + 
 20*Li[{1, 2, 1, 6}, {1, 1, y, r}] + 20*Li[{1, 2, 1, 6}, {1, 1, y, R}] + 
 6*Li[{1, 2, 1, 6}, {1, 1, y, r*x}] + 6*Li[{1, 2, 1, 6}, {1, 1, y, R*x}] + 
 4*Li[{1, 2, 1, 6}, {1, 1, y, (r*x)/y}] + 
 4*Li[{1, 2, 1, 6}, {1, 1, y, (R*x)/y}] - 
 4*Li[{1, 2, 1, 6}, {1, x^(-1), x, r}] - 
 4*Li[{1, 2, 1, 6}, {1, x^(-1), x, R}] - 
 4*Li[{1, 2, 1, 6}, {1, x^(-1), y, (r*x)/y}] - 
 4*Li[{1, 2, 1, 6}, {1, x^(-1), y, (R*x)/y}] - 
 48*Li[{1, 2, 1, 6}, {1, x, 1, r}] - 48*Li[{1, 2, 1, 6}, {1, x, 1, R}] + 
 8*Li[{1, 2, 1, 6}, {1, x, 1, r/x}] + 8*Li[{1, 2, 1, 6}, {1, x, 1, R/x}] - 
 12*Li[{1, 2, 1, 6}, {1, x, 1, r*y}] - 12*Li[{1, 2, 1, 6}, {1, x, 1, R*y}] - 
 4*Li[{1, 2, 1, 6}, {1, x, x^(-1), r}] - 
 4*Li[{1, 2, 1, 6}, {1, x, x^(-1), R}] + 
 24*Li[{1, 2, 1, 6}, {1, x, x, r/x}] + 24*Li[{1, 2, 1, 6}, {1, x, x, R/x}] + 
 6*Li[{1, 2, 1, 6}, {1, x, x, (r*y)/x}] + 
 6*Li[{1, 2, 1, 6}, {1, x, x, (R*y)/x}] - 
 4*Li[{1, 2, 1, 6}, {1, x, y^(-1), (r*y)/x}] - 
 4*Li[{1, 2, 1, 6}, {1, x, y^(-1), (R*y)/x}] + 
 30*Li[{1, 2, 1, 6}, {1, x, y, r}] + 30*Li[{1, 2, 1, 6}, {1, x, y, R}] + 
 24*Li[{1, 2, 1, 6}, {1, x, y, r/y}] + 24*Li[{1, 2, 1, 6}, {1, x, y, R/y}] + 
 16*Li[{1, 2, 1, 6}, {1, x, y, r/(x*y)}] + 
 16*Li[{1, 2, 1, 6}, {1, x, y, R/(x*y)}] + 
 8*Li[{1, 2, 1, 6}, {1, x^2, x^(-1), r}] + 
 8*Li[{1, 2, 1, 6}, {1, x^2, x^(-1), R}] + 
 2*Li[{1, 2, 1, 6}, {1, x^2, x^(-1), r*y}] + 
 2*Li[{1, 2, 1, 6}, {1, x^2, x^(-1), R*y}] - 
 10*Li[{1, 2, 1, 6}, {1, x^2, y, r/x}] - 
 10*Li[{1, 2, 1, 6}, {1, x^2, y, R/x}] - 
 8*Li[{1, 2, 1, 6}, {1, x^2, y, r/(x*y)}] - 
 8*Li[{1, 2, 1, 6}, {1, x^2, y, R/(x*y)}] - 
 4*Li[{1, 2, 1, 6}, {1, y^(-1), x, (r*y)/x}] - 
 4*Li[{1, 2, 1, 6}, {1, y^(-1), x, (R*y)/x}] - 
 4*Li[{1, 2, 1, 6}, {1, y^(-1), y, r}] - 
 4*Li[{1, 2, 1, 6}, {1, y^(-1), y, R}] + 
 2*Li[{1, 2, 1, 6}, {1, 1/(x*y), x, r*y}] + 
 2*Li[{1, 2, 1, 6}, {1, 1/(x*y), x, R*y}] + 
 2*Li[{1, 2, 1, 6}, {1, 1/(x*y), y, r*x}] + 
 2*Li[{1, 2, 1, 6}, {1, 1/(x*y), y, R*x}] + 
 2*Li[{1, 2, 1, 6}, {1, x/y, x^(-1), r*y}] + 
 2*Li[{1, 2, 1, 6}, {1, x/y, x^(-1), R*y}] - 
 10*Li[{1, 2, 1, 6}, {1, x/y, y, r/x}] - 
 10*Li[{1, 2, 1, 6}, {1, x/y, y, R/x}] - 48*Li[{1, 2, 1, 6}, {1, y, 1, r}] - 
 48*Li[{1, 2, 1, 6}, {1, y, 1, R}] - 12*Li[{1, 2, 1, 6}, {1, y, 1, r*x}] - 
 12*Li[{1, 2, 1, 6}, {1, y, 1, R*x}] + 8*Li[{1, 2, 1, 6}, {1, y, 1, r/y}] + 
 8*Li[{1, 2, 1, 6}, {1, y, 1, R/y}] - 
 4*Li[{1, 2, 1, 6}, {1, y, x^(-1), (r*x)/y}] - 
 4*Li[{1, 2, 1, 6}, {1, y, x^(-1), (R*x)/y}] + 
 30*Li[{1, 2, 1, 6}, {1, y, x, r}] + 30*Li[{1, 2, 1, 6}, {1, y, x, R}] + 
 24*Li[{1, 2, 1, 6}, {1, y, x, r/x}] + 24*Li[{1, 2, 1, 6}, {1, y, x, R/x}] + 
 16*Li[{1, 2, 1, 6}, {1, y, x, r/(x*y)}] + 
 16*Li[{1, 2, 1, 6}, {1, y, x, R/(x*y)}] - 
 4*Li[{1, 2, 1, 6}, {1, y, y^(-1), r}] - 
 4*Li[{1, 2, 1, 6}, {1, y, y^(-1), R}] + 
 24*Li[{1, 2, 1, 6}, {1, y, y, r/y}] + 24*Li[{1, 2, 1, 6}, {1, y, y, R/y}] + 
 6*Li[{1, 2, 1, 6}, {1, y, y, (r*x)/y}] + 
 6*Li[{1, 2, 1, 6}, {1, y, y, (R*x)/y}] - 
 10*Li[{1, 2, 1, 6}, {1, y/x, x, r/y}] - 
 10*Li[{1, 2, 1, 6}, {1, y/x, x, R/y}] + 
 2*Li[{1, 2, 1, 6}, {1, y/x, y^(-1), r*x}] + 
 2*Li[{1, 2, 1, 6}, {1, y/x, y^(-1), R*x}] + 
 16*Li[{1, 2, 1, 6}, {1, x*y, 1, r}] + 16*Li[{1, 2, 1, 6}, {1, x*y, 1, R}] - 
 4*Li[{1, 2, 1, 6}, {1, x*y, 1, r/x}] - 
 4*Li[{1, 2, 1, 6}, {1, x*y, 1, R/x}] - 
 4*Li[{1, 2, 1, 6}, {1, x*y, 1, r/y}] - 
 4*Li[{1, 2, 1, 6}, {1, x*y, 1, R/y}] + 
 10*Li[{1, 2, 1, 6}, {1, x*y, x^(-1), r}] + 
 10*Li[{1, 2, 1, 6}, {1, x*y, x^(-1), R}] + 
 2*Li[{1, 2, 1, 6}, {1, x*y, x^(-1), r*x}] + 
 2*Li[{1, 2, 1, 6}, {1, x*y, x^(-1), R*x}] + 
 2*Li[{1, 2, 1, 6}, {1, x*y, x^(-1), (r*x)/y}] + 
 2*Li[{1, 2, 1, 6}, {1, x*y, x^(-1), (R*x)/y}] - 
 20*Li[{1, 2, 1, 6}, {1, x*y, x, r/x}] - 
 20*Li[{1, 2, 1, 6}, {1, x*y, x, R/x}] - 
 16*Li[{1, 2, 1, 6}, {1, x*y, x, r/(x*y)}] - 
 16*Li[{1, 2, 1, 6}, {1, x*y, x, R/(x*y)}] + 
 10*Li[{1, 2, 1, 6}, {1, x*y, y^(-1), r}] + 
 10*Li[{1, 2, 1, 6}, {1, x*y, y^(-1), R}] + 
 2*Li[{1, 2, 1, 6}, {1, x*y, y^(-1), r*y}] + 
 2*Li[{1, 2, 1, 6}, {1, x*y, y^(-1), R*y}] + 
 2*Li[{1, 2, 1, 6}, {1, x*y, y^(-1), (r*y)/x}] + 
 2*Li[{1, 2, 1, 6}, {1, x*y, y^(-1), (R*y)/x}] - 
 20*Li[{1, 2, 1, 6}, {1, x*y, y, r/y}] - 
 20*Li[{1, 2, 1, 6}, {1, x*y, y, R/y}] - 
 16*Li[{1, 2, 1, 6}, {1, x*y, y, r/(x*y)}] - 
 16*Li[{1, 2, 1, 6}, {1, x*y, y, R/(x*y)}] - 
 10*Li[{1, 2, 1, 6}, {1, y^2, x, r/y}] - 
 10*Li[{1, 2, 1, 6}, {1, y^2, x, R/y}] - 
 8*Li[{1, 2, 1, 6}, {1, y^2, x, r/(x*y)}] - 
 8*Li[{1, 2, 1, 6}, {1, y^2, x, R/(x*y)}] + 
 8*Li[{1, 2, 1, 6}, {1, y^2, y^(-1), r}] + 
 8*Li[{1, 2, 1, 6}, {1, y^2, y^(-1), R}] + 
 2*Li[{1, 2, 1, 6}, {1, y^2, y^(-1), r*x}] + 
 2*Li[{1, 2, 1, 6}, {1, y^2, y^(-1), R*x}] + 
 2*Li[{1, 2, 1, 6}, {x^(-1), 1, 1, r*x}] + 
 2*Li[{1, 2, 1, 6}, {x^(-1), 1, 1, R*x}] - 
 2*Li[{1, 2, 1, 6}, {x^(-1), 1, x, r}] - 
 2*Li[{1, 2, 1, 6}, {x^(-1), 1, x, R}] - 
 3*Li[{1, 2, 1, 6}, {x^(-1), 1, x, r*y}] - 
 3*Li[{1, 2, 1, 6}, {x^(-1), 1, x, R*y}] - 
 3*Li[{1, 2, 1, 6}, {x^(-1), 1, y, r*x}] - 
 3*Li[{1, 2, 1, 6}, {x^(-1), 1, y, R*x}] + 
 2*Li[{1, 2, 1, 6}, {x^(-1), 1, y, (r*x)/y}] + 
 2*Li[{1, 2, 1, 6}, {x^(-1), 1, y, (R*x)/y}] + 
 16*Li[{1, 2, 1, 6}, {x^(-1), x, 1, r}] + 
 16*Li[{1, 2, 1, 6}, {x^(-1), x, 1, R}] + 
 4*Li[{1, 2, 1, 6}, {x^(-1), x, 1, r*y}] + 
 4*Li[{1, 2, 1, 6}, {x^(-1), x, 1, R*y}] - 
 10*Li[{1, 2, 1, 6}, {x^(-1), x, x, r/x}] - 
 10*Li[{1, 2, 1, 6}, {x^(-1), x, x, R/x}] - 
 2*Li[{1, 2, 1, 6}, {x^(-1), x, x, (r*y)/x}] - 
 2*Li[{1, 2, 1, 6}, {x^(-1), x, x, (R*y)/x}] - 
 10*Li[{1, 2, 1, 6}, {x^(-1), x, y, r}] - 
 10*Li[{1, 2, 1, 6}, {x^(-1), x, y, R}] - 
 10*Li[{1, 2, 1, 6}, {x^(-1), x, y, r/y}] - 
 10*Li[{1, 2, 1, 6}, {x^(-1), x, y, R/y}] - 
 2*Li[{1, 2, 1, 6}, {x^(-1), x^2, 1, r/x}] - 
 2*Li[{1, 2, 1, 6}, {x^(-1), x^2, 1, R/x}] - 
 3*Li[{1, 2, 1, 6}, {x^(-1), x^2, x^(-1), r}] - 
 3*Li[{1, 2, 1, 6}, {x^(-1), x^2, x^(-1), R}] - 
 Li[{1, 2, 1, 6}, {x^(-1), x^2, x^(-1), r*y}] - 
 Li[{1, 2, 1, 6}, {x^(-1), x^2, x^(-1), R*y}] + 
 Li[{1, 2, 1, 6}, {x^(-1), x^2, y^(-1), (r*y)/x}] + 
 Li[{1, 2, 1, 6}, {x^(-1), x^2, y^(-1), (R*y)/x}] + 
 5*Li[{1, 2, 1, 6}, {x^(-1), x^2, y, r/x}] + 
 5*Li[{1, 2, 1, 6}, {x^(-1), x^2, y, R/x}] - 
 2*Li[{1, 2, 1, 6}, {x^(-1), x/y, 1, r*y}] - 
 2*Li[{1, 2, 1, 6}, {x^(-1), x/y, 1, R*y}] + 
 2*Li[{1, 2, 1, 6}, {x^(-1), x/y, x, (r*y)/x}] + 
 2*Li[{1, 2, 1, 6}, {x^(-1), x/y, x, (R*y)/x}] + 
 6*Li[{1, 2, 1, 6}, {x^(-1), x/y, y, r}] + 
 6*Li[{1, 2, 1, 6}, {x^(-1), x/y, y, R}] + 
 6*Li[{1, 2, 1, 6}, {x^(-1), y, 1, r*x}] + 
 6*Li[{1, 2, 1, 6}, {x^(-1), y, 1, R*x}] - 
 15*Li[{1, 2, 1, 6}, {x^(-1), y, x, r}] - 
 15*Li[{1, 2, 1, 6}, {x^(-1), y, x, R}] - 
 3*Li[{1, 2, 1, 6}, {x^(-1), y, y, (r*x)/y}] - 
 3*Li[{1, 2, 1, 6}, {x^(-1), y, y, (R*x)/y}] - 
 8*Li[{1, 2, 1, 6}, {x^(-1), x*y, 1, r}] - 
 8*Li[{1, 2, 1, 6}, {x^(-1), x*y, 1, R}] - 
 Li[{1, 2, 1, 6}, {x^(-1), x*y, x^(-1), r*x}] - 
 Li[{1, 2, 1, 6}, {x^(-1), x*y, x^(-1), R*x}] + 
 10*Li[{1, 2, 1, 6}, {x^(-1), x*y, x, r/x}] + 
 10*Li[{1, 2, 1, 6}, {x^(-1), x*y, x, R/x}] - 
 Li[{1, 2, 1, 6}, {x^(-1), x*y, y^(-1), r*y}] - 
 Li[{1, 2, 1, 6}, {x^(-1), x*y, y^(-1), R*y}] + 
 10*Li[{1, 2, 1, 6}, {x^(-1), x*y, y, r/y}] + 
 10*Li[{1, 2, 1, 6}, {x^(-1), x*y, y, R/y}] + 
 5*Li[{1, 2, 1, 6}, {x^(-1), y^2, x, r/y}] + 
 5*Li[{1, 2, 1, 6}, {x^(-1), y^2, x, R/y}] - 
 Li[{1, 2, 1, 6}, {x^(-1), y^2, y^(-1), r*x}] - 
 Li[{1, 2, 1, 6}, {x^(-1), y^2, y^(-1), R*x}] + 
 8*Li[{1, 2, 1, 6}, {x, 1, 1, r}] + 8*Li[{1, 2, 1, 6}, {x, 1, 1, R}] + 
 6*Li[{1, 2, 1, 6}, {x, 1, 1, r*y}] + 6*Li[{1, 2, 1, 6}, {x, 1, 1, R*y}] + 
 Li[{1, 2, 1, 6}, {x, 1, x^(-1), r*x}] + 
 Li[{1, 2, 1, 6}, {x, 1, x^(-1), R*x}] - 6*Li[{1, 2, 1, 6}, {x, 1, x, r/x}] - 
 6*Li[{1, 2, 1, 6}, {x, 1, x, R/x}] - 
 6*Li[{1, 2, 1, 6}, {x, 1, x, (r*y)/x}] - 
 6*Li[{1, 2, 1, 6}, {x, 1, x, (R*y)/x}] - 
 3*Li[{1, 2, 1, 6}, {x, 1, y^(-1), r*y}] - 
 3*Li[{1, 2, 1, 6}, {x, 1, y^(-1), R*y}] - 
 18*Li[{1, 2, 1, 6}, {x, 1, y, r}] - 18*Li[{1, 2, 1, 6}, {x, 1, y, R}] + 
 6*Li[{1, 2, 1, 6}, {x, 1, y, r/y}] + 6*Li[{1, 2, 1, 6}, {x, 1, y, R/y}] + 
 2*Li[{1, 2, 1, 6}, {x, x^(-1), x, r}] + 
 2*Li[{1, 2, 1, 6}, {x, x^(-1), x, R}] + 
 2*Li[{1, 2, 1, 6}, {x, x^(-1), y, (r*x)/y}] + 
 2*Li[{1, 2, 1, 6}, {x, x^(-1), y, (R*x)/y}] - 
 6*Li[{1, 2, 1, 6}, {x, x, 1, r/x}] - 6*Li[{1, 2, 1, 6}, {x, x, 1, R/x}] + 
 7*Li[{1, 2, 1, 6}, {x, x, x^(-1), r}] + 
 7*Li[{1, 2, 1, 6}, {x, x, x^(-1), R}] + 
 Li[{1, 2, 1, 6}, {x, x, x^(-1), r*y}] + 
 Li[{1, 2, 1, 6}, {x, x, x^(-1), R*y}] + 
 3*Li[{1, 2, 1, 6}, {x, x, y^(-1), (r*y)/x}] + 
 3*Li[{1, 2, 1, 6}, {x, x, y^(-1), (R*y)/x}] - 
 5*Li[{1, 2, 1, 6}, {x, x, y, r/x}] - 5*Li[{1, 2, 1, 6}, {x, x, y, R/x}] - 
 16*Li[{1, 2, 1, 6}, {x, x, y, r/(x*y)}] - 
 16*Li[{1, 2, 1, 6}, {x, x, y, R/(x*y)}] + 
 2*Li[{1, 2, 1, 6}, {x, y^(-1), x, (r*y)/x}] + 
 2*Li[{1, 2, 1, 6}, {x, y^(-1), x, (R*y)/x}] + 
 2*Li[{1, 2, 1, 6}, {x, y^(-1), y, r}] + 
 2*Li[{1, 2, 1, 6}, {x, y^(-1), y, R}] - 
 Li[{1, 2, 1, 6}, {x, 1/(x*y), x, r*y}] - 
 Li[{1, 2, 1, 6}, {x, 1/(x*y), x, R*y}] - 
 Li[{1, 2, 1, 6}, {x, 1/(x*y), y, r*x}] - 
 Li[{1, 2, 1, 6}, {x, 1/(x*y), y, R*x}] - 
 2*Li[{1, 2, 1, 6}, {x, x/y, x^(-1), r*y}] - 
 2*Li[{1, 2, 1, 6}, {x, x/y, x^(-1), R*y}] + 
 10*Li[{1, 2, 1, 6}, {x, x/y, y, r/x}] + 
 10*Li[{1, 2, 1, 6}, {x, x/y, y, R/x}] + 24*Li[{1, 2, 1, 6}, {x, y, 1, r}] + 
 24*Li[{1, 2, 1, 6}, {x, y, 1, R}] + Li[{1, 2, 1, 6}, {x, y, x^(-1), r*x}] + 
 Li[{1, 2, 1, 6}, {x, y, x^(-1), R*x}] - 
 14*Li[{1, 2, 1, 6}, {x, y, x, r/x}] - 14*Li[{1, 2, 1, 6}, {x, y, x, R/x}] - 
 11*Li[{1, 2, 1, 6}, {x, y, y, r/y}] - 11*Li[{1, 2, 1, 6}, {x, y, y, R/y}] + 
 2*Li[{1, 2, 1, 6}, {x, y/x, 1, r*x}] + 
 2*Li[{1, 2, 1, 6}, {x, y/x, 1, R*x}] - 6*Li[{1, 2, 1, 6}, {x, y/x, x, r}] - 
 6*Li[{1, 2, 1, 6}, {x, y/x, x, R}] - 
 2*Li[{1, 2, 1, 6}, {x, y/x, y, (r*x)/y}] - 
 2*Li[{1, 2, 1, 6}, {x, y/x, y, (R*x)/y}] + 
 4*Li[{1, 2, 1, 6}, {x, x*y, 1, r/x}] + 
 4*Li[{1, 2, 1, 6}, {x, x*y, 1, R/x}] - 
 10*Li[{1, 2, 1, 6}, {x, x*y, x^(-1), r}] - 
 10*Li[{1, 2, 1, 6}, {x, x*y, x^(-1), R}] - 
 2*Li[{1, 2, 1, 6}, {x, x*y, y^(-1), (r*y)/x}] - 
 2*Li[{1, 2, 1, 6}, {x, x*y, y^(-1), (R*y)/x}] + 
 16*Li[{1, 2, 1, 6}, {x, x*y, y, r/(x*y)}] + 
 16*Li[{1, 2, 1, 6}, {x, x*y, y, R/(x*y)}] + 
 2*Li[{1, 2, 1, 6}, {x, y^2, 1, r/y}] + 
 2*Li[{1, 2, 1, 6}, {x, y^2, 1, R/y}] - 
 Li[{1, 2, 1, 6}, {x, y^2, x^(-1), (r*x)/y}] - 
 Li[{1, 2, 1, 6}, {x, y^2, x^(-1), (R*x)/y}] + 
 8*Li[{1, 2, 1, 6}, {x, y^2, x, r/(x*y)}] + 
 8*Li[{1, 2, 1, 6}, {x, y^2, x, R/(x*y)}] - 
 5*Li[{1, 2, 1, 6}, {x, y^2, y^(-1), r}] - 
 5*Li[{1, 2, 1, 6}, {x, y^2, y^(-1), R}] + 
 2*Li[{1, 2, 1, 6}, {y^(-1), 1, 1, r*y}] + 
 2*Li[{1, 2, 1, 6}, {y^(-1), 1, 1, R*y}] - 
 3*Li[{1, 2, 1, 6}, {y^(-1), 1, x, r*y}] - 
 3*Li[{1, 2, 1, 6}, {y^(-1), 1, x, R*y}] + 
 2*Li[{1, 2, 1, 6}, {y^(-1), 1, x, (r*y)/x}] + 
 2*Li[{1, 2, 1, 6}, {y^(-1), 1, x, (R*y)/x}] - 
 2*Li[{1, 2, 1, 6}, {y^(-1), 1, y, r}] - 
 2*Li[{1, 2, 1, 6}, {y^(-1), 1, y, R}] - 
 3*Li[{1, 2, 1, 6}, {y^(-1), 1, y, r*x}] - 
 3*Li[{1, 2, 1, 6}, {y^(-1), 1, y, R*x}] + 
 6*Li[{1, 2, 1, 6}, {y^(-1), x, 1, r*y}] + 
 6*Li[{1, 2, 1, 6}, {y^(-1), x, 1, R*y}] - 
 3*Li[{1, 2, 1, 6}, {y^(-1), x, x, (r*y)/x}] - 
 3*Li[{1, 2, 1, 6}, {y^(-1), x, x, (R*y)/x}] - 
 15*Li[{1, 2, 1, 6}, {y^(-1), x, y, r}] - 
 15*Li[{1, 2, 1, 6}, {y^(-1), x, y, R}] - 
 Li[{1, 2, 1, 6}, {y^(-1), x^2, x^(-1), r*y}] - 
 Li[{1, 2, 1, 6}, {y^(-1), x^2, x^(-1), R*y}] + 
 5*Li[{1, 2, 1, 6}, {y^(-1), x^2, y, r/x}] + 
 5*Li[{1, 2, 1, 6}, {y^(-1), x^2, y, R/x}] + 
 16*Li[{1, 2, 1, 6}, {y^(-1), y, 1, r}] + 
 16*Li[{1, 2, 1, 6}, {y^(-1), y, 1, R}] + 
 4*Li[{1, 2, 1, 6}, {y^(-1), y, 1, r*x}] + 
 4*Li[{1, 2, 1, 6}, {y^(-1), y, 1, R*x}] - 
 10*Li[{1, 2, 1, 6}, {y^(-1), y, x, r}] - 
 10*Li[{1, 2, 1, 6}, {y^(-1), y, x, R}] - 
 10*Li[{1, 2, 1, 6}, {y^(-1), y, x, r/x}] - 
 10*Li[{1, 2, 1, 6}, {y^(-1), y, x, R/x}] - 
 10*Li[{1, 2, 1, 6}, {y^(-1), y, y, r/y}] - 
 10*Li[{1, 2, 1, 6}, {y^(-1), y, y, R/y}] - 
 2*Li[{1, 2, 1, 6}, {y^(-1), y, y, (r*x)/y}] - 
 2*Li[{1, 2, 1, 6}, {y^(-1), y, y, (R*x)/y}] - 
 2*Li[{1, 2, 1, 6}, {y^(-1), y/x, 1, r*x}] - 
 2*Li[{1, 2, 1, 6}, {y^(-1), y/x, 1, R*x}] + 
 6*Li[{1, 2, 1, 6}, {y^(-1), y/x, x, r}] + 
 6*Li[{1, 2, 1, 6}, {y^(-1), y/x, x, R}] + 
 2*Li[{1, 2, 1, 6}, {y^(-1), y/x, y, (r*x)/y}] + 
 2*Li[{1, 2, 1, 6}, {y^(-1), y/x, y, (R*x)/y}] - 
 8*Li[{1, 2, 1, 6}, {y^(-1), x*y, 1, r}] - 
 8*Li[{1, 2, 1, 6}, {y^(-1), x*y, 1, R}] - 
 Li[{1, 2, 1, 6}, {y^(-1), x*y, x^(-1), r*x}] - 
 Li[{1, 2, 1, 6}, {y^(-1), x*y, x^(-1), R*x}] + 
 10*Li[{1, 2, 1, 6}, {y^(-1), x*y, x, r/x}] + 
 10*Li[{1, 2, 1, 6}, {y^(-1), x*y, x, R/x}] - 
 Li[{1, 2, 1, 6}, {y^(-1), x*y, y^(-1), r*y}] - 
 Li[{1, 2, 1, 6}, {y^(-1), x*y, y^(-1), R*y}] + 
 10*Li[{1, 2, 1, 6}, {y^(-1), x*y, y, r/y}] + 
 10*Li[{1, 2, 1, 6}, {y^(-1), x*y, y, R/y}] - 
 2*Li[{1, 2, 1, 6}, {y^(-1), y^2, 1, r/y}] - 
 2*Li[{1, 2, 1, 6}, {y^(-1), y^2, 1, R/y}] + 
 Li[{1, 2, 1, 6}, {y^(-1), y^2, x^(-1), (r*x)/y}] + 
 Li[{1, 2, 1, 6}, {y^(-1), y^2, x^(-1), (R*x)/y}] + 
 5*Li[{1, 2, 1, 6}, {y^(-1), y^2, x, r/y}] + 
 5*Li[{1, 2, 1, 6}, {y^(-1), y^2, x, R/y}] - 
 3*Li[{1, 2, 1, 6}, {y^(-1), y^2, y^(-1), r}] - 
 3*Li[{1, 2, 1, 6}, {y^(-1), y^2, y^(-1), R}] - 
 Li[{1, 2, 1, 6}, {y^(-1), y^2, y^(-1), r*x}] - 
 Li[{1, 2, 1, 6}, {y^(-1), y^2, y^(-1), R*x}] + 
 8*Li[{1, 2, 1, 6}, {y, 1, 1, r}] + 8*Li[{1, 2, 1, 6}, {y, 1, 1, R}] + 
 6*Li[{1, 2, 1, 6}, {y, 1, 1, r*x}] + 6*Li[{1, 2, 1, 6}, {y, 1, 1, R*x}] - 
 3*Li[{1, 2, 1, 6}, {y, 1, x^(-1), r*x}] - 
 3*Li[{1, 2, 1, 6}, {y, 1, x^(-1), R*x}] - 
 18*Li[{1, 2, 1, 6}, {y, 1, x, r}] - 18*Li[{1, 2, 1, 6}, {y, 1, x, R}] + 
 6*Li[{1, 2, 1, 6}, {y, 1, x, r/x}] + 6*Li[{1, 2, 1, 6}, {y, 1, x, R/x}] + 
 Li[{1, 2, 1, 6}, {y, 1, y^(-1), r*y}] + 
 Li[{1, 2, 1, 6}, {y, 1, y^(-1), R*y}] - 6*Li[{1, 2, 1, 6}, {y, 1, y, r/y}] - 
 6*Li[{1, 2, 1, 6}, {y, 1, y, R/y}] - 
 6*Li[{1, 2, 1, 6}, {y, 1, y, (r*x)/y}] - 
 6*Li[{1, 2, 1, 6}, {y, 1, y, (R*x)/y}] + 
 2*Li[{1, 2, 1, 6}, {y, x^(-1), x, r}] + 
 2*Li[{1, 2, 1, 6}, {y, x^(-1), x, R}] + 
 2*Li[{1, 2, 1, 6}, {y, x^(-1), y, (r*x)/y}] + 
 2*Li[{1, 2, 1, 6}, {y, x^(-1), y, (R*x)/y}] + 
 24*Li[{1, 2, 1, 6}, {y, x, 1, r}] + 24*Li[{1, 2, 1, 6}, {y, x, 1, R}] - 
 11*Li[{1, 2, 1, 6}, {y, x, x, r/x}] - 11*Li[{1, 2, 1, 6}, {y, x, x, R/x}] + 
 Li[{1, 2, 1, 6}, {y, x, y^(-1), r*y}] + 
 Li[{1, 2, 1, 6}, {y, x, y^(-1), R*y}] - 
 14*Li[{1, 2, 1, 6}, {y, x, y, r/y}] - 14*Li[{1, 2, 1, 6}, {y, x, y, R/y}] + 
 2*Li[{1, 2, 1, 6}, {y, x^2, 1, r/x}] + 
 2*Li[{1, 2, 1, 6}, {y, x^2, 1, R/x}] - 
 5*Li[{1, 2, 1, 6}, {y, x^2, x^(-1), r}] - 
 5*Li[{1, 2, 1, 6}, {y, x^2, x^(-1), R}] - 
 Li[{1, 2, 1, 6}, {y, x^2, y^(-1), (r*y)/x}] - 
 Li[{1, 2, 1, 6}, {y, x^2, y^(-1), (R*y)/x}] + 
 8*Li[{1, 2, 1, 6}, {y, x^2, y, r/(x*y)}] + 
 8*Li[{1, 2, 1, 6}, {y, x^2, y, R/(x*y)}] + 
 2*Li[{1, 2, 1, 6}, {y, y^(-1), x, (r*y)/x}] + 
 2*Li[{1, 2, 1, 6}, {y, y^(-1), x, (R*y)/x}] + 
 2*Li[{1, 2, 1, 6}, {y, y^(-1), y, r}] + 
 2*Li[{1, 2, 1, 6}, {y, y^(-1), y, R}] - 
 Li[{1, 2, 1, 6}, {y, 1/(x*y), x, r*y}] - 
 Li[{1, 2, 1, 6}, {y, 1/(x*y), x, R*y}] - 
 Li[{1, 2, 1, 6}, {y, 1/(x*y), y, r*x}] - 
 Li[{1, 2, 1, 6}, {y, 1/(x*y), y, R*x}] + 
 2*Li[{1, 2, 1, 6}, {y, x/y, 1, r*y}] + 
 2*Li[{1, 2, 1, 6}, {y, x/y, 1, R*y}] - 
 2*Li[{1, 2, 1, 6}, {y, x/y, x, (r*y)/x}] - 
 2*Li[{1, 2, 1, 6}, {y, x/y, x, (R*y)/x}] - 
 6*Li[{1, 2, 1, 6}, {y, x/y, y, r}] - 6*Li[{1, 2, 1, 6}, {y, x/y, y, R}] - 
 6*Li[{1, 2, 1, 6}, {y, y, 1, r/y}] - 6*Li[{1, 2, 1, 6}, {y, y, 1, R/y}] + 
 3*Li[{1, 2, 1, 6}, {y, y, x^(-1), (r*x)/y}] + 
 3*Li[{1, 2, 1, 6}, {y, y, x^(-1), (R*x)/y}] - 
 5*Li[{1, 2, 1, 6}, {y, y, x, r/y}] - 5*Li[{1, 2, 1, 6}, {y, y, x, R/y}] - 
 16*Li[{1, 2, 1, 6}, {y, y, x, r/(x*y)}] - 
 16*Li[{1, 2, 1, 6}, {y, y, x, R/(x*y)}] + 
 7*Li[{1, 2, 1, 6}, {y, y, y^(-1), r}] + 
 7*Li[{1, 2, 1, 6}, {y, y, y^(-1), R}] + 
 Li[{1, 2, 1, 6}, {y, y, y^(-1), r*x}] + 
 Li[{1, 2, 1, 6}, {y, y, y^(-1), R*x}] + 
 10*Li[{1, 2, 1, 6}, {y, y/x, x, r/y}] + 
 10*Li[{1, 2, 1, 6}, {y, y/x, x, R/y}] - 
 2*Li[{1, 2, 1, 6}, {y, y/x, y^(-1), r*x}] - 
 2*Li[{1, 2, 1, 6}, {y, y/x, y^(-1), R*x}] + 
 4*Li[{1, 2, 1, 6}, {y, x*y, 1, r/y}] + 
 4*Li[{1, 2, 1, 6}, {y, x*y, 1, R/y}] - 
 2*Li[{1, 2, 1, 6}, {y, x*y, x^(-1), (r*x)/y}] - 
 2*Li[{1, 2, 1, 6}, {y, x*y, x^(-1), (R*x)/y}] + 
 16*Li[{1, 2, 1, 6}, {y, x*y, x, r/(x*y)}] + 
 16*Li[{1, 2, 1, 6}, {y, x*y, x, R/(x*y)}] - 
 10*Li[{1, 2, 1, 6}, {y, x*y, y^(-1), r}] - 
 10*Li[{1, 2, 1, 6}, {y, x*y, y^(-1), R}] + 
 2*Li[{1, 2, 2, 5}, {1, 1, 1, r}] + 2*Li[{1, 2, 2, 5}, {1, 1, 1, R}] - 
 12*Li[{1, 2, 2, 5}, {1, 1, x, r}] - 12*Li[{1, 2, 2, 5}, {1, 1, x, R}] + 
 4*Li[{1, 2, 2, 5}, {1, 1, x^2, r/x}] + 
 4*Li[{1, 2, 2, 5}, {1, 1, x^2, R/x}] - 12*Li[{1, 2, 2, 5}, {1, 1, y, r}] - 
 12*Li[{1, 2, 2, 5}, {1, 1, y, R}] + 6*Li[{1, 2, 2, 5}, {1, 1, x*y, r}] + 
 6*Li[{1, 2, 2, 5}, {1, 1, x*y, R}] + 4*Li[{1, 2, 2, 5}, {1, 1, x*y, r/x}] + 
 4*Li[{1, 2, 2, 5}, {1, 1, x*y, R/x}] + 
 4*Li[{1, 2, 2, 5}, {1, 1, x*y, r/y}] + 
 4*Li[{1, 2, 2, 5}, {1, 1, x*y, R/y}] + 
 4*Li[{1, 2, 2, 5}, {1, 1, y^2, r/y}] + 
 4*Li[{1, 2, 2, 5}, {1, 1, y^2, R/y}] - 
 4*Li[{1, 2, 2, 5}, {1, x^(-1), x*y, r/y}] - 
 4*Li[{1, 2, 2, 5}, {1, x^(-1), x*y, R/y}] - 
 6*Li[{1, 2, 2, 5}, {1, x, 1, r}] - 6*Li[{1, 2, 2, 5}, {1, x, 1, R}] - 
 4*Li[{1, 2, 2, 5}, {1, x, 1, r/x}] - 4*Li[{1, 2, 2, 5}, {1, x, 1, R/x}] - 
 18*Li[{1, 2, 2, 5}, {1, x, y, r}] - 18*Li[{1, 2, 2, 5}, {1, x, y, R}] + 
 8*Li[{1, 2, 2, 5}, {1, x, y, r/(x*y)}] + 
 8*Li[{1, 2, 2, 5}, {1, x, y, R/(x*y)}] - 
 4*Li[{1, 2, 2, 5}, {1, x, y/x, r/y}] - 
 4*Li[{1, 2, 2, 5}, {1, x, y/x, R/y}] + 
 6*Li[{1, 2, 2, 5}, {1, x, x*y, r/x}] + 
 6*Li[{1, 2, 2, 5}, {1, x, x*y, R/x}] + 
 6*Li[{1, 2, 2, 5}, {1, x, x*y, r/(x*y)}] + 
 6*Li[{1, 2, 2, 5}, {1, x, x*y, R/(x*y)}] + 
 6*Li[{1, 2, 2, 5}, {1, x, y^2, r/y}] + 
 6*Li[{1, 2, 2, 5}, {1, x, y^2, R/y}] + 
 2*Li[{1, 2, 2, 5}, {1, x^2, 1, r/x}] + 
 2*Li[{1, 2, 2, 5}, {1, x^2, 1, R/x}] + 
 2*Li[{1, 2, 2, 5}, {1, x^2, y, r/x}] + 
 2*Li[{1, 2, 2, 5}, {1, x^2, y, R/x}] - 
 4*Li[{1, 2, 2, 5}, {1, x^2, y, r/(x*y)}] - 
 4*Li[{1, 2, 2, 5}, {1, x^2, y, R/(x*y)}] + 
 2*Li[{1, 2, 2, 5}, {1, x^2, y/x, r}] + 
 2*Li[{1, 2, 2, 5}, {1, x^2, y/x, R}] + 
 2*Li[{1, 2, 2, 5}, {1, x^2, y/x, r/y}] + 
 2*Li[{1, 2, 2, 5}, {1, x^2, y/x, R/y}] - 
 2*Li[{1, 2, 2, 5}, {1, x^2, y^2, r/(x*y)}] - 
 2*Li[{1, 2, 2, 5}, {1, x^2, y^2, R/(x*y)}] - 
 4*Li[{1, 2, 2, 5}, {1, y^(-1), x*y, r/x}] - 
 4*Li[{1, 2, 2, 5}, {1, y^(-1), x*y, R/x}] + 
 2*Li[{1, 2, 2, 5}, {1, 1/(x*y), x*y, r}] + 
 2*Li[{1, 2, 2, 5}, {1, 1/(x*y), x*y, R}] + 
 2*Li[{1, 2, 2, 5}, {1, x/y, y/x, r}] + 
 2*Li[{1, 2, 2, 5}, {1, x/y, y/x, R}] - 
 2*Li[{1, 2, 2, 5}, {1, x/y, y^2, r/(x*y)}] - 
 2*Li[{1, 2, 2, 5}, {1, x/y, y^2, R/(x*y)}] - 
 6*Li[{1, 2, 2, 5}, {1, y, 1, r}] - 6*Li[{1, 2, 2, 5}, {1, y, 1, R}] - 
 4*Li[{1, 2, 2, 5}, {1, y, 1, r/y}] - 4*Li[{1, 2, 2, 5}, {1, y, 1, R/y}] - 
 18*Li[{1, 2, 2, 5}, {1, y, x, r}] - 18*Li[{1, 2, 2, 5}, {1, y, x, R}] + 
 8*Li[{1, 2, 2, 5}, {1, y, x, r/(x*y)}] + 
 8*Li[{1, 2, 2, 5}, {1, y, x, R/(x*y)}] + 
 6*Li[{1, 2, 2, 5}, {1, y, x^2, r/x}] + 
 6*Li[{1, 2, 2, 5}, {1, y, x^2, R/x}] - 
 4*Li[{1, 2, 2, 5}, {1, y, x/y, r/x}] - 
 4*Li[{1, 2, 2, 5}, {1, y, x/y, R/x}] + 
 6*Li[{1, 2, 2, 5}, {1, y, x*y, r/y}] + 
 6*Li[{1, 2, 2, 5}, {1, y, x*y, R/y}] + 
 6*Li[{1, 2, 2, 5}, {1, y, x*y, r/(x*y)}] + 
 6*Li[{1, 2, 2, 5}, {1, y, x*y, R/(x*y)}] - 
 2*Li[{1, 2, 2, 5}, {1, y/x, x^2, r/(x*y)}] - 
 2*Li[{1, 2, 2, 5}, {1, y/x, x^2, R/(x*y)}] + 
 2*Li[{1, 2, 2, 5}, {1, y/x, x/y, r}] + 
 2*Li[{1, 2, 2, 5}, {1, y/x, x/y, R}] + 6*Li[{1, 2, 2, 5}, {1, x*y, 1, r}] + 
 6*Li[{1, 2, 2, 5}, {1, x*y, 1, R}] + 4*Li[{1, 2, 2, 5}, {1, x*y, 1, r/x}] + 
 4*Li[{1, 2, 2, 5}, {1, x*y, 1, R/x}] + 
 4*Li[{1, 2, 2, 5}, {1, x*y, 1, r/y}] + 
 4*Li[{1, 2, 2, 5}, {1, x*y, 1, R/y}] + 
 2*Li[{1, 2, 2, 5}, {1, x*y, x, r/x}] + 
 2*Li[{1, 2, 2, 5}, {1, x*y, x, R/x}] - 
 6*Li[{1, 2, 2, 5}, {1, x*y, x, r/(x*y)}] - 
 6*Li[{1, 2, 2, 5}, {1, x*y, x, R/(x*y)}] + 
 4*Li[{1, 2, 2, 5}, {1, x*y, x/y, r/x}] + 
 4*Li[{1, 2, 2, 5}, {1, x*y, x/y, R/x}] + 
 2*Li[{1, 2, 2, 5}, {1, x*y, y, r/y}] + 
 2*Li[{1, 2, 2, 5}, {1, x*y, y, R/y}] - 
 6*Li[{1, 2, 2, 5}, {1, x*y, y, r/(x*y)}] - 
 6*Li[{1, 2, 2, 5}, {1, x*y, y, R/(x*y)}] + 
 4*Li[{1, 2, 2, 5}, {1, x*y, y/x, r/y}] + 
 4*Li[{1, 2, 2, 5}, {1, x*y, y/x, R/y}] - 
 8*Li[{1, 2, 2, 5}, {1, x*y, x*y, r/(x*y)}] - 
 8*Li[{1, 2, 2, 5}, {1, x*y, x*y, R/(x*y)}] + 
 2*Li[{1, 2, 2, 5}, {1, y^2, 1, r/y}] + 
 2*Li[{1, 2, 2, 5}, {1, y^2, 1, R/y}] + 
 2*Li[{1, 2, 2, 5}, {1, y^2, x, r/y}] + 
 2*Li[{1, 2, 2, 5}, {1, y^2, x, R/y}] - 
 4*Li[{1, 2, 2, 5}, {1, y^2, x, r/(x*y)}] - 
 4*Li[{1, 2, 2, 5}, {1, y^2, x, R/(x*y)}] - 
 2*Li[{1, 2, 2, 5}, {1, y^2, x^2, r/(x*y)}] - 
 2*Li[{1, 2, 2, 5}, {1, y^2, x^2, R/(x*y)}] + 
 2*Li[{1, 2, 2, 5}, {1, y^2, x/y, r}] + 
 2*Li[{1, 2, 2, 5}, {1, y^2, x/y, R}] + 
 2*Li[{1, 2, 2, 5}, {1, y^2, x/y, r/x}] + 
 2*Li[{1, 2, 2, 5}, {1, y^2, x/y, R/x}] + 
 2*Li[{1, 2, 2, 5}, {x^(-1), 1, x, r}] + 
 2*Li[{1, 2, 2, 5}, {x^(-1), 1, x, R}] - 
 Li[{1, 2, 2, 5}, {x^(-1), 1, x^2, r/x}] - 
 Li[{1, 2, 2, 5}, {x^(-1), 1, x^2, R/x}] - 
 3*Li[{1, 2, 2, 5}, {x^(-1), 1, x*y, r}] - 
 3*Li[{1, 2, 2, 5}, {x^(-1), 1, x*y, R}] + 
 2*Li[{1, 2, 2, 5}, {x^(-1), 1, x*y, r/y}] + 
 2*Li[{1, 2, 2, 5}, {x^(-1), 1, x*y, R/y}] + 
 2*Li[{1, 2, 2, 5}, {x^(-1), x, 1, r}] + 
 2*Li[{1, 2, 2, 5}, {x^(-1), x, 1, R}] + 
 6*Li[{1, 2, 2, 5}, {x^(-1), x, y, r}] + 
 6*Li[{1, 2, 2, 5}, {x^(-1), x, y, R}] - 
 2*Li[{1, 2, 2, 5}, {x^(-1), x, x*y, r/x}] - 
 2*Li[{1, 2, 2, 5}, {x^(-1), x, x*y, R/x}] - 
 4*Li[{1, 2, 2, 5}, {x^(-1), x, x*y, r/(x*y)}] - 
 4*Li[{1, 2, 2, 5}, {x^(-1), x, x*y, R/(x*y)}] - 
 2*Li[{1, 2, 2, 5}, {x^(-1), x, y^2, r/y}] - 
 2*Li[{1, 2, 2, 5}, {x^(-1), x, y^2, R/y}] - 
 Li[{1, 2, 2, 5}, {x^(-1), x^2, y, r/x}] - 
 Li[{1, 2, 2, 5}, {x^(-1), x^2, y, R/x}] - 
 Li[{1, 2, 2, 5}, {x^(-1), x^2, y/x, r}] - 
 Li[{1, 2, 2, 5}, {x^(-1), x^2, y/x, R}] + 
 Li[{1, 2, 2, 5}, {x^(-1), x^2, y^2, r/(x*y)}] + 
 Li[{1, 2, 2, 5}, {x^(-1), x^2, y^2, R/(x*y)}] - 
 2*Li[{1, 2, 2, 5}, {x^(-1), x/y, y, r}] - 
 2*Li[{1, 2, 2, 5}, {x^(-1), x/y, y, R}] + 
 2*Li[{1, 2, 2, 5}, {x^(-1), x/y, x*y, r/x}] + 
 2*Li[{1, 2, 2, 5}, {x^(-1), x/y, x*y, R/x}] + 
 Li[{1, 2, 2, 5}, {x^(-1), x/y, y^2, r/y}] + 
 Li[{1, 2, 2, 5}, {x^(-1), x/y, y^2, R/y}] + 
 6*Li[{1, 2, 2, 5}, {x^(-1), y, x, r}] + 
 6*Li[{1, 2, 2, 5}, {x^(-1), y, x, R}] - 
 3*Li[{1, 2, 2, 5}, {x^(-1), y, x^2, r/x}] - 
 3*Li[{1, 2, 2, 5}, {x^(-1), y, x^2, R/x}] - 
 3*Li[{1, 2, 2, 5}, {x^(-1), y, x*y, r/y}] - 
 3*Li[{1, 2, 2, 5}, {x^(-1), y, x*y, R/y}] - 
 3*Li[{1, 2, 2, 5}, {x^(-1), x*y, 1, r}] - 
 3*Li[{1, 2, 2, 5}, {x^(-1), x*y, 1, R}] - 
 Li[{1, 2, 2, 5}, {x^(-1), x*y, y, r/y}] - 
 Li[{1, 2, 2, 5}, {x^(-1), x*y, y, R/y}] + 
 4*Li[{1, 2, 2, 5}, {x^(-1), x*y, x*y, r/(x*y)}] + 
 4*Li[{1, 2, 2, 5}, {x^(-1), x*y, x*y, R/(x*y)}] + 
 Li[{1, 2, 2, 5}, {x^(-1), y^2, x^2, r/(x*y)}] + 
 Li[{1, 2, 2, 5}, {x^(-1), y^2, x^2, R/(x*y)}] - 
 Li[{1, 2, 2, 5}, {x^(-1), y^2, x/y, r}] - 
 Li[{1, 2, 2, 5}, {x^(-1), y^2, x/y, R}] - Li[{1, 2, 2, 5}, {x, 1, 1, r}] - 
 Li[{1, 2, 2, 5}, {x, 1, 1, R}] + Li[{1, 2, 2, 5}, {x, 1, x, r/x}] + 
 Li[{1, 2, 2, 5}, {x, 1, x, R/x}] + 9*Li[{1, 2, 2, 5}, {x, 1, y, r}] + 
 9*Li[{1, 2, 2, 5}, {x, 1, y, R}] - 6*Li[{1, 2, 2, 5}, {x, 1, x*y, r/x}] - 
 6*Li[{1, 2, 2, 5}, {x, 1, x*y, R/x}] - 
 3*Li[{1, 2, 2, 5}, {x, 1, y^2, r/y}] - 
 3*Li[{1, 2, 2, 5}, {x, 1, y^2, R/y}] + 
 2*Li[{1, 2, 2, 5}, {x, x^(-1), x*y, r/y}] + 
 2*Li[{1, 2, 2, 5}, {x, x^(-1), x*y, R/y}] + 
 4*Li[{1, 2, 2, 5}, {x, x, 1, r/x}] + 4*Li[{1, 2, 2, 5}, {x, x, 1, R/x}] + 
 Li[{1, 2, 2, 5}, {x, x, y, r/x}] + Li[{1, 2, 2, 5}, {x, x, y, R/x}] - 
 8*Li[{1, 2, 2, 5}, {x, x, y, r/(x*y)}] - 
 8*Li[{1, 2, 2, 5}, {x, x, y, R/(x*y)}] + Li[{1, 2, 2, 5}, {x, x, y/x, r}] + 
 Li[{1, 2, 2, 5}, {x, x, y/x, R}] + 4*Li[{1, 2, 2, 5}, {x, x, y/x, r/y}] + 
 4*Li[{1, 2, 2, 5}, {x, x, y/x, R/y}] - 
 Li[{1, 2, 2, 5}, {x, x, y^2, r/(x*y)}] - 
 Li[{1, 2, 2, 5}, {x, x, y^2, R/(x*y)}] + 
 2*Li[{1, 2, 2, 5}, {x, y^(-1), x*y, r/x}] + 
 2*Li[{1, 2, 2, 5}, {x, y^(-1), x*y, R/x}] - 
 Li[{1, 2, 2, 5}, {x, 1/(x*y), x*y, r}] - 
 Li[{1, 2, 2, 5}, {x, 1/(x*y), x*y, R}] - 
 2*Li[{1, 2, 2, 5}, {x, x/y, y/x, r}] - 
 2*Li[{1, 2, 2, 5}, {x, x/y, y/x, R}] + 
 2*Li[{1, 2, 2, 5}, {x, x/y, y^2, r/(x*y)}] + 
 2*Li[{1, 2, 2, 5}, {x, x/y, y^2, R/(x*y)}] + 
 4*Li[{1, 2, 2, 5}, {x, y, 1, r}] + 4*Li[{1, 2, 2, 5}, {x, y, 1, R}] + 
 Li[{1, 2, 2, 5}, {x, y, x, r/x}] + Li[{1, 2, 2, 5}, {x, y, x, R/x}] - 
 2*Li[{1, 2, 2, 5}, {x, y, x*y, r/(x*y)}] - 
 2*Li[{1, 2, 2, 5}, {x, y, x*y, R/(x*y)}] + 
 3*Li[{1, 2, 2, 5}, {x, y/x, x, r}] + 3*Li[{1, 2, 2, 5}, {x, y/x, x, R}] - 
 Li[{1, 2, 2, 5}, {x, y/x, x^2, r/x}] - 
 Li[{1, 2, 2, 5}, {x, y/x, x^2, R/x}] - 
 2*Li[{1, 2, 2, 5}, {x, y/x, x*y, r/y}] - 
 2*Li[{1, 2, 2, 5}, {x, y/x, x*y, R/y}] - 
 4*Li[{1, 2, 2, 5}, {x, x*y, 1, r/x}] - 
 4*Li[{1, 2, 2, 5}, {x, x*y, 1, R/x}] + 
 6*Li[{1, 2, 2, 5}, {x, x*y, y, r/(x*y)}] + 
 6*Li[{1, 2, 2, 5}, {x, x*y, y, R/(x*y)}] - 
 4*Li[{1, 2, 2, 5}, {x, x*y, y/x, r/y}] - 
 4*Li[{1, 2, 2, 5}, {x, x*y, y/x, R/y}] - 
 2*Li[{1, 2, 2, 5}, {x, y^2, 1, r/y}] - 
 2*Li[{1, 2, 2, 5}, {x, y^2, 1, R/y}] + 
 3*Li[{1, 2, 2, 5}, {x, y^2, x, r/(x*y)}] + 
 3*Li[{1, 2, 2, 5}, {x, y^2, x, R/(x*y)}] - 
 2*Li[{1, 2, 2, 5}, {x, y^2, x/y, r/x}] - 
 2*Li[{1, 2, 2, 5}, {x, y^2, x/y, R/x}] + 
 2*Li[{1, 2, 2, 5}, {y^(-1), 1, y, r}] + 
 2*Li[{1, 2, 2, 5}, {y^(-1), 1, y, R}] - 
 3*Li[{1, 2, 2, 5}, {y^(-1), 1, x*y, r}] - 
 3*Li[{1, 2, 2, 5}, {y^(-1), 1, x*y, R}] + 
 2*Li[{1, 2, 2, 5}, {y^(-1), 1, x*y, r/x}] + 
 2*Li[{1, 2, 2, 5}, {y^(-1), 1, x*y, R/x}] - 
 Li[{1, 2, 2, 5}, {y^(-1), 1, y^2, r/y}] - 
 Li[{1, 2, 2, 5}, {y^(-1), 1, y^2, R/y}] + 
 6*Li[{1, 2, 2, 5}, {y^(-1), x, y, r}] + 
 6*Li[{1, 2, 2, 5}, {y^(-1), x, y, R}] - 
 3*Li[{1, 2, 2, 5}, {y^(-1), x, x*y, r/x}] - 
 3*Li[{1, 2, 2, 5}, {y^(-1), x, x*y, R/x}] - 
 3*Li[{1, 2, 2, 5}, {y^(-1), x, y^2, r/y}] - 
 3*Li[{1, 2, 2, 5}, {y^(-1), x, y^2, R/y}] - 
 Li[{1, 2, 2, 5}, {y^(-1), x^2, y/x, r}] - 
 Li[{1, 2, 2, 5}, {y^(-1), x^2, y/x, R}] + 
 Li[{1, 2, 2, 5}, {y^(-1), x^2, y^2, r/(x*y)}] + 
 Li[{1, 2, 2, 5}, {y^(-1), x^2, y^2, R/(x*y)}] + 
 2*Li[{1, 2, 2, 5}, {y^(-1), y, 1, r}] + 
 2*Li[{1, 2, 2, 5}, {y^(-1), y, 1, R}] + 
 6*Li[{1, 2, 2, 5}, {y^(-1), y, x, r}] + 
 6*Li[{1, 2, 2, 5}, {y^(-1), y, x, R}] - 
 2*Li[{1, 2, 2, 5}, {y^(-1), y, x^2, r/x}] - 
 2*Li[{1, 2, 2, 5}, {y^(-1), y, x^2, R/x}] - 
 2*Li[{1, 2, 2, 5}, {y^(-1), y, x*y, r/y}] - 
 2*Li[{1, 2, 2, 5}, {y^(-1), y, x*y, R/y}] - 
 4*Li[{1, 2, 2, 5}, {y^(-1), y, x*y, r/(x*y)}] - 
 4*Li[{1, 2, 2, 5}, {y^(-1), y, x*y, R/(x*y)}] - 
 2*Li[{1, 2, 2, 5}, {y^(-1), y/x, x, r}] - 
 2*Li[{1, 2, 2, 5}, {y^(-1), y/x, x, R}] + 
 Li[{1, 2, 2, 5}, {y^(-1), y/x, x^2, r/x}] + 
 Li[{1, 2, 2, 5}, {y^(-1), y/x, x^2, R/x}] + 
 2*Li[{1, 2, 2, 5}, {y^(-1), y/x, x*y, r/y}] + 
 2*Li[{1, 2, 2, 5}, {y^(-1), y/x, x*y, R/y}] - 
 3*Li[{1, 2, 2, 5}, {y^(-1), x*y, 1, r}] - 
 3*Li[{1, 2, 2, 5}, {y^(-1), x*y, 1, R}] - 
 Li[{1, 2, 2, 5}, {y^(-1), x*y, x, r/x}] - 
 Li[{1, 2, 2, 5}, {y^(-1), x*y, x, R/x}] + 
 4*Li[{1, 2, 2, 5}, {y^(-1), x*y, x*y, r/(x*y)}] + 
 4*Li[{1, 2, 2, 5}, {y^(-1), x*y, x*y, R/(x*y)}] - 
 Li[{1, 2, 2, 5}, {y^(-1), y^2, x, r/y}] - 
 Li[{1, 2, 2, 5}, {y^(-1), y^2, x, R/y}] + 
 Li[{1, 2, 2, 5}, {y^(-1), y^2, x^2, r/(x*y)}] + 
 Li[{1, 2, 2, 5}, {y^(-1), y^2, x^2, R/(x*y)}] - 
 Li[{1, 2, 2, 5}, {y^(-1), y^2, x/y, r}] - 
 Li[{1, 2, 2, 5}, {y^(-1), y^2, x/y, R}] - Li[{1, 2, 2, 5}, {y, 1, 1, r}] - 
 Li[{1, 2, 2, 5}, {y, 1, 1, R}] + 9*Li[{1, 2, 2, 5}, {y, 1, x, r}] + 
 9*Li[{1, 2, 2, 5}, {y, 1, x, R}] - 3*Li[{1, 2, 2, 5}, {y, 1, x^2, r/x}] - 
 3*Li[{1, 2, 2, 5}, {y, 1, x^2, R/x}] + Li[{1, 2, 2, 5}, {y, 1, y, r/y}] + 
 Li[{1, 2, 2, 5}, {y, 1, y, R/y}] - 6*Li[{1, 2, 2, 5}, {y, 1, x*y, r/y}] - 
 6*Li[{1, 2, 2, 5}, {y, 1, x*y, R/y}] + 
 2*Li[{1, 2, 2, 5}, {y, x^(-1), x*y, r/y}] + 
 2*Li[{1, 2, 2, 5}, {y, x^(-1), x*y, R/y}] + 
 4*Li[{1, 2, 2, 5}, {y, x, 1, r}] + 4*Li[{1, 2, 2, 5}, {y, x, 1, R}] + 
 Li[{1, 2, 2, 5}, {y, x, y, r/y}] + Li[{1, 2, 2, 5}, {y, x, y, R/y}] - 
 2*Li[{1, 2, 2, 5}, {y, x, x*y, r/(x*y)}] - 
 2*Li[{1, 2, 2, 5}, {y, x, x*y, R/(x*y)}] - 
 2*Li[{1, 2, 2, 5}, {y, x^2, 1, r/x}] - 
 2*Li[{1, 2, 2, 5}, {y, x^2, 1, R/x}] + 
 3*Li[{1, 2, 2, 5}, {y, x^2, y, r/(x*y)}] + 
 3*Li[{1, 2, 2, 5}, {y, x^2, y, R/(x*y)}] - 
 2*Li[{1, 2, 2, 5}, {y, x^2, y/x, r/y}] - 
 2*Li[{1, 2, 2, 5}, {y, x^2, y/x, R/y}] + 
 2*Li[{1, 2, 2, 5}, {y, y^(-1), x*y, r/x}] + 
 2*Li[{1, 2, 2, 5}, {y, y^(-1), x*y, R/x}] - 
 Li[{1, 2, 2, 5}, {y, 1/(x*y), x*y, r}] - 
 Li[{1, 2, 2, 5}, {y, 1/(x*y), x*y, R}] + 
 3*Li[{1, 2, 2, 5}, {y, x/y, y, r}] + 3*Li[{1, 2, 2, 5}, {y, x/y, y, R}] - 
 2*Li[{1, 2, 2, 5}, {y, x/y, x*y, r/x}] - 
 2*Li[{1, 2, 2, 5}, {y, x/y, x*y, R/x}] - 
 Li[{1, 2, 2, 5}, {y, x/y, y^2, r/y}] - 
 Li[{1, 2, 2, 5}, {y, x/y, y^2, R/y}] + 4*Li[{1, 2, 2, 5}, {y, y, 1, r/y}] + 
 4*Li[{1, 2, 2, 5}, {y, y, 1, R/y}] + Li[{1, 2, 2, 5}, {y, y, x, r/y}] + 
 Li[{1, 2, 2, 5}, {y, y, x, R/y}] - 8*Li[{1, 2, 2, 5}, {y, y, x, r/(x*y)}] - 
 8*Li[{1, 2, 2, 5}, {y, y, x, R/(x*y)}] - 
 Li[{1, 2, 2, 5}, {y, y, x^2, r/(x*y)}] - 
 Li[{1, 2, 2, 5}, {y, y, x^2, R/(x*y)}] + Li[{1, 2, 2, 5}, {y, y, x/y, r}] + 
 Li[{1, 2, 2, 5}, {y, y, x/y, R}] + 4*Li[{1, 2, 2, 5}, {y, y, x/y, r/x}] + 
 4*Li[{1, 2, 2, 5}, {y, y, x/y, R/x}] + 
 2*Li[{1, 2, 2, 5}, {y, y/x, x^2, r/(x*y)}] + 
 2*Li[{1, 2, 2, 5}, {y, y/x, x^2, R/(x*y)}] - 
 2*Li[{1, 2, 2, 5}, {y, y/x, x/y, r}] - 
 2*Li[{1, 2, 2, 5}, {y, y/x, x/y, R}] - 
 4*Li[{1, 2, 2, 5}, {y, x*y, 1, r/y}] - 
 4*Li[{1, 2, 2, 5}, {y, x*y, 1, R/y}] + 
 6*Li[{1, 2, 2, 5}, {y, x*y, x, r/(x*y)}] + 
 6*Li[{1, 2, 2, 5}, {y, x*y, x, R/(x*y)}] - 
 4*Li[{1, 2, 2, 5}, {y, x*y, x/y, r/x}] - 
 4*Li[{1, 2, 2, 5}, {y, x*y, x/y, R/x}] - 4*Li[{1, 2, 5, 2}, {1, 1, r, x}] - 
 4*Li[{1, 2, 5, 2}, {1, 1, r, y}] + 6*Li[{1, 2, 5, 2}, {1, 1, r, x*y}] - 
 4*Li[{1, 2, 5, 2}, {1, 1, R, x}] - 4*Li[{1, 2, 5, 2}, {1, 1, R, y}] + 
 6*Li[{1, 2, 5, 2}, {1, 1, R, x*y}] + 
 2*Li[{1, 2, 5, 2}, {1, 1, r/(x*y), x*y}] + 
 2*Li[{1, 2, 5, 2}, {1, 1, R/(x*y), x*y}] - 
 4*Li[{1, 2, 5, 2}, {1, x^(-1), r/y, x*y}] - 
 4*Li[{1, 2, 5, 2}, {1, x^(-1), R/y, x*y}] - 
 6*Li[{1, 2, 5, 2}, {1, x, r, y}] - 6*Li[{1, 2, 5, 2}, {1, x, R, y}] + 
 2*Li[{1, 2, 5, 2}, {1, x^2, r/x, y}] + 
 2*Li[{1, 2, 5, 2}, {1, x^2, R/x, y}] - 
 4*Li[{1, 2, 5, 2}, {1, y^(-1), r/x, x*y}] - 
 4*Li[{1, 2, 5, 2}, {1, y^(-1), R/x, x*y}] + 
 2*Li[{1, 2, 5, 2}, {1, 1/(x*y), r, x*y}] + 
 2*Li[{1, 2, 5, 2}, {1, 1/(x*y), R, x*y}] - 
 6*Li[{1, 2, 5, 2}, {1, y, r, x}] - 6*Li[{1, 2, 5, 2}, {1, y, R, x}] + 
 2*Li[{1, 2, 5, 2}, {1, x*y, r/x, x}] + 
 2*Li[{1, 2, 5, 2}, {1, x*y, R/x, x}] + 
 2*Li[{1, 2, 5, 2}, {1, x*y, r/y, y}] + 
 2*Li[{1, 2, 5, 2}, {1, x*y, R/y, y}] + 
 2*Li[{1, 2, 5, 2}, {1, x*y, r/(x*y), x}] + 
 2*Li[{1, 2, 5, 2}, {1, x*y, r/(x*y), y}] - 
 2*Li[{1, 2, 5, 2}, {1, x*y, r/(x*y), x*y}] + 
 2*Li[{1, 2, 5, 2}, {1, x*y, R/(x*y), x}] + 
 2*Li[{1, 2, 5, 2}, {1, x*y, R/(x*y), y}] - 
 2*Li[{1, 2, 5, 2}, {1, x*y, R/(x*y), x*y}] + 
 2*Li[{1, 2, 5, 2}, {1, y^2, r/y, x}] + 
 2*Li[{1, 2, 5, 2}, {1, y^2, R/y, x}] - 
 3*Li[{1, 2, 5, 2}, {x^(-1), 1, r, x*y}] - 
 3*Li[{1, 2, 5, 2}, {x^(-1), 1, R, x*y}] + 
 3*Li[{1, 2, 5, 2}, {x^(-1), 1, r/y, x*y}] + 
 3*Li[{1, 2, 5, 2}, {x^(-1), 1, R/y, x*y}] + 
 2*Li[{1, 2, 5, 2}, {x^(-1), x, r, y}] + 
 2*Li[{1, 2, 5, 2}, {x^(-1), x, R, y}] - 
 2*Li[{1, 2, 5, 2}, {x^(-1), x, r/(x*y), x*y}] - 
 2*Li[{1, 2, 5, 2}, {x^(-1), x, R/(x*y), x*y}] - 
 Li[{1, 2, 5, 2}, {x^(-1), x^2, r/x, y}] - 
 Li[{1, 2, 5, 2}, {x^(-1), x^2, R/x, y}] + 
 Li[{1, 2, 5, 2}, {x^(-1), x/y, r/x, x*y}] + 
 Li[{1, 2, 5, 2}, {x^(-1), x/y, R/x, x*y}] - 
 Li[{1, 2, 5, 2}, {x^(-1), x*y, r/y, y}] - 
 Li[{1, 2, 5, 2}, {x^(-1), x*y, R/y, y}] + 
 Li[{1, 2, 5, 2}, {x^(-1), x*y, r/(x*y), x*y}] + 
 Li[{1, 2, 5, 2}, {x^(-1), x*y, R/(x*y), x*y}] + 
 3*Li[{1, 2, 5, 2}, {x, 1, r, y}] + 3*Li[{1, 2, 5, 2}, {x, 1, R, y}] + 
 Li[{1, 2, 5, 2}, {x, 1, r/x, x}] - 3*Li[{1, 2, 5, 2}, {x, 1, r/x, x*y}] + 
 Li[{1, 2, 5, 2}, {x, 1, R/x, x}] - 3*Li[{1, 2, 5, 2}, {x, 1, R/x, x*y}] - 
 Li[{1, 2, 5, 2}, {x, 1, r/(x*y), x*y}] - 
 Li[{1, 2, 5, 2}, {x, 1, R/(x*y), x*y}] + 
 2*Li[{1, 2, 5, 2}, {x, x^(-1), r/y, x*y}] + 
 2*Li[{1, 2, 5, 2}, {x, x^(-1), R/y, x*y}] + 
 Li[{1, 2, 5, 2}, {x, x, r/x, y}] + Li[{1, 2, 5, 2}, {x, x, R/x, y}] + 
 2*Li[{1, 2, 5, 2}, {x, y^(-1), r/x, x*y}] + 
 2*Li[{1, 2, 5, 2}, {x, y^(-1), R/x, x*y}] - 
 Li[{1, 2, 5, 2}, {x, 1/(x*y), r, x*y}] - 
 Li[{1, 2, 5, 2}, {x, 1/(x*y), R, x*y}] + Li[{1, 2, 5, 2}, {x, y, r/x, x}] + 
 Li[{1, 2, 5, 2}, {x, y, R/x, x}] + 
 2*Li[{1, 2, 5, 2}, {x, y, r/(x*y), x*y}] + 
 2*Li[{1, 2, 5, 2}, {x, y, R/(x*y), x*y}] + 
 Li[{1, 2, 5, 2}, {x, y/x, r, x}] + Li[{1, 2, 5, 2}, {x, y/x, R, x}] - 
 Li[{1, 2, 5, 2}, {x, y/x, r/y, x*y}] - 
 Li[{1, 2, 5, 2}, {x, y/x, R/y, x*y}] - 
 2*Li[{1, 2, 5, 2}, {x, x*y, r/(x*y), y}] - 
 2*Li[{1, 2, 5, 2}, {x, x*y, R/(x*y), y}] - 
 Li[{1, 2, 5, 2}, {x, y^2, r/(x*y), x}] - 
 Li[{1, 2, 5, 2}, {x, y^2, R/(x*y), x}] - 
 3*Li[{1, 2, 5, 2}, {y^(-1), 1, r, x*y}] - 
 3*Li[{1, 2, 5, 2}, {y^(-1), 1, R, x*y}] + 
 3*Li[{1, 2, 5, 2}, {y^(-1), 1, r/x, x*y}] + 
 3*Li[{1, 2, 5, 2}, {y^(-1), 1, R/x, x*y}] + 
 2*Li[{1, 2, 5, 2}, {y^(-1), y, r, x}] + 
 2*Li[{1, 2, 5, 2}, {y^(-1), y, R, x}] - 
 2*Li[{1, 2, 5, 2}, {y^(-1), y, r/(x*y), x*y}] - 
 2*Li[{1, 2, 5, 2}, {y^(-1), y, R/(x*y), x*y}] + 
 Li[{1, 2, 5, 2}, {y^(-1), y/x, r/y, x*y}] + 
 Li[{1, 2, 5, 2}, {y^(-1), y/x, R/y, x*y}] - 
 Li[{1, 2, 5, 2}, {y^(-1), x*y, r/x, x}] - 
 Li[{1, 2, 5, 2}, {y^(-1), x*y, R/x, x}] + 
 Li[{1, 2, 5, 2}, {y^(-1), x*y, r/(x*y), x*y}] + 
 Li[{1, 2, 5, 2}, {y^(-1), x*y, R/(x*y), x*y}] - 
 Li[{1, 2, 5, 2}, {y^(-1), y^2, r/y, x}] - 
 Li[{1, 2, 5, 2}, {y^(-1), y^2, R/y, x}] + 3*Li[{1, 2, 5, 2}, {y, 1, r, x}] + 
 3*Li[{1, 2, 5, 2}, {y, 1, R, x}] + Li[{1, 2, 5, 2}, {y, 1, r/y, y}] - 
 3*Li[{1, 2, 5, 2}, {y, 1, r/y, x*y}] + Li[{1, 2, 5, 2}, {y, 1, R/y, y}] - 
 3*Li[{1, 2, 5, 2}, {y, 1, R/y, x*y}] - 
 Li[{1, 2, 5, 2}, {y, 1, r/(x*y), x*y}] - 
 Li[{1, 2, 5, 2}, {y, 1, R/(x*y), x*y}] + 
 2*Li[{1, 2, 5, 2}, {y, x^(-1), r/y, x*y}] + 
 2*Li[{1, 2, 5, 2}, {y, x^(-1), R/y, x*y}] + 
 Li[{1, 2, 5, 2}, {y, x, r/y, y}] + Li[{1, 2, 5, 2}, {y, x, R/y, y}] + 
 2*Li[{1, 2, 5, 2}, {y, x, r/(x*y), x*y}] + 
 2*Li[{1, 2, 5, 2}, {y, x, R/(x*y), x*y}] - 
 Li[{1, 2, 5, 2}, {y, x^2, r/(x*y), y}] - 
 Li[{1, 2, 5, 2}, {y, x^2, R/(x*y), y}] + 
 2*Li[{1, 2, 5, 2}, {y, y^(-1), r/x, x*y}] + 
 2*Li[{1, 2, 5, 2}, {y, y^(-1), R/x, x*y}] - 
 Li[{1, 2, 5, 2}, {y, 1/(x*y), r, x*y}] - 
 Li[{1, 2, 5, 2}, {y, 1/(x*y), R, x*y}] + Li[{1, 2, 5, 2}, {y, x/y, r, y}] + 
 Li[{1, 2, 5, 2}, {y, x/y, R, y}] - Li[{1, 2, 5, 2}, {y, x/y, r/x, x*y}] - 
 Li[{1, 2, 5, 2}, {y, x/y, R/x, x*y}] + Li[{1, 2, 5, 2}, {y, y, r/y, x}] + 
 Li[{1, 2, 5, 2}, {y, y, R/y, x}] - 
 2*Li[{1, 2, 5, 2}, {y, x*y, r/(x*y), x}] - 
 2*Li[{1, 2, 5, 2}, {y, x*y, R/(x*y), x}] + 
 16*Li[{1, 2, 6, 1}, {1, 1, r, x}] + 16*Li[{1, 2, 6, 1}, {1, 1, r, y}] + 
 16*Li[{1, 2, 6, 1}, {1, 1, R, x}] + 16*Li[{1, 2, 6, 1}, {1, 1, R, y}] - 
 6*Li[{1, 2, 6, 1}, {1, 1, r/x, x}] - 6*Li[{1, 2, 6, 1}, {1, 1, R/x, x}] + 
 6*Li[{1, 2, 6, 1}, {1, 1, r*x, y}] + 6*Li[{1, 2, 6, 1}, {1, 1, R*x, y}] - 
 6*Li[{1, 2, 6, 1}, {1, 1, r/y, y}] - 6*Li[{1, 2, 6, 1}, {1, 1, R/y, y}] + 
 6*Li[{1, 2, 6, 1}, {1, 1, r*y, x}] + 6*Li[{1, 2, 6, 1}, {1, 1, R*y, x}] - 
 4*Li[{1, 2, 6, 1}, {1, x^(-1), r, x}] - 
 4*Li[{1, 2, 6, 1}, {1, x^(-1), R, x}] - 
 4*Li[{1, 2, 6, 1}, {1, x^(-1), (r*x)/y, y}] - 
 4*Li[{1, 2, 6, 1}, {1, x^(-1), (R*x)/y, y}] + 
 24*Li[{1, 2, 6, 1}, {1, x, r, y}] + 24*Li[{1, 2, 6, 1}, {1, x, R, y}] + 
 16*Li[{1, 2, 6, 1}, {1, x, r/(x*y), y}] + 
 16*Li[{1, 2, 6, 1}, {1, x, R/(x*y), y}] - 
 8*Li[{1, 2, 6, 1}, {1, x^2, r/x, y}] - 
 8*Li[{1, 2, 6, 1}, {1, x^2, R/x, y}] - 
 4*Li[{1, 2, 6, 1}, {1, y^(-1), r, y}] - 
 4*Li[{1, 2, 6, 1}, {1, y^(-1), R, y}] - 
 4*Li[{1, 2, 6, 1}, {1, y^(-1), (r*y)/x, x}] - 
 4*Li[{1, 2, 6, 1}, {1, y^(-1), (R*y)/x, x}] + 
 2*Li[{1, 2, 6, 1}, {1, 1/(x*y), r*x, y}] + 
 2*Li[{1, 2, 6, 1}, {1, 1/(x*y), R*x, y}] + 
 2*Li[{1, 2, 6, 1}, {1, 1/(x*y), r*y, x}] + 
 2*Li[{1, 2, 6, 1}, {1, 1/(x*y), R*y, x}] - 
 8*Li[{1, 2, 6, 1}, {1, x/y, r/x, y}] - 
 8*Li[{1, 2, 6, 1}, {1, x/y, R/x, y}] + 24*Li[{1, 2, 6, 1}, {1, y, r, x}] + 
 24*Li[{1, 2, 6, 1}, {1, y, R, x}] + 
 16*Li[{1, 2, 6, 1}, {1, y, r/(x*y), x}] + 
 16*Li[{1, 2, 6, 1}, {1, y, R/(x*y), x}] - 
 8*Li[{1, 2, 6, 1}, {1, y/x, r/y, x}] - 
 8*Li[{1, 2, 6, 1}, {1, y/x, R/y, x}] - 
 10*Li[{1, 2, 6, 1}, {1, x*y, r/x, x}] - 
 10*Li[{1, 2, 6, 1}, {1, x*y, R/x, x}] - 
 10*Li[{1, 2, 6, 1}, {1, x*y, r/y, y}] - 
 10*Li[{1, 2, 6, 1}, {1, x*y, R/y, y}] - 
 8*Li[{1, 2, 6, 1}, {1, x*y, r/(x*y), x}] - 
 8*Li[{1, 2, 6, 1}, {1, x*y, r/(x*y), y}] - 
 8*Li[{1, 2, 6, 1}, {1, x*y, R/(x*y), x}] - 
 8*Li[{1, 2, 6, 1}, {1, x*y, R/(x*y), y}] - 
 8*Li[{1, 2, 6, 1}, {1, y^2, r/y, x}] - 
 8*Li[{1, 2, 6, 1}, {1, y^2, R/y, x}] - Li[{1, 2, 6, 1}, {x^(-1), 1, r, x}] - 
 Li[{1, 2, 6, 1}, {x^(-1), 1, R, x}] - 
 3*Li[{1, 2, 6, 1}, {x^(-1), 1, r*x, y}] - 
 3*Li[{1, 2, 6, 1}, {x^(-1), 1, R*x, y}] + 
 3*Li[{1, 2, 6, 1}, {x^(-1), 1, (r*x)/y, y}] + 
 3*Li[{1, 2, 6, 1}, {x^(-1), 1, (R*x)/y, y}] - 
 3*Li[{1, 2, 6, 1}, {x^(-1), 1, r*y, x}] - 
 3*Li[{1, 2, 6, 1}, {x^(-1), 1, R*y, x}] - 
 8*Li[{1, 2, 6, 1}, {x^(-1), x, r, y}] - 
 8*Li[{1, 2, 6, 1}, {x^(-1), x, R, y}] - 
 2*Li[{1, 2, 6, 1}, {x^(-1), x, r/x, x}] - 
 2*Li[{1, 2, 6, 1}, {x^(-1), x, R/x, x}] - 
 2*Li[{1, 2, 6, 1}, {x^(-1), x, r/y, y}] - 
 2*Li[{1, 2, 6, 1}, {x^(-1), x, R/y, y}] + 
 4*Li[{1, 2, 6, 1}, {x^(-1), x^2, r/x, y}] + 
 4*Li[{1, 2, 6, 1}, {x^(-1), x^2, R/x, y}] - 
 4*Li[{1, 2, 6, 1}, {x^(-1), x^2, r/(x*y), y}] - 
 4*Li[{1, 2, 6, 1}, {x^(-1), x^2, R/(x*y), y}] + 
 5*Li[{1, 2, 6, 1}, {x^(-1), x/y, r, y}] + 
 5*Li[{1, 2, 6, 1}, {x^(-1), x/y, R, y}] + 
 Li[{1, 2, 6, 1}, {x^(-1), x/y, (r*y)/x, x}] + 
 Li[{1, 2, 6, 1}, {x^(-1), x/y, (R*y)/x, x}] - 
 12*Li[{1, 2, 6, 1}, {x^(-1), y, r, x}] - 
 12*Li[{1, 2, 6, 1}, {x^(-1), y, R, x}] + 
 5*Li[{1, 2, 6, 1}, {x^(-1), x*y, r/x, x}] + 
 5*Li[{1, 2, 6, 1}, {x^(-1), x*y, R/x, x}] + 
 5*Li[{1, 2, 6, 1}, {x^(-1), x*y, r/y, y}] + 
 5*Li[{1, 2, 6, 1}, {x^(-1), x*y, R/y, y}] + 
 4*Li[{1, 2, 6, 1}, {x^(-1), y^2, r/y, x}] + 
 4*Li[{1, 2, 6, 1}, {x^(-1), y^2, R/y, x}] - 
 15*Li[{1, 2, 6, 1}, {x, 1, r, y}] - 15*Li[{1, 2, 6, 1}, {x, 1, R, y}] - 
 5*Li[{1, 2, 6, 1}, {x, 1, r/x, x}] - 5*Li[{1, 2, 6, 1}, {x, 1, R/x, x}] + 
 11*Li[{1, 2, 6, 1}, {x, 1, r/y, y}] + 11*Li[{1, 2, 6, 1}, {x, 1, R/y, y}] - 
 3*Li[{1, 2, 6, 1}, {x, 1, (r*y)/x, x}] - 
 3*Li[{1, 2, 6, 1}, {x, 1, (R*y)/x, x}] + 
 2*Li[{1, 2, 6, 1}, {x, x^(-1), r, x}] + 
 2*Li[{1, 2, 6, 1}, {x, x^(-1), R, x}] + 
 2*Li[{1, 2, 6, 1}, {x, x^(-1), (r*x)/y, y}] + 
 2*Li[{1, 2, 6, 1}, {x, x^(-1), (R*x)/y, y}] - 
 4*Li[{1, 2, 6, 1}, {x, x, r/x, y}] - 4*Li[{1, 2, 6, 1}, {x, x, R/x, y}] - 
 12*Li[{1, 2, 6, 1}, {x, x, r/(x*y), y}] - 
 12*Li[{1, 2, 6, 1}, {x, x, R/(x*y), y}] + 
 2*Li[{1, 2, 6, 1}, {x, y^(-1), r, y}] + 
 2*Li[{1, 2, 6, 1}, {x, y^(-1), R, y}] + 
 2*Li[{1, 2, 6, 1}, {x, y^(-1), (r*y)/x, x}] + 
 2*Li[{1, 2, 6, 1}, {x, y^(-1), (R*y)/x, x}] - 
 Li[{1, 2, 6, 1}, {x, 1/(x*y), r*x, y}] - 
 Li[{1, 2, 6, 1}, {x, 1/(x*y), R*x, y}] - 
 Li[{1, 2, 6, 1}, {x, 1/(x*y), r*y, x}] - 
 Li[{1, 2, 6, 1}, {x, 1/(x*y), R*y, x}] + 
 8*Li[{1, 2, 6, 1}, {x, x/y, r/x, y}] + 
 8*Li[{1, 2, 6, 1}, {x, x/y, R/x, y}] - 2*Li[{1, 2, 6, 1}, {x, y, r/x, x}] - 
 2*Li[{1, 2, 6, 1}, {x, y, R/x, x}] + 2*Li[{1, 2, 6, 1}, {x, y, r/y, y}] + 
 2*Li[{1, 2, 6, 1}, {x, y, R/y, y}] - 5*Li[{1, 2, 6, 1}, {x, y/x, r, x}] - 
 5*Li[{1, 2, 6, 1}, {x, y/x, R, x}] - Li[{1, 2, 6, 1}, 
  {x, y/x, (r*x)/y, y}] - Li[{1, 2, 6, 1}, {x, y/x, (R*x)/y, y}] + 
 8*Li[{1, 2, 6, 1}, {x, x*y, r/(x*y), y}] + 
 8*Li[{1, 2, 6, 1}, {x, x*y, R/(x*y), y}] + 
 4*Li[{1, 2, 6, 1}, {x, y^2, r/(x*y), x}] + 
 4*Li[{1, 2, 6, 1}, {x, y^2, R/(x*y), x}] - 
 Li[{1, 2, 6, 1}, {y^(-1), 1, r, y}] - Li[{1, 2, 6, 1}, {y^(-1), 1, R, y}] - 
 3*Li[{1, 2, 6, 1}, {y^(-1), 1, r*x, y}] - 
 3*Li[{1, 2, 6, 1}, {y^(-1), 1, R*x, y}] - 
 3*Li[{1, 2, 6, 1}, {y^(-1), 1, r*y, x}] - 
 3*Li[{1, 2, 6, 1}, {y^(-1), 1, R*y, x}] + 
 3*Li[{1, 2, 6, 1}, {y^(-1), 1, (r*y)/x, x}] + 
 3*Li[{1, 2, 6, 1}, {y^(-1), 1, (R*y)/x, x}] - 
 12*Li[{1, 2, 6, 1}, {y^(-1), x, r, y}] - 
 12*Li[{1, 2, 6, 1}, {y^(-1), x, R, y}] + 
 4*Li[{1, 2, 6, 1}, {y^(-1), x^2, r/x, y}] + 
 4*Li[{1, 2, 6, 1}, {y^(-1), x^2, R/x, y}] - 
 8*Li[{1, 2, 6, 1}, {y^(-1), y, r, x}] - 
 8*Li[{1, 2, 6, 1}, {y^(-1), y, R, x}] - 
 2*Li[{1, 2, 6, 1}, {y^(-1), y, r/x, x}] - 
 2*Li[{1, 2, 6, 1}, {y^(-1), y, R/x, x}] - 
 2*Li[{1, 2, 6, 1}, {y^(-1), y, r/y, y}] - 
 2*Li[{1, 2, 6, 1}, {y^(-1), y, R/y, y}] + 
 5*Li[{1, 2, 6, 1}, {y^(-1), y/x, r, x}] + 
 5*Li[{1, 2, 6, 1}, {y^(-1), y/x, R, x}] + 
 Li[{1, 2, 6, 1}, {y^(-1), y/x, (r*x)/y, y}] + 
 Li[{1, 2, 6, 1}, {y^(-1), y/x, (R*x)/y, y}] + 
 5*Li[{1, 2, 6, 1}, {y^(-1), x*y, r/x, x}] + 
 5*Li[{1, 2, 6, 1}, {y^(-1), x*y, R/x, x}] + 
 5*Li[{1, 2, 6, 1}, {y^(-1), x*y, r/y, y}] + 
 5*Li[{1, 2, 6, 1}, {y^(-1), x*y, R/y, y}] + 
 4*Li[{1, 2, 6, 1}, {y^(-1), y^2, r/y, x}] + 
 4*Li[{1, 2, 6, 1}, {y^(-1), y^2, R/y, x}] - 
 4*Li[{1, 2, 6, 1}, {y^(-1), y^2, r/(x*y), x}] - 
 4*Li[{1, 2, 6, 1}, {y^(-1), y^2, R/(x*y), x}] - 
 15*Li[{1, 2, 6, 1}, {y, 1, r, x}] - 15*Li[{1, 2, 6, 1}, {y, 1, R, x}] + 
 11*Li[{1, 2, 6, 1}, {y, 1, r/x, x}] + 11*Li[{1, 2, 6, 1}, {y, 1, R/x, x}] - 
 5*Li[{1, 2, 6, 1}, {y, 1, r/y, y}] - 5*Li[{1, 2, 6, 1}, {y, 1, R/y, y}] - 
 3*Li[{1, 2, 6, 1}, {y, 1, (r*x)/y, y}] - 
 3*Li[{1, 2, 6, 1}, {y, 1, (R*x)/y, y}] + 
 2*Li[{1, 2, 6, 1}, {y, x^(-1), r, x}] + 
 2*Li[{1, 2, 6, 1}, {y, x^(-1), R, x}] + 
 2*Li[{1, 2, 6, 1}, {y, x^(-1), (r*x)/y, y}] + 
 2*Li[{1, 2, 6, 1}, {y, x^(-1), (R*x)/y, y}] + 
 2*Li[{1, 2, 6, 1}, {y, x, r/x, x}] + 2*Li[{1, 2, 6, 1}, {y, x, R/x, x}] - 
 2*Li[{1, 2, 6, 1}, {y, x, r/y, y}] - 2*Li[{1, 2, 6, 1}, {y, x, R/y, y}] + 
 4*Li[{1, 2, 6, 1}, {y, x^2, r/(x*y), y}] + 
 4*Li[{1, 2, 6, 1}, {y, x^2, R/(x*y), y}] + 
 2*Li[{1, 2, 6, 1}, {y, y^(-1), r, y}] + 
 2*Li[{1, 2, 6, 1}, {y, y^(-1), R, y}] + 
 2*Li[{1, 2, 6, 1}, {y, y^(-1), (r*y)/x, x}] + 
 2*Li[{1, 2, 6, 1}, {y, y^(-1), (R*y)/x, x}] - 
 Li[{1, 2, 6, 1}, {y, 1/(x*y), r*x, y}] - 
 Li[{1, 2, 6, 1}, {y, 1/(x*y), R*x, y}] - 
 Li[{1, 2, 6, 1}, {y, 1/(x*y), r*y, x}] - 
 Li[{1, 2, 6, 1}, {y, 1/(x*y), R*y, x}] - 
 5*Li[{1, 2, 6, 1}, {y, x/y, r, y}] - 5*Li[{1, 2, 6, 1}, {y, x/y, R, y}] - 
 Li[{1, 2, 6, 1}, {y, x/y, (r*y)/x, x}] - 
 Li[{1, 2, 6, 1}, {y, x/y, (R*y)/x, x}] - 
 4*Li[{1, 2, 6, 1}, {y, y, r/y, x}] - 4*Li[{1, 2, 6, 1}, {y, y, R/y, x}] - 
 12*Li[{1, 2, 6, 1}, {y, y, r/(x*y), x}] - 
 12*Li[{1, 2, 6, 1}, {y, y, R/(x*y), x}] + 
 8*Li[{1, 2, 6, 1}, {y, y/x, r/y, x}] + 
 8*Li[{1, 2, 6, 1}, {y, y/x, R/y, x}] + 
 8*Li[{1, 2, 6, 1}, {y, x*y, r/(x*y), x}] + 
 8*Li[{1, 2, 6, 1}, {y, x*y, R/(x*y), x}] - 
 4*Li[{1, 3, 1, 5}, {1, 1, x, r}] - 4*Li[{1, 3, 1, 5}, {1, 1, x, R}] - 
 4*Li[{1, 3, 1, 5}, {1, 1, x, r/x}] - 4*Li[{1, 3, 1, 5}, {1, 1, x, R/x}] - 
 4*Li[{1, 3, 1, 5}, {1, 1, y, r}] - 4*Li[{1, 3, 1, 5}, {1, 1, y, R}] - 
 4*Li[{1, 3, 1, 5}, {1, 1, y, r/y}] - 4*Li[{1, 3, 1, 5}, {1, 1, y, R/y}] + 
 2*Li[{1, 3, 1, 5}, {1, x^(-1), x, r}] + 
 2*Li[{1, 3, 1, 5}, {1, x^(-1), x, R}] + 4*Li[{1, 3, 1, 5}, {1, x, 1, r}] + 
 4*Li[{1, 3, 1, 5}, {1, x, 1, R}] + 2*Li[{1, 3, 1, 5}, {1, x, x, r/x}] + 
 2*Li[{1, 3, 1, 5}, {1, x, x, R/x}] + 4*Li[{1, 3, 1, 5}, {1, x, y, r/x}] + 
 4*Li[{1, 3, 1, 5}, {1, x, y, R/x}] - 2*Li[{1, 3, 1, 5}, {1, x, y, r/y}] - 
 2*Li[{1, 3, 1, 5}, {1, x, y, R/y}] + 
 4*Li[{1, 3, 1, 5}, {1, x, y, r/(x*y)}] + 
 4*Li[{1, 3, 1, 5}, {1, x, y, R/(x*y)}] - 
 2*Li[{1, 3, 1, 5}, {1, x^2, x^(-1), r}] - 
 2*Li[{1, 3, 1, 5}, {1, x^2, x^(-1), R}] + 
 2*Li[{1, 3, 1, 5}, {1, x^2, y, r/x}] + 
 2*Li[{1, 3, 1, 5}, {1, x^2, y, R/x}] + 
 2*Li[{1, 3, 1, 5}, {1, x^2, y, r/(x*y)}] + 
 2*Li[{1, 3, 1, 5}, {1, x^2, y, R/(x*y)}] + 
 2*Li[{1, 3, 1, 5}, {1, y^(-1), y, r}] + 
 2*Li[{1, 3, 1, 5}, {1, y^(-1), y, R}] - 
 4*Li[{1, 3, 1, 5}, {1, x/y, y, r/x}] - 
 4*Li[{1, 3, 1, 5}, {1, x/y, y, R/x}] + 4*Li[{1, 3, 1, 5}, {1, y, 1, r}] + 
 4*Li[{1, 3, 1, 5}, {1, y, 1, R}] - 2*Li[{1, 3, 1, 5}, {1, y, x, r/x}] - 
 2*Li[{1, 3, 1, 5}, {1, y, x, R/x}] + 4*Li[{1, 3, 1, 5}, {1, y, x, r/y}] + 
 4*Li[{1, 3, 1, 5}, {1, y, x, R/y}] + 
 4*Li[{1, 3, 1, 5}, {1, y, x, r/(x*y)}] + 
 4*Li[{1, 3, 1, 5}, {1, y, x, R/(x*y)}] + 
 2*Li[{1, 3, 1, 5}, {1, y, y, r/y}] + 2*Li[{1, 3, 1, 5}, {1, y, y, R/y}] - 
 4*Li[{1, 3, 1, 5}, {1, y/x, x, r/y}] - 
 4*Li[{1, 3, 1, 5}, {1, y/x, x, R/y}] - 16*Li[{1, 3, 1, 5}, {1, x*y, 1, r}] - 
 16*Li[{1, 3, 1, 5}, {1, x*y, 1, R}] - 
 2*Li[{1, 3, 1, 5}, {1, x*y, x^(-1), r}] - 
 2*Li[{1, 3, 1, 5}, {1, x*y, x^(-1), R}] + 
 10*Li[{1, 3, 1, 5}, {1, x*y, x, r/x}] + 
 10*Li[{1, 3, 1, 5}, {1, x*y, x, R/x}] - 
 2*Li[{1, 3, 1, 5}, {1, x*y, x, r/(x*y)}] - 
 2*Li[{1, 3, 1, 5}, {1, x*y, x, R/(x*y)}] - 
 2*Li[{1, 3, 1, 5}, {1, x*y, y^(-1), r}] - 
 2*Li[{1, 3, 1, 5}, {1, x*y, y^(-1), R}] + 
 10*Li[{1, 3, 1, 5}, {1, x*y, y, r/y}] + 
 10*Li[{1, 3, 1, 5}, {1, x*y, y, R/y}] - 
 2*Li[{1, 3, 1, 5}, {1, x*y, y, r/(x*y)}] - 
 2*Li[{1, 3, 1, 5}, {1, x*y, y, R/(x*y)}] - 
 4*Li[{1, 3, 1, 5}, {1, x^2*y, 1, r/(x*y)}] - 
 4*Li[{1, 3, 1, 5}, {1, x^2*y, 1, R/(x*y)}] + 
 2*Li[{1, 3, 1, 5}, {1, x^2*y, x^(-1), r}] + 
 2*Li[{1, 3, 1, 5}, {1, x^2*y, x^(-1), R}] + 
 2*Li[{1, 3, 1, 5}, {1, x^2*y, x^(-1), r/y}] + 
 2*Li[{1, 3, 1, 5}, {1, x^2*y, x^(-1), R/y}] + 
 2*Li[{1, 3, 1, 5}, {1, x^2*y, y^(-1), r/x}] + 
 2*Li[{1, 3, 1, 5}, {1, x^2*y, y^(-1), R/x}] - 
 4*Li[{1, 3, 1, 5}, {1, x^2*y, y, r/(x*y)}] - 
 4*Li[{1, 3, 1, 5}, {1, x^2*y, y, R/(x*y)}] + 
 2*Li[{1, 3, 1, 5}, {1, y^2, x, r/y}] + 
 2*Li[{1, 3, 1, 5}, {1, y^2, x, R/y}] + 
 2*Li[{1, 3, 1, 5}, {1, y^2, x, r/(x*y)}] + 
 2*Li[{1, 3, 1, 5}, {1, y^2, x, R/(x*y)}] - 
 2*Li[{1, 3, 1, 5}, {1, y^2, y^(-1), r}] - 
 2*Li[{1, 3, 1, 5}, {1, y^2, y^(-1), R}] - 
 4*Li[{1, 3, 1, 5}, {1, x*y^2, 1, r/(x*y)}] - 
 4*Li[{1, 3, 1, 5}, {1, x*y^2, 1, R/(x*y)}] + 
 2*Li[{1, 3, 1, 5}, {1, x*y^2, x^(-1), r/y}] + 
 2*Li[{1, 3, 1, 5}, {1, x*y^2, x^(-1), R/y}] - 
 4*Li[{1, 3, 1, 5}, {1, x*y^2, x, r/(x*y)}] - 
 4*Li[{1, 3, 1, 5}, {1, x*y^2, x, R/(x*y)}] + 
 2*Li[{1, 3, 1, 5}, {1, x*y^2, y^(-1), r}] + 
 2*Li[{1, 3, 1, 5}, {1, x*y^2, y^(-1), R}] + 
 2*Li[{1, 3, 1, 5}, {1, x*y^2, y^(-1), r/x}] + 
 2*Li[{1, 3, 1, 5}, {1, x*y^2, y^(-1), R/x}] + 
 2*Li[{1, 3, 1, 5}, {x^(-1), 1, x, r}] + 
 2*Li[{1, 3, 1, 5}, {x^(-1), 1, x, R}] - 
 Li[{1, 3, 1, 5}, {x^(-1), x, x, r/x}] - 
 Li[{1, 3, 1, 5}, {x^(-1), x, x, R/x}] - 
 2*Li[{1, 3, 1, 5}, {x^(-1), x, y, r}] - 
 2*Li[{1, 3, 1, 5}, {x^(-1), x, y, R}] + 
 2*Li[{1, 3, 1, 5}, {x^(-1), x, y, r/y}] + 
 2*Li[{1, 3, 1, 5}, {x^(-1), x, y, R/y}] - 
 2*Li[{1, 3, 1, 5}, {x^(-1), x^2, y, r/(x*y)}] - 
 2*Li[{1, 3, 1, 5}, {x^(-1), x^2, y, R/(x*y)}] + 
 Li[{1, 3, 1, 5}, {x^(-1), x^2/y, y, r/x}] + 
 Li[{1, 3, 1, 5}, {x^(-1), x^2/y, y, R/x}] + 
 6*Li[{1, 3, 1, 5}, {x^(-1), x*y, 1, r}] + 
 6*Li[{1, 3, 1, 5}, {x^(-1), x*y, 1, R}] - 
 4*Li[{1, 3, 1, 5}, {x^(-1), x*y, x, r/x}] - 
 4*Li[{1, 3, 1, 5}, {x^(-1), x*y, x, R/x}] - 
 3*Li[{1, 3, 1, 5}, {x^(-1), x*y, y, r/y}] - 
 3*Li[{1, 3, 1, 5}, {x^(-1), x*y, y, R/y}] - 
 Li[{1, 3, 1, 5}, {x^(-1), x^2*y, x^(-1), r}] - 
 Li[{1, 3, 1, 5}, {x^(-1), x^2*y, x^(-1), R}] + 
 2*Li[{1, 3, 1, 5}, {x^(-1), x^2*y, y, r/(x*y)}] + 
 2*Li[{1, 3, 1, 5}, {x^(-1), x^2*y, y, R/(x*y)}] - 
 Li[{1, 3, 1, 5}, {x^(-1), y^2, x, r/y}] - 
 Li[{1, 3, 1, 5}, {x^(-1), y^2, x, R/y}] + 
 2*Li[{1, 3, 1, 5}, {x^(-1), x*y^2, x, r/(x*y)}] + 
 2*Li[{1, 3, 1, 5}, {x^(-1), x*y^2, x, R/(x*y)}] - 
 Li[{1, 3, 1, 5}, {x^(-1), x*y^2, y^(-1), r}] - 
 Li[{1, 3, 1, 5}, {x^(-1), x*y^2, y^(-1), R}] - 
 2*Li[{1, 3, 1, 5}, {x, 1, 1, r}] - 2*Li[{1, 3, 1, 5}, {x, 1, 1, R}] + 
 Li[{1, 3, 1, 5}, {x, 1, x, r/x}] + Li[{1, 3, 1, 5}, {x, 1, x, R/x}] + 
 3*Li[{1, 3, 1, 5}, {x, 1, y, r}] + 3*Li[{1, 3, 1, 5}, {x, 1, y, R}] + 
 4*Li[{1, 3, 1, 5}, {x, 1, y, r/y}] + 4*Li[{1, 3, 1, 5}, {x, 1, y, R/y}] + 
 Li[{1, 3, 1, 5}, {x, x^(-1), x, r}] + Li[{1, 3, 1, 5}, {x, x^(-1), x, R}] - 
 4*Li[{1, 3, 1, 5}, {x, x, y, r/x}] - 4*Li[{1, 3, 1, 5}, {x, x, y, R/x}] - 
 2*Li[{1, 3, 1, 5}, {x, x, y, r/(x*y)}] - 
 2*Li[{1, 3, 1, 5}, {x, x, y, R/(x*y)}] - 
 3*Li[{1, 3, 1, 5}, {x, y^(-1), y, r}] - 
 3*Li[{1, 3, 1, 5}, {x, y^(-1), y, R}] + 
 3*Li[{1, 3, 1, 5}, {x, x/y, y, r/x}] + 
 3*Li[{1, 3, 1, 5}, {x, x/y, y, R/x}] - 2*Li[{1, 3, 1, 5}, {x, y, x, r/x}] - 
 2*Li[{1, 3, 1, 5}, {x, y, x, R/x}] - 3*Li[{1, 3, 1, 5}, {x, y, y, r/y}] - 
 3*Li[{1, 3, 1, 5}, {x, y, y, R/y}] + Li[{1, 3, 1, 5}, {x, y/x, x, r}] + 
 Li[{1, 3, 1, 5}, {x, y/x, x, R}] + 3*Li[{1, 3, 1, 5}, {x, x*y, x^(-1), r}] + 
 3*Li[{1, 3, 1, 5}, {x, x*y, x^(-1), R}] + 
 Li[{1, 3, 1, 5}, {x, y^2, y^(-1), r}] + 
 Li[{1, 3, 1, 5}, {x, y^2, y^(-1), R}] - 
 Li[{1, 3, 1, 5}, {x, y^2/x, x, r/y}] - 
 Li[{1, 3, 1, 5}, {x, y^2/x, x, R/y}] + 
 4*Li[{1, 3, 1, 5}, {x, x*y^2, 1, r/(x*y)}] + 
 4*Li[{1, 3, 1, 5}, {x, x*y^2, 1, R/(x*y)}] - 
 2*Li[{1, 3, 1, 5}, {x, x*y^2, x^(-1), r/y}] - 
 2*Li[{1, 3, 1, 5}, {x, x*y^2, x^(-1), R/y}] - 
 2*Li[{1, 3, 1, 5}, {x, x*y^2, y^(-1), r/x}] - 
 2*Li[{1, 3, 1, 5}, {x, x*y^2, y^(-1), R/x}] + 
 2*Li[{1, 3, 1, 5}, {y^(-1), 1, y, r}] + 
 2*Li[{1, 3, 1, 5}, {y^(-1), 1, y, R}] - 
 Li[{1, 3, 1, 5}, {y^(-1), x^2, y, r/x}] - 
 Li[{1, 3, 1, 5}, {y^(-1), x^2, y, R/x}] - 
 2*Li[{1, 3, 1, 5}, {y^(-1), y, x, r}] - 
 2*Li[{1, 3, 1, 5}, {y^(-1), y, x, R}] + 
 2*Li[{1, 3, 1, 5}, {y^(-1), y, x, r/x}] + 
 2*Li[{1, 3, 1, 5}, {y^(-1), y, x, R/x}] - 
 Li[{1, 3, 1, 5}, {y^(-1), y, y, r/y}] - 
 Li[{1, 3, 1, 5}, {y^(-1), y, y, R/y}] + 
 6*Li[{1, 3, 1, 5}, {y^(-1), x*y, 1, r}] + 
 6*Li[{1, 3, 1, 5}, {y^(-1), x*y, 1, R}] - 
 3*Li[{1, 3, 1, 5}, {y^(-1), x*y, x, r/x}] - 
 3*Li[{1, 3, 1, 5}, {y^(-1), x*y, x, R/x}] - 
 4*Li[{1, 3, 1, 5}, {y^(-1), x*y, y, r/y}] - 
 4*Li[{1, 3, 1, 5}, {y^(-1), x*y, y, R/y}] - 
 Li[{1, 3, 1, 5}, {y^(-1), x^2*y, x^(-1), r}] - 
 Li[{1, 3, 1, 5}, {y^(-1), x^2*y, x^(-1), R}] + 
 2*Li[{1, 3, 1, 5}, {y^(-1), x^2*y, y, r/(x*y)}] + 
 2*Li[{1, 3, 1, 5}, {y^(-1), x^2*y, y, R/(x*y)}] - 
 2*Li[{1, 3, 1, 5}, {y^(-1), y^2, x, r/(x*y)}] - 
 2*Li[{1, 3, 1, 5}, {y^(-1), y^2, x, R/(x*y)}] + 
 Li[{1, 3, 1, 5}, {y^(-1), y^2/x, x, r/y}] + 
 Li[{1, 3, 1, 5}, {y^(-1), y^2/x, x, R/y}] + 
 2*Li[{1, 3, 1, 5}, {y^(-1), x*y^2, x, r/(x*y)}] + 
 2*Li[{1, 3, 1, 5}, {y^(-1), x*y^2, x, R/(x*y)}] - 
 Li[{1, 3, 1, 5}, {y^(-1), x*y^2, y^(-1), r}] - 
 Li[{1, 3, 1, 5}, {y^(-1), x*y^2, y^(-1), R}] - 
 2*Li[{1, 3, 1, 5}, {y, 1, 1, r}] - 2*Li[{1, 3, 1, 5}, {y, 1, 1, R}] + 
 3*Li[{1, 3, 1, 5}, {y, 1, x, r}] + 3*Li[{1, 3, 1, 5}, {y, 1, x, R}] + 
 4*Li[{1, 3, 1, 5}, {y, 1, x, r/x}] + 4*Li[{1, 3, 1, 5}, {y, 1, x, R/x}] + 
 Li[{1, 3, 1, 5}, {y, 1, y, r/y}] + Li[{1, 3, 1, 5}, {y, 1, y, R/y}] - 
 3*Li[{1, 3, 1, 5}, {y, x^(-1), x, r}] - 
 3*Li[{1, 3, 1, 5}, {y, x^(-1), x, R}] - 3*Li[{1, 3, 1, 5}, {y, x, x, r/x}] - 
 3*Li[{1, 3, 1, 5}, {y, x, x, R/x}] - 2*Li[{1, 3, 1, 5}, {y, x, y, r/y}] - 
 2*Li[{1, 3, 1, 5}, {y, x, y, R/y}] + Li[{1, 3, 1, 5}, {y, x^2, x^(-1), r}] + 
 Li[{1, 3, 1, 5}, {y, x^2, x^(-1), R}] + 
 Li[{1, 3, 1, 5}, {y, y^(-1), y, r}] + Li[{1, 3, 1, 5}, {y, y^(-1), y, R}] + 
 Li[{1, 3, 1, 5}, {y, x/y, y, r}] + Li[{1, 3, 1, 5}, {y, x/y, y, R}] - 
 Li[{1, 3, 1, 5}, {y, x^2/y, y, r/x}] - 
 Li[{1, 3, 1, 5}, {y, x^2/y, y, R/x}] - 4*Li[{1, 3, 1, 5}, {y, y, x, r/y}] - 
 4*Li[{1, 3, 1, 5}, {y, y, x, R/y}] - 
 2*Li[{1, 3, 1, 5}, {y, y, x, r/(x*y)}] - 
 2*Li[{1, 3, 1, 5}, {y, y, x, R/(x*y)}] + 
 3*Li[{1, 3, 1, 5}, {y, y/x, x, r/y}] + 
 3*Li[{1, 3, 1, 5}, {y, y/x, x, R/y}] + 
 3*Li[{1, 3, 1, 5}, {y, x*y, y^(-1), r}] + 
 3*Li[{1, 3, 1, 5}, {y, x*y, y^(-1), R}] + 
 4*Li[{1, 3, 1, 5}, {y, x^2*y, 1, r/(x*y)}] + 
 4*Li[{1, 3, 1, 5}, {y, x^2*y, 1, R/(x*y)}] - 
 2*Li[{1, 3, 1, 5}, {y, x^2*y, x^(-1), r/y}] - 
 2*Li[{1, 3, 1, 5}, {y, x^2*y, x^(-1), R/y}] - 
 2*Li[{1, 3, 1, 5}, {y, x^2*y, y^(-1), r/x}] - 
 2*Li[{1, 3, 1, 5}, {y, x^2*y, y^(-1), R/x}] - 
 4*Li[{1, 3, 5, 1}, {1, 1, r, x}] - 4*Li[{1, 3, 5, 1}, {1, 1, r, y}] - 
 4*Li[{1, 3, 5, 1}, {1, 1, R, x}] - 4*Li[{1, 3, 5, 1}, {1, 1, R, y}] - 
 4*Li[{1, 3, 5, 1}, {1, 1, r/x, x}] - 4*Li[{1, 3, 5, 1}, {1, 1, R/x, x}] - 
 4*Li[{1, 3, 5, 1}, {1, 1, r/y, y}] - 4*Li[{1, 3, 5, 1}, {1, 1, R/y, y}] + 
 2*Li[{1, 3, 5, 1}, {1, x^(-1), r, x}] + 
 2*Li[{1, 3, 5, 1}, {1, x^(-1), R, x}] + 4*Li[{1, 3, 5, 1}, {1, x, r/x, x}] + 
 4*Li[{1, 3, 5, 1}, {1, x, r/x, y}] + 4*Li[{1, 3, 5, 1}, {1, x, R/x, x}] + 
 4*Li[{1, 3, 5, 1}, {1, x, R/x, y}] + 
 4*Li[{1, 3, 5, 1}, {1, x, r/(x*y), y}] + 
 4*Li[{1, 3, 5, 1}, {1, x, R/(x*y), y}] + 
 2*Li[{1, 3, 5, 1}, {1, x^2, r/x, y}] + 
 2*Li[{1, 3, 5, 1}, {1, x^2, R/x, y}] + 
 2*Li[{1, 3, 5, 1}, {1, y^(-1), r, y}] + 
 2*Li[{1, 3, 5, 1}, {1, y^(-1), R, y}] - 
 4*Li[{1, 3, 5, 1}, {1, x/y, r/x, y}] - 
 4*Li[{1, 3, 5, 1}, {1, x/y, R/x, y}] + 4*Li[{1, 3, 5, 1}, {1, y, r/y, x}] + 
 4*Li[{1, 3, 5, 1}, {1, y, r/y, y}] + 4*Li[{1, 3, 5, 1}, {1, y, R/y, x}] + 
 4*Li[{1, 3, 5, 1}, {1, y, R/y, y}] + 
 4*Li[{1, 3, 5, 1}, {1, y, r/(x*y), x}] + 
 4*Li[{1, 3, 5, 1}, {1, y, R/(x*y), x}] - 
 4*Li[{1, 3, 5, 1}, {1, y/x, r/y, x}] - 
 4*Li[{1, 3, 5, 1}, {1, y/x, R/y, x}] + 
 2*Li[{1, 3, 5, 1}, {1, x*y, r/x, x}] + 
 2*Li[{1, 3, 5, 1}, {1, x*y, R/x, x}] + 
 2*Li[{1, 3, 5, 1}, {1, x*y, r/y, y}] + 
 2*Li[{1, 3, 5, 1}, {1, x*y, R/y, y}] - 
 4*Li[{1, 3, 5, 1}, {1, x*y, r/(x*y), x}] - 
 4*Li[{1, 3, 5, 1}, {1, x*y, r/(x*y), y}] - 
 4*Li[{1, 3, 5, 1}, {1, x*y, R/(x*y), x}] - 
 4*Li[{1, 3, 5, 1}, {1, x*y, R/(x*y), y}] - 
 2*Li[{1, 3, 5, 1}, {1, x^2*y, r/(x*y), y}] - 
 2*Li[{1, 3, 5, 1}, {1, x^2*y, R/(x*y), y}] + 
 2*Li[{1, 3, 5, 1}, {1, y^2, r/y, x}] + 
 2*Li[{1, 3, 5, 1}, {1, y^2, R/y, x}] - 
 2*Li[{1, 3, 5, 1}, {1, x*y^2, r/(x*y), x}] - 
 2*Li[{1, 3, 5, 1}, {1, x*y^2, R/(x*y), x}] + 
 2*Li[{1, 3, 5, 1}, {x^(-1), 1, r, x}] + 
 2*Li[{1, 3, 5, 1}, {x^(-1), 1, R, x}] - 
 2*Li[{1, 3, 5, 1}, {x^(-1), x, r, y}] - 
 2*Li[{1, 3, 5, 1}, {x^(-1), x, R, y}] - 
 Li[{1, 3, 5, 1}, {x^(-1), x, r/x, x}] - 
 Li[{1, 3, 5, 1}, {x^(-1), x, R/x, x}] + 
 2*Li[{1, 3, 5, 1}, {x^(-1), x, r/y, y}] + 
 2*Li[{1, 3, 5, 1}, {x^(-1), x, R/y, y}] - 
 2*Li[{1, 3, 5, 1}, {x^(-1), x^2, r/(x*y), y}] - 
 2*Li[{1, 3, 5, 1}, {x^(-1), x^2, R/(x*y), y}] + 
 Li[{1, 3, 5, 1}, {x^(-1), x^2/y, r/x, y}] + 
 Li[{1, 3, 5, 1}, {x^(-1), x^2/y, R/x, y}] - 
 Li[{1, 3, 5, 1}, {x^(-1), x*y, r/x, x}] - 
 Li[{1, 3, 5, 1}, {x^(-1), x*y, R/x, x}] + 
 Li[{1, 3, 5, 1}, {x^(-1), x^2*y, r/(x*y), y}] + 
 Li[{1, 3, 5, 1}, {x^(-1), x^2*y, R/(x*y), y}] - 
 Li[{1, 3, 5, 1}, {x^(-1), y^2, r/y, x}] - 
 Li[{1, 3, 5, 1}, {x^(-1), y^2, R/y, x}] + 
 Li[{1, 3, 5, 1}, {x^(-1), x*y^2, r/(x*y), x}] + 
 Li[{1, 3, 5, 1}, {x^(-1), x*y^2, R/(x*y), x}] + 
 3*Li[{1, 3, 5, 1}, {x, 1, r, y}] + 3*Li[{1, 3, 5, 1}, {x, 1, R, y}] + 
 3*Li[{1, 3, 5, 1}, {x, 1, r/y, y}] + 3*Li[{1, 3, 5, 1}, {x, 1, R/y, y}] + 
 Li[{1, 3, 5, 1}, {x, x^(-1), r, x}] + Li[{1, 3, 5, 1}, {x, x^(-1), R, x}] - 
 4*Li[{1, 3, 5, 1}, {x, x, r/x, y}] - 4*Li[{1, 3, 5, 1}, {x, x, R/x, y}] - 
 2*Li[{1, 3, 5, 1}, {x, x, r/(x*y), y}] - 
 2*Li[{1, 3, 5, 1}, {x, x, R/(x*y), y}] - 
 3*Li[{1, 3, 5, 1}, {x, y^(-1), r, y}] - 
 3*Li[{1, 3, 5, 1}, {x, y^(-1), R, y}] + 
 3*Li[{1, 3, 5, 1}, {x, x/y, r/x, y}] + 
 3*Li[{1, 3, 5, 1}, {x, x/y, R/x, y}] - 2*Li[{1, 3, 5, 1}, {x, y, r/x, x}] - 
 2*Li[{1, 3, 5, 1}, {x, y, R/x, x}] - 3*Li[{1, 3, 5, 1}, {x, y, r/y, y}] - 
 3*Li[{1, 3, 5, 1}, {x, y, R/y, y}] + Li[{1, 3, 5, 1}, {x, y/x, r, x}] + 
 Li[{1, 3, 5, 1}, {x, y/x, R, x}] + 
 3*Li[{1, 3, 5, 1}, {x, x*y, r/(x*y), y}] + 
 3*Li[{1, 3, 5, 1}, {x, x*y, R/(x*y), y}] + 
 Li[{1, 3, 5, 1}, {x, y^2, r/(x*y), x}] + 
 Li[{1, 3, 5, 1}, {x, y^2, R/(x*y), x}] - 
 Li[{1, 3, 5, 1}, {x, y^2/x, r/y, x}] - 
 Li[{1, 3, 5, 1}, {x, y^2/x, R/y, x}] + 
 2*Li[{1, 3, 5, 1}, {y^(-1), 1, r, y}] + 
 2*Li[{1, 3, 5, 1}, {y^(-1), 1, R, y}] - 
 Li[{1, 3, 5, 1}, {y^(-1), x^2, r/x, y}] - 
 Li[{1, 3, 5, 1}, {y^(-1), x^2, R/x, y}] - 
 2*Li[{1, 3, 5, 1}, {y^(-1), y, r, x}] - 
 2*Li[{1, 3, 5, 1}, {y^(-1), y, R, x}] + 
 2*Li[{1, 3, 5, 1}, {y^(-1), y, r/x, x}] + 
 2*Li[{1, 3, 5, 1}, {y^(-1), y, R/x, x}] - 
 Li[{1, 3, 5, 1}, {y^(-1), y, r/y, y}] - 
 Li[{1, 3, 5, 1}, {y^(-1), y, R/y, y}] - 
 Li[{1, 3, 5, 1}, {y^(-1), x*y, r/y, y}] - 
 Li[{1, 3, 5, 1}, {y^(-1), x*y, R/y, y}] + 
 Li[{1, 3, 5, 1}, {y^(-1), x^2*y, r/(x*y), y}] + 
 Li[{1, 3, 5, 1}, {y^(-1), x^2*y, R/(x*y), y}] - 
 2*Li[{1, 3, 5, 1}, {y^(-1), y^2, r/(x*y), x}] - 
 2*Li[{1, 3, 5, 1}, {y^(-1), y^2, R/(x*y), x}] + 
 Li[{1, 3, 5, 1}, {y^(-1), y^2/x, r/y, x}] + 
 Li[{1, 3, 5, 1}, {y^(-1), y^2/x, R/y, x}] + 
 Li[{1, 3, 5, 1}, {y^(-1), x*y^2, r/(x*y), x}] + 
 Li[{1, 3, 5, 1}, {y^(-1), x*y^2, R/(x*y), x}] + 
 3*Li[{1, 3, 5, 1}, {y, 1, r, x}] + 3*Li[{1, 3, 5, 1}, {y, 1, R, x}] + 
 3*Li[{1, 3, 5, 1}, {y, 1, r/x, x}] + 3*Li[{1, 3, 5, 1}, {y, 1, R/x, x}] - 
 3*Li[{1, 3, 5, 1}, {y, x^(-1), r, x}] - 
 3*Li[{1, 3, 5, 1}, {y, x^(-1), R, x}] - 3*Li[{1, 3, 5, 1}, {y, x, r/x, x}] - 
 3*Li[{1, 3, 5, 1}, {y, x, R/x, x}] - 2*Li[{1, 3, 5, 1}, {y, x, r/y, y}] - 
 2*Li[{1, 3, 5, 1}, {y, x, R/y, y}] + Li[{1, 3, 5, 1}, 
  {y, x^2, r/(x*y), y}] + Li[{1, 3, 5, 1}, {y, x^2, R/(x*y), y}] + 
 Li[{1, 3, 5, 1}, {y, y^(-1), r, y}] + Li[{1, 3, 5, 1}, {y, y^(-1), R, y}] + 
 Li[{1, 3, 5, 1}, {y, x/y, r, y}] + Li[{1, 3, 5, 1}, {y, x/y, R, y}] - 
 Li[{1, 3, 5, 1}, {y, x^2/y, r/x, y}] - 
 Li[{1, 3, 5, 1}, {y, x^2/y, R/x, y}] - 4*Li[{1, 3, 5, 1}, {y, y, r/y, x}] - 
 4*Li[{1, 3, 5, 1}, {y, y, R/y, x}] - 
 2*Li[{1, 3, 5, 1}, {y, y, r/(x*y), x}] - 
 2*Li[{1, 3, 5, 1}, {y, y, R/(x*y), x}] + 
 3*Li[{1, 3, 5, 1}, {y, y/x, r/y, x}] + 
 3*Li[{1, 3, 5, 1}, {y, y/x, R/y, x}] + 
 3*Li[{1, 3, 5, 1}, {y, x*y, r/(x*y), x}] + 
 3*Li[{1, 3, 5, 1}, {y, x*y, R/(x*y), x}] - 
 (2*Pi^2*Li[{1, 5, 1, 1}, {1, r, x, y}])/3 - 
 (2*Pi^2*Li[{1, 5, 1, 1}, {1, r, y, x}])/3 - 
 (2*Pi^2*Li[{1, 5, 1, 1}, {1, R, x, y}])/3 - 
 (2*Pi^2*Li[{1, 5, 1, 1}, {1, R, y, x}])/3 + 
 (2*Pi^2*Li[{1, 5, 1, 1}, {1, r/(x*y), x, y}])/3 + 
 (2*Pi^2*Li[{1, 5, 1, 1}, {1, r/(x*y), y, x}])/3 + 
 (2*Pi^2*Li[{1, 5, 1, 1}, {1, R/(x*y), x, y}])/3 + 
 (2*Pi^2*Li[{1, 5, 1, 1}, {1, R/(x*y), y, x}])/3 + 
 (Pi^2*Li[{1, 5, 1, 1}, {x^(-1), r, x, y}])/3 + 
 (Pi^2*Li[{1, 5, 1, 1}, {x^(-1), r, y, x}])/3 + 
 (Pi^2*Li[{1, 5, 1, 1}, {x^(-1), R, x, y}])/3 + 
 (Pi^2*Li[{1, 5, 1, 1}, {x^(-1), R, y, x}])/3 - 
 (Pi^2*Li[{1, 5, 1, 1}, {x^(-1), r/y, x, y}])/3 - 
 (Pi^2*Li[{1, 5, 1, 1}, {x^(-1), r/y, y, x}])/3 - 
 (Pi^2*Li[{1, 5, 1, 1}, {x^(-1), R/y, x, y}])/3 - 
 (Pi^2*Li[{1, 5, 1, 1}, {x^(-1), R/y, y, x}])/3 + 
 (Pi^2*Li[{1, 5, 1, 1}, {x, r/x, x, y}])/3 + 
 (Pi^2*Li[{1, 5, 1, 1}, {x, r/x, y, x}])/3 + 
 (Pi^2*Li[{1, 5, 1, 1}, {x, R/x, x, y}])/3 + 
 (Pi^2*Li[{1, 5, 1, 1}, {x, R/x, y, x}])/3 - 
 (Pi^2*Li[{1, 5, 1, 1}, {x, r/(x*y), x, y}])/3 - 
 (Pi^2*Li[{1, 5, 1, 1}, {x, r/(x*y), y, x}])/3 - 
 (Pi^2*Li[{1, 5, 1, 1}, {x, R/(x*y), x, y}])/3 - 
 (Pi^2*Li[{1, 5, 1, 1}, {x, R/(x*y), y, x}])/3 + 
 (Pi^2*Li[{1, 5, 1, 1}, {y^(-1), r, x, y}])/3 + 
 (Pi^2*Li[{1, 5, 1, 1}, {y^(-1), r, y, x}])/3 + 
 (Pi^2*Li[{1, 5, 1, 1}, {y^(-1), R, x, y}])/3 + 
 (Pi^2*Li[{1, 5, 1, 1}, {y^(-1), R, y, x}])/3 - 
 (Pi^2*Li[{1, 5, 1, 1}, {y^(-1), r/x, x, y}])/3 - 
 (Pi^2*Li[{1, 5, 1, 1}, {y^(-1), r/x, y, x}])/3 - 
 (Pi^2*Li[{1, 5, 1, 1}, {y^(-1), R/x, x, y}])/3 - 
 (Pi^2*Li[{1, 5, 1, 1}, {y^(-1), R/x, y, x}])/3 + 
 (Pi^2*Li[{1, 5, 1, 1}, {y, r/y, x, y}])/3 + 
 (Pi^2*Li[{1, 5, 1, 1}, {y, r/y, y, x}])/3 + 
 (Pi^2*Li[{1, 5, 1, 1}, {y, R/y, x, y}])/3 + 
 (Pi^2*Li[{1, 5, 1, 1}, {y, R/y, y, x}])/3 - 
 (Pi^2*Li[{1, 5, 1, 1}, {y, r/(x*y), x, y}])/3 - 
 (Pi^2*Li[{1, 5, 1, 1}, {y, r/(x*y), y, x}])/3 - 
 (Pi^2*Li[{1, 5, 1, 1}, {y, R/(x*y), x, y}])/3 - 
 (Pi^2*Li[{1, 5, 1, 1}, {y, R/(x*y), y, x}])/3 - 
 2*Li[{1, 5, 2, 2}, {1, r, 1, x}] - 2*Li[{1, 5, 2, 2}, {1, r, 1, y}] + 
 4*Li[{1, 5, 2, 2}, {1, r, 1, x*y}] - 2*Li[{1, 5, 2, 2}, {1, r, x, y}] - 
 2*Li[{1, 5, 2, 2}, {1, r, y, x}] - 2*Li[{1, 5, 2, 2}, {1, R, 1, x}] - 
 2*Li[{1, 5, 2, 2}, {1, R, 1, y}] + 4*Li[{1, 5, 2, 2}, {1, R, 1, x*y}] - 
 2*Li[{1, 5, 2, 2}, {1, R, x, y}] - 2*Li[{1, 5, 2, 2}, {1, R, y, x}] - 
 4*Li[{1, 5, 2, 2}, {1, r/(x*y), 1, x*y}] - 
 4*Li[{1, 5, 2, 2}, {1, R/(x*y), 1, x*y}] - 
 2*Li[{1, 5, 2, 2}, {x^(-1), r, 1, x*y}] - 
 2*Li[{1, 5, 2, 2}, {x^(-1), R, 1, x*y}] + 
 2*Li[{1, 5, 2, 2}, {x^(-1), r/y, 1, x*y}] + 
 2*Li[{1, 5, 2, 2}, {x^(-1), R/y, 1, x*y}] + Li[{1, 5, 2, 2}, {x, r, 1, y}] + 
 Li[{1, 5, 2, 2}, {x, R, 1, y}] + Li[{1, 5, 2, 2}, {x, r/x, 1, x}] - 
 2*Li[{1, 5, 2, 2}, {x, r/x, 1, x*y}] + Li[{1, 5, 2, 2}, {x, r/x, x, y}] + 
 Li[{1, 5, 2, 2}, {x, r/x, y, x}] + Li[{1, 5, 2, 2}, {x, R/x, 1, x}] - 
 2*Li[{1, 5, 2, 2}, {x, R/x, 1, x*y}] + Li[{1, 5, 2, 2}, {x, R/x, x, y}] + 
 Li[{1, 5, 2, 2}, {x, R/x, y, x}] + 
 2*Li[{1, 5, 2, 2}, {x, r/(x*y), 1, x*y}] + 
 2*Li[{1, 5, 2, 2}, {x, R/(x*y), 1, x*y}] - 
 2*Li[{1, 5, 2, 2}, {y^(-1), r, 1, x*y}] - 
 2*Li[{1, 5, 2, 2}, {y^(-1), R, 1, x*y}] + 
 2*Li[{1, 5, 2, 2}, {y^(-1), r/x, 1, x*y}] + 
 2*Li[{1, 5, 2, 2}, {y^(-1), R/x, 1, x*y}] + Li[{1, 5, 2, 2}, {y, r, 1, x}] + 
 Li[{1, 5, 2, 2}, {y, R, 1, x}] + Li[{1, 5, 2, 2}, {y, r/y, 1, y}] - 
 2*Li[{1, 5, 2, 2}, {y, r/y, 1, x*y}] + Li[{1, 5, 2, 2}, {y, r/y, x, y}] + 
 Li[{1, 5, 2, 2}, {y, r/y, y, x}] + Li[{1, 5, 2, 2}, {y, R/y, 1, y}] - 
 2*Li[{1, 5, 2, 2}, {y, R/y, 1, x*y}] + Li[{1, 5, 2, 2}, {y, R/y, x, y}] + 
 Li[{1, 5, 2, 2}, {y, R/y, y, x}] + 
 2*Li[{1, 5, 2, 2}, {y, r/(x*y), 1, x*y}] + 
 2*Li[{1, 5, 2, 2}, {y, R/(x*y), 1, x*y}] + 
 2*Li[{1, 5, 3, 1}, {1, r, x, y}] + 2*Li[{1, 5, 3, 1}, {1, r, y, x}] + 
 2*Li[{1, 5, 3, 1}, {1, R, x, y}] + 2*Li[{1, 5, 3, 1}, {1, R, y, x}] - 
 2*Li[{1, 5, 3, 1}, {1, r/(x*y), x, y}] - 
 2*Li[{1, 5, 3, 1}, {1, r/(x*y), y, x}] - 
 2*Li[{1, 5, 3, 1}, {1, R/(x*y), x, y}] - 
 2*Li[{1, 5, 3, 1}, {1, R/(x*y), y, x}] - 
 Li[{1, 5, 3, 1}, {x^(-1), r, x, y}] - Li[{1, 5, 3, 1}, {x^(-1), r, y, x}] - 
 Li[{1, 5, 3, 1}, {x^(-1), R, x, y}] - Li[{1, 5, 3, 1}, {x^(-1), R, y, x}] + 
 Li[{1, 5, 3, 1}, {x^(-1), r/y, x, y}] + 
 Li[{1, 5, 3, 1}, {x^(-1), r/y, y, x}] + 
 Li[{1, 5, 3, 1}, {x^(-1), R/y, x, y}] + 
 Li[{1, 5, 3, 1}, {x^(-1), R/y, y, x}] - Li[{1, 5, 3, 1}, {x, r/x, x, y}] - 
 Li[{1, 5, 3, 1}, {x, r/x, y, x}] - Li[{1, 5, 3, 1}, {x, R/x, x, y}] - 
 Li[{1, 5, 3, 1}, {x, R/x, y, x}] + Li[{1, 5, 3, 1}, {x, r/(x*y), x, y}] + 
 Li[{1, 5, 3, 1}, {x, r/(x*y), y, x}] + 
 Li[{1, 5, 3, 1}, {x, R/(x*y), x, y}] + 
 Li[{1, 5, 3, 1}, {x, R/(x*y), y, x}] - Li[{1, 5, 3, 1}, {y^(-1), r, x, y}] - 
 Li[{1, 5, 3, 1}, {y^(-1), r, y, x}] - Li[{1, 5, 3, 1}, {y^(-1), R, x, y}] - 
 Li[{1, 5, 3, 1}, {y^(-1), R, y, x}] + Li[{1, 5, 3, 1}, 
  {y^(-1), r/x, x, y}] + Li[{1, 5, 3, 1}, {y^(-1), r/x, y, x}] + 
 Li[{1, 5, 3, 1}, {y^(-1), R/x, x, y}] + 
 Li[{1, 5, 3, 1}, {y^(-1), R/x, y, x}] - Li[{1, 5, 3, 1}, {y, r/y, x, y}] - 
 Li[{1, 5, 3, 1}, {y, r/y, y, x}] - Li[{1, 5, 3, 1}, {y, R/y, x, y}] - 
 Li[{1, 5, 3, 1}, {y, R/y, y, x}] + Li[{1, 5, 3, 1}, {y, r/(x*y), x, y}] + 
 Li[{1, 5, 3, 1}, {y, r/(x*y), y, x}] + 
 Li[{1, 5, 3, 1}, {y, R/(x*y), x, y}] + 
 Li[{1, 5, 3, 1}, {y, R/(x*y), y, x}] + 8*Li[{1, 6, 1, 2}, {1, r, x, y}] + 
 8*Li[{1, 6, 1, 2}, {1, r, y, x}] + 8*Li[{1, 6, 1, 2}, {1, R, x, y}] + 
 8*Li[{1, 6, 1, 2}, {1, R, y, x}] - 4*Li[{1, 6, 1, 2}, {x^(-1), r, x, y}] - 
 4*Li[{1, 6, 1, 2}, {x^(-1), R, x, y}] - 4*Li[{1, 6, 1, 2}, {x, r/x, x, y}] - 
 4*Li[{1, 6, 1, 2}, {x, r/x, y, x}] - 4*Li[{1, 6, 1, 2}, {x, R/x, x, y}] - 
 4*Li[{1, 6, 1, 2}, {x, R/x, y, x}] + 
 4*Li[{1, 6, 1, 2}, {x, r/(x*y), y, x}] + 
 4*Li[{1, 6, 1, 2}, {x, R/(x*y), y, x}] - 
 4*Li[{1, 6, 1, 2}, {y^(-1), r, y, x}] - 
 4*Li[{1, 6, 1, 2}, {y^(-1), R, y, x}] - 4*Li[{1, 6, 1, 2}, {y, r/y, x, y}] - 
 4*Li[{1, 6, 1, 2}, {y, r/y, y, x}] - 4*Li[{1, 6, 1, 2}, {y, R/y, x, y}] - 
 4*Li[{1, 6, 1, 2}, {y, R/y, y, x}] + 
 4*Li[{1, 6, 1, 2}, {y, r/(x*y), x, y}] + 
 4*Li[{1, 6, 1, 2}, {y, R/(x*y), x, y}] + 8*Li[{1, 6, 2, 1}, {1, r, 1, x}] + 
 8*Li[{1, 6, 2, 1}, {1, r, 1, y}] + 8*Li[{1, 6, 2, 1}, {1, r, x, y}] + 
 8*Li[{1, 6, 2, 1}, {1, r, y, x}] + 8*Li[{1, 6, 2, 1}, {1, R, 1, x}] + 
 8*Li[{1, 6, 2, 1}, {1, R, 1, y}] + 8*Li[{1, 6, 2, 1}, {1, R, x, y}] + 
 8*Li[{1, 6, 2, 1}, {1, R, y, x}] - 2*Li[{1, 6, 2, 1}, {1, r/x, 1, x}] - 
 2*Li[{1, 6, 2, 1}, {1, R/x, 1, x}] + 2*Li[{1, 6, 2, 1}, {1, r*x, 1, y}] + 
 2*Li[{1, 6, 2, 1}, {1, R*x, 1, y}] - 2*Li[{1, 6, 2, 1}, {1, r/y, 1, y}] - 
 2*Li[{1, 6, 2, 1}, {1, R/y, 1, y}] + 2*Li[{1, 6, 2, 1}, {1, r*y, 1, x}] + 
 2*Li[{1, 6, 2, 1}, {1, R*y, 1, x}] - 3*Li[{1, 6, 2, 1}, {x^(-1), r, 1, x}] - 
 4*Li[{1, 6, 2, 1}, {x^(-1), r, y, x}] - 
 3*Li[{1, 6, 2, 1}, {x^(-1), R, 1, x}] - 
 4*Li[{1, 6, 2, 1}, {x^(-1), R, y, x}] - 
 Li[{1, 6, 2, 1}, {x^(-1), r*x, 1, y}] - 
 Li[{1, 6, 2, 1}, {x^(-1), R*x, 1, y}] + 
 Li[{1, 6, 2, 1}, {x^(-1), (r*x)/y, 1, y}] + 
 Li[{1, 6, 2, 1}, {x^(-1), (R*x)/y, 1, y}] - 
 Li[{1, 6, 2, 1}, {x^(-1), r*y, 1, x}] - 
 Li[{1, 6, 2, 1}, {x^(-1), R*y, 1, x}] - 5*Li[{1, 6, 2, 1}, {x, r, 1, y}] - 
 5*Li[{1, 6, 2, 1}, {x, R, 1, y}] - 3*Li[{1, 6, 2, 1}, {x, r/x, 1, x}] - 
 4*Li[{1, 6, 2, 1}, {x, r/x, x, y}] - 4*Li[{1, 6, 2, 1}, {x, r/x, y, x}] - 
 3*Li[{1, 6, 2, 1}, {x, R/x, 1, x}] - 4*Li[{1, 6, 2, 1}, {x, R/x, x, y}] - 
 4*Li[{1, 6, 2, 1}, {x, R/x, y, x}] + 5*Li[{1, 6, 2, 1}, {x, r/y, 1, y}] + 
 5*Li[{1, 6, 2, 1}, {x, R/y, 1, y}] + 
 4*Li[{1, 6, 2, 1}, {x, r/(x*y), x, y}] + 
 4*Li[{1, 6, 2, 1}, {x, R/(x*y), x, y}] - 
 Li[{1, 6, 2, 1}, {x, (r*y)/x, 1, x}] - 
 Li[{1, 6, 2, 1}, {x, (R*y)/x, 1, x}] - 
 3*Li[{1, 6, 2, 1}, {y^(-1), r, 1, y}] - 
 4*Li[{1, 6, 2, 1}, {y^(-1), r, x, y}] - 
 3*Li[{1, 6, 2, 1}, {y^(-1), R, 1, y}] - 
 4*Li[{1, 6, 2, 1}, {y^(-1), R, x, y}] - 
 Li[{1, 6, 2, 1}, {y^(-1), r*x, 1, y}] - 
 Li[{1, 6, 2, 1}, {y^(-1), R*x, 1, y}] - 
 Li[{1, 6, 2, 1}, {y^(-1), r*y, 1, x}] - 
 Li[{1, 6, 2, 1}, {y^(-1), R*y, 1, x}] + 
 Li[{1, 6, 2, 1}, {y^(-1), (r*y)/x, 1, x}] + 
 Li[{1, 6, 2, 1}, {y^(-1), (R*y)/x, 1, x}] - 
 5*Li[{1, 6, 2, 1}, {y, r, 1, x}] - 5*Li[{1, 6, 2, 1}, {y, R, 1, x}] + 
 5*Li[{1, 6, 2, 1}, {y, r/x, 1, x}] + 5*Li[{1, 6, 2, 1}, {y, R/x, 1, x}] - 
 3*Li[{1, 6, 2, 1}, {y, r/y, 1, y}] - 4*Li[{1, 6, 2, 1}, {y, r/y, x, y}] - 
 4*Li[{1, 6, 2, 1}, {y, r/y, y, x}] - 3*Li[{1, 6, 2, 1}, {y, R/y, 1, y}] - 
 4*Li[{1, 6, 2, 1}, {y, R/y, x, y}] - 4*Li[{1, 6, 2, 1}, {y, R/y, y, x}] + 
 4*Li[{1, 6, 2, 1}, {y, r/(x*y), y, x}] + 
 4*Li[{1, 6, 2, 1}, {y, R/(x*y), y, x}] - 
 Li[{1, 6, 2, 1}, {y, (r*x)/y, 1, y}] - 
 Li[{1, 6, 2, 1}, {y, (R*x)/y, 1, y}] - 14*Li[{1, 7, 1, 1}, {1, r, x, y}] - 
 14*Li[{1, 7, 1, 1}, {1, r, y, x}] - 14*Li[{1, 7, 1, 1}, {1, R, x, y}] - 
 14*Li[{1, 7, 1, 1}, {1, R, y, x}] + 
 14*Li[{1, 7, 1, 1}, {1, r/(x*y), x, y}] + 
 14*Li[{1, 7, 1, 1}, {1, r/(x*y), y, x}] + 
 14*Li[{1, 7, 1, 1}, {1, R/(x*y), x, y}] + 
 14*Li[{1, 7, 1, 1}, {1, R/(x*y), y, x}] + 
 7*Li[{1, 7, 1, 1}, {x^(-1), r, x, y}] + 
 7*Li[{1, 7, 1, 1}, {x^(-1), r, y, x}] + 
 7*Li[{1, 7, 1, 1}, {x^(-1), R, x, y}] + 
 7*Li[{1, 7, 1, 1}, {x^(-1), R, y, x}] - 
 7*Li[{1, 7, 1, 1}, {x^(-1), r/y, x, y}] - 
 7*Li[{1, 7, 1, 1}, {x^(-1), r/y, y, x}] - 
 7*Li[{1, 7, 1, 1}, {x^(-1), R/y, x, y}] - 
 7*Li[{1, 7, 1, 1}, {x^(-1), R/y, y, x}] + 
 7*Li[{1, 7, 1, 1}, {x, r/x, x, y}] + 7*Li[{1, 7, 1, 1}, {x, r/x, y, x}] + 
 7*Li[{1, 7, 1, 1}, {x, R/x, x, y}] + 7*Li[{1, 7, 1, 1}, {x, R/x, y, x}] - 
 7*Li[{1, 7, 1, 1}, {x, r/(x*y), x, y}] - 
 7*Li[{1, 7, 1, 1}, {x, r/(x*y), y, x}] - 
 7*Li[{1, 7, 1, 1}, {x, R/(x*y), x, y}] - 
 7*Li[{1, 7, 1, 1}, {x, R/(x*y), y, x}] + 
 7*Li[{1, 7, 1, 1}, {y^(-1), r, x, y}] + 
 7*Li[{1, 7, 1, 1}, {y^(-1), r, y, x}] + 
 7*Li[{1, 7, 1, 1}, {y^(-1), R, x, y}] + 
 7*Li[{1, 7, 1, 1}, {y^(-1), R, y, x}] - 
 7*Li[{1, 7, 1, 1}, {y^(-1), r/x, x, y}] - 
 7*Li[{1, 7, 1, 1}, {y^(-1), r/x, y, x}] - 
 7*Li[{1, 7, 1, 1}, {y^(-1), R/x, x, y}] - 
 7*Li[{1, 7, 1, 1}, {y^(-1), R/x, y, x}] + 
 7*Li[{1, 7, 1, 1}, {y, r/y, x, y}] + 7*Li[{1, 7, 1, 1}, {y, r/y, y, x}] + 
 7*Li[{1, 7, 1, 1}, {y, R/y, x, y}] + 7*Li[{1, 7, 1, 1}, {y, R/y, y, x}] - 
 7*Li[{1, 7, 1, 1}, {y, r/(x*y), x, y}] - 
 7*Li[{1, 7, 1, 1}, {y, r/(x*y), y, x}] - 
 7*Li[{1, 7, 1, 1}, {y, R/(x*y), x, y}] - 
 7*Li[{1, 7, 1, 1}, {y, R/(x*y), y, x}] + 16*Li[{2, 1, 1, 6}, {1, 1, 1, r}] + 
 16*Li[{2, 1, 1, 6}, {1, 1, 1, R}] - 4*Li[{2, 1, 1, 6}, {1, 1, 1, r*x}] - 
 4*Li[{2, 1, 1, 6}, {1, 1, 1, R*x}] - 4*Li[{2, 1, 1, 6}, {1, 1, 1, r*y}] - 
 4*Li[{2, 1, 1, 6}, {1, 1, 1, R*y}] + 10*Li[{2, 1, 1, 6}, {1, 1, x, r}] + 
 10*Li[{2, 1, 1, 6}, {1, 1, x, R}] - 6*Li[{2, 1, 1, 6}, {1, 1, x, r/x}] - 
 6*Li[{2, 1, 1, 6}, {1, 1, x, R/x}] + 6*Li[{2, 1, 1, 6}, {1, 1, x, r*y}] + 
 6*Li[{2, 1, 1, 6}, {1, 1, x, R*y}] + 
 2*Li[{2, 1, 1, 6}, {1, 1, x, (r*y)/x}] + 
 2*Li[{2, 1, 1, 6}, {1, 1, x, (R*y)/x}] + 10*Li[{2, 1, 1, 6}, {1, 1, y, r}] + 
 10*Li[{2, 1, 1, 6}, {1, 1, y, R}] + 6*Li[{2, 1, 1, 6}, {1, 1, y, r*x}] + 
 6*Li[{2, 1, 1, 6}, {1, 1, y, R*x}] - 6*Li[{2, 1, 1, 6}, {1, 1, y, r/y}] - 
 6*Li[{2, 1, 1, 6}, {1, 1, y, R/y}] + 
 2*Li[{2, 1, 1, 6}, {1, 1, y, (r*x)/y}] + 
 2*Li[{2, 1, 1, 6}, {1, 1, y, (R*x)/y}] + 
 2*Li[{2, 1, 1, 6}, {1, x^(-1), 1, r*x}] + 
 2*Li[{2, 1, 1, 6}, {1, x^(-1), 1, R*x}] - 
 6*Li[{2, 1, 1, 6}, {1, x^(-1), x, r}] - 
 6*Li[{2, 1, 1, 6}, {1, x^(-1), x, R}] - 
 3*Li[{2, 1, 1, 6}, {1, x^(-1), x, r*y}] - 
 3*Li[{2, 1, 1, 6}, {1, x^(-1), x, R*y}] - 
 3*Li[{2, 1, 1, 6}, {1, x^(-1), y, r*x}] - 
 3*Li[{2, 1, 1, 6}, {1, x^(-1), y, R*x}] - 
 2*Li[{2, 1, 1, 6}, {1, x^(-1), y, (r*x)/y}] - 
 2*Li[{2, 1, 1, 6}, {1, x^(-1), y, (R*x)/y}] + 
 8*Li[{2, 1, 1, 6}, {1, x, 1, r}] + 8*Li[{2, 1, 1, 6}, {1, x, 1, R}] + 
 4*Li[{2, 1, 1, 6}, {1, x, 1, r/x}] + 4*Li[{2, 1, 1, 6}, {1, x, 1, R/x}] + 
 6*Li[{2, 1, 1, 6}, {1, x, 1, r*y}] + 6*Li[{2, 1, 1, 6}, {1, x, 1, R*y}] - 
 10*Li[{2, 1, 1, 6}, {1, x, x^(-1), r}] - 
 10*Li[{2, 1, 1, 6}, {1, x, x^(-1), R}] + 
 Li[{2, 1, 1, 6}, {1, x, x^(-1), r*x}] + 
 Li[{2, 1, 1, 6}, {1, x, x^(-1), R*x}] - 
 2*Li[{2, 1, 1, 6}, {1, x, x^(-1), r*y}] - 
 2*Li[{2, 1, 1, 6}, {1, x, x^(-1), R*y}] - 
 2*Li[{2, 1, 1, 6}, {1, x, x, r/x}] - 2*Li[{2, 1, 1, 6}, {1, x, x, R/x}] - 
 6*Li[{2, 1, 1, 6}, {1, x, x, (r*y)/x}] - 
 6*Li[{2, 1, 1, 6}, {1, x, x, (R*y)/x}] - 
 3*Li[{2, 1, 1, 6}, {1, x, y^(-1), r*y}] - 
 3*Li[{2, 1, 1, 6}, {1, x, y^(-1), R*y}] - 
 2*Li[{2, 1, 1, 6}, {1, x, y^(-1), (r*y)/x}] - 
 2*Li[{2, 1, 1, 6}, {1, x, y^(-1), (R*y)/x}] - 
 18*Li[{2, 1, 1, 6}, {1, x, y, r}] - 18*Li[{2, 1, 1, 6}, {1, x, y, R}] + 
 10*Li[{2, 1, 1, 6}, {1, x, y, r/x}] + 10*Li[{2, 1, 1, 6}, {1, x, y, R/x}] + 
 10*Li[{2, 1, 1, 6}, {1, x, y, r/y}] + 10*Li[{2, 1, 1, 6}, {1, x, y, R/y}] + 
 16*Li[{2, 1, 1, 6}, {1, x, y, r/(x*y)}] + 
 16*Li[{2, 1, 1, 6}, {1, x, y, R/(x*y)}] + 
 2*Li[{2, 1, 1, 6}, {1, y^(-1), 1, r*y}] + 
 2*Li[{2, 1, 1, 6}, {1, y^(-1), 1, R*y}] - 
 3*Li[{2, 1, 1, 6}, {1, y^(-1), x, r*y}] - 
 3*Li[{2, 1, 1, 6}, {1, y^(-1), x, R*y}] - 
 2*Li[{2, 1, 1, 6}, {1, y^(-1), x, (r*y)/x}] - 
 2*Li[{2, 1, 1, 6}, {1, y^(-1), x, (R*y)/x}] - 
 6*Li[{2, 1, 1, 6}, {1, y^(-1), y, r}] - 
 6*Li[{2, 1, 1, 6}, {1, y^(-1), y, R}] - 
 3*Li[{2, 1, 1, 6}, {1, y^(-1), y, r*x}] - 
 3*Li[{2, 1, 1, 6}, {1, y^(-1), y, R*x}] + 8*Li[{2, 1, 1, 6}, {1, y, 1, r}] + 
 8*Li[{2, 1, 1, 6}, {1, y, 1, R}] + 6*Li[{2, 1, 1, 6}, {1, y, 1, r*x}] + 
 6*Li[{2, 1, 1, 6}, {1, y, 1, R*x}] + 4*Li[{2, 1, 1, 6}, {1, y, 1, r/y}] + 
 4*Li[{2, 1, 1, 6}, {1, y, 1, R/y}] - 
 3*Li[{2, 1, 1, 6}, {1, y, x^(-1), r*x}] - 
 3*Li[{2, 1, 1, 6}, {1, y, x^(-1), R*x}] - 
 2*Li[{2, 1, 1, 6}, {1, y, x^(-1), (r*x)/y}] - 
 2*Li[{2, 1, 1, 6}, {1, y, x^(-1), (R*x)/y}] - 
 18*Li[{2, 1, 1, 6}, {1, y, x, r}] - 18*Li[{2, 1, 1, 6}, {1, y, x, R}] + 
 10*Li[{2, 1, 1, 6}, {1, y, x, r/x}] + 10*Li[{2, 1, 1, 6}, {1, y, x, R/x}] + 
 10*Li[{2, 1, 1, 6}, {1, y, x, r/y}] + 10*Li[{2, 1, 1, 6}, {1, y, x, R/y}] + 
 16*Li[{2, 1, 1, 6}, {1, y, x, r/(x*y)}] + 
 16*Li[{2, 1, 1, 6}, {1, y, x, R/(x*y)}] - 
 10*Li[{2, 1, 1, 6}, {1, y, y^(-1), r}] - 
 10*Li[{2, 1, 1, 6}, {1, y, y^(-1), R}] - 
 2*Li[{2, 1, 1, 6}, {1, y, y^(-1), r*x}] - 
 2*Li[{2, 1, 1, 6}, {1, y, y^(-1), R*x}] + 
 Li[{2, 1, 1, 6}, {1, y, y^(-1), r*y}] + 
 Li[{2, 1, 1, 6}, {1, y, y^(-1), R*y}] - 2*Li[{2, 1, 1, 6}, {1, y, y, r/y}] - 
 2*Li[{2, 1, 1, 6}, {1, y, y, R/y}] - 
 6*Li[{2, 1, 1, 6}, {1, y, y, (r*x)/y}] - 
 6*Li[{2, 1, 1, 6}, {1, y, y, (R*x)/y}] - 
 4*Li[{2, 1, 1, 6}, {x^(-1), x, x, r/x}] - 
 4*Li[{2, 1, 1, 6}, {x^(-1), x, x, R/x}] + 
 2*Li[{2, 1, 1, 6}, {x^(-1), x, y^(-1), r*y}] + 
 2*Li[{2, 1, 1, 6}, {x^(-1), x, y^(-1), R*y}] - 
 10*Li[{2, 1, 1, 6}, {x^(-1), x, y, r/y}] - 
 10*Li[{2, 1, 1, 6}, {x^(-1), x, y, R/y}] + 
 2*Li[{2, 1, 1, 6}, {x^(-1), y^(-1), x, r*y}] + 
 2*Li[{2, 1, 1, 6}, {x^(-1), y^(-1), x, R*y}] + 
 2*Li[{2, 1, 1, 6}, {x^(-1), y^(-1), y, r*x}] + 
 2*Li[{2, 1, 1, 6}, {x^(-1), y^(-1), y, R*x}] - 
 10*Li[{2, 1, 1, 6}, {x^(-1), y, x, r/y}] - 
 10*Li[{2, 1, 1, 6}, {x^(-1), y, x, R/y}] + 
 2*Li[{2, 1, 1, 6}, {x^(-1), y, y^(-1), r*x}] + 
 2*Li[{2, 1, 1, 6}, {x^(-1), y, y^(-1), R*x}] - 
 48*Li[{2, 1, 1, 6}, {x, 1, 1, r}] - 48*Li[{2, 1, 1, 6}, {x, 1, 1, R}] - 
 12*Li[{2, 1, 1, 6}, {x, 1, 1, r*y}] - 12*Li[{2, 1, 1, 6}, {x, 1, 1, R*y}] + 
 20*Li[{2, 1, 1, 6}, {x, 1, x, r/x}] + 20*Li[{2, 1, 1, 6}, {x, 1, x, R/x}] + 
 6*Li[{2, 1, 1, 6}, {x, 1, x, (r*y)/x}] + 
 6*Li[{2, 1, 1, 6}, {x, 1, x, (R*y)/x}] + 30*Li[{2, 1, 1, 6}, {x, 1, y, r}] + 
 30*Li[{2, 1, 1, 6}, {x, 1, y, R}] + 20*Li[{2, 1, 1, 6}, {x, 1, y, r/y}] + 
 20*Li[{2, 1, 1, 6}, {x, 1, y, R/y}] + 
 2*Li[{2, 1, 1, 6}, {x, x^(-1), x, r}] + 
 2*Li[{2, 1, 1, 6}, {x, x^(-1), x, R}] + 
 2*Li[{2, 1, 1, 6}, {x, x^(-1), y, (r*x)/y}] + 
 2*Li[{2, 1, 1, 6}, {x, x^(-1), y, (R*x)/y}] - 
 2*Li[{2, 1, 1, 6}, {x, x, 1, r/x}] - 2*Li[{2, 1, 1, 6}, {x, x, 1, R/x}] + 
 13*Li[{2, 1, 1, 6}, {x, x, x^(-1), r}] + 
 13*Li[{2, 1, 1, 6}, {x, x, x^(-1), R}] + 
 3*Li[{2, 1, 1, 6}, {x, x, x^(-1), r*y}] + 
 3*Li[{2, 1, 1, 6}, {x, x, x^(-1), R*y}] + 
 Li[{2, 1, 1, 6}, {x, x, y^(-1), (r*y)/x}] + 
 Li[{2, 1, 1, 6}, {x, x, y^(-1), (R*y)/x}] - 
 15*Li[{2, 1, 1, 6}, {x, x, y, r/x}] - 15*Li[{2, 1, 1, 6}, {x, x, y, R/x}] - 
 16*Li[{2, 1, 1, 6}, {x, x, y, r/(x*y)}] - 
 16*Li[{2, 1, 1, 6}, {x, x, y, R/(x*y)}] + 
 2*Li[{2, 1, 1, 6}, {x, y^(-1), 1, r*y}] + 
 2*Li[{2, 1, 1, 6}, {x, y^(-1), 1, R*y}] + 
 Li[{2, 1, 1, 6}, {x, y^(-1), x, (r*y)/x}] + 
 Li[{2, 1, 1, 6}, {x, y^(-1), x, (R*y)/x}] - 
 3*Li[{2, 1, 1, 6}, {x, y^(-1), y, r}] - 
 3*Li[{2, 1, 1, 6}, {x, y^(-1), y, R}] + 24*Li[{2, 1, 1, 6}, {x, y, 1, r}] + 
 24*Li[{2, 1, 1, 6}, {x, y, 1, R}] - 4*Li[{2, 1, 1, 6}, {x, y, 1, r/y}] - 
 4*Li[{2, 1, 1, 6}, {x, y, 1, R/y}] + 
 2*Li[{2, 1, 1, 6}, {x, y, x^(-1), (r*x)/y}] + 
 2*Li[{2, 1, 1, 6}, {x, y, x^(-1), (R*x)/y}] - 
 15*Li[{2, 1, 1, 6}, {x, y, x, r/x}] - 15*Li[{2, 1, 1, 6}, {x, y, x, R/x}] - 
 16*Li[{2, 1, 1, 6}, {x, y, x, r/(x*y)}] - 
 16*Li[{2, 1, 1, 6}, {x, y, x, R/(x*y)}] + 
 10*Li[{2, 1, 1, 6}, {x, y, y^(-1), r}] + 
 10*Li[{2, 1, 1, 6}, {x, y, y^(-1), R}] + 
 3*Li[{2, 1, 1, 6}, {x, y, y^(-1), r*y}] + 
 3*Li[{2, 1, 1, 6}, {x, y, y^(-1), R*y}] - 
 24*Li[{2, 1, 1, 6}, {x, y, y, r/y}] - 24*Li[{2, 1, 1, 6}, {x, y, y, R/y}] - 
 4*Li[{2, 1, 1, 6}, {x^2, 1, 1, r/x}] - 
 4*Li[{2, 1, 1, 6}, {x^2, 1, 1, R/x}] + 
 2*Li[{2, 1, 1, 6}, {x^2, 1, x^(-1), r}] + 
 2*Li[{2, 1, 1, 6}, {x^2, 1, x^(-1), R}] + 
 2*Li[{2, 1, 1, 6}, {x^2, 1, y^(-1), (r*y)/x}] + 
 2*Li[{2, 1, 1, 6}, {x^2, 1, y^(-1), (R*y)/x}] - 
 8*Li[{2, 1, 1, 6}, {x^2, 1, y, r/(x*y)}] - 
 8*Li[{2, 1, 1, 6}, {x^2, 1, y, R/(x*y)}] + 
 8*Li[{2, 1, 1, 6}, {x^2, x^(-1), 1, r}] + 
 8*Li[{2, 1, 1, 6}, {x^2, x^(-1), 1, R}] + 
 2*Li[{2, 1, 1, 6}, {x^2, x^(-1), 1, r*y}] + 
 2*Li[{2, 1, 1, 6}, {x^2, x^(-1), 1, R*y}] - 
 3*Li[{2, 1, 1, 6}, {x^2, x^(-1), x, r/x}] - 
 3*Li[{2, 1, 1, 6}, {x^2, x^(-1), x, R/x}] - 
 Li[{2, 1, 1, 6}, {x^2, x^(-1), x, (r*y)/x}] - 
 Li[{2, 1, 1, 6}, {x^2, x^(-1), x, (R*y)/x}] - 
 Li[{2, 1, 1, 6}, {x^2, x^(-1), y^(-1), r*y}] - 
 Li[{2, 1, 1, 6}, {x^2, x^(-1), y^(-1), R*y}] - 
 5*Li[{2, 1, 1, 6}, {x^2, x^(-1), y, r}] - 
 5*Li[{2, 1, 1, 6}, {x^2, x^(-1), y, R}] - 
 Li[{2, 1, 1, 6}, {x^2, y^(-1), x^(-1), r*y}] - 
 Li[{2, 1, 1, 6}, {x^2, y^(-1), x^(-1), R*y}] + 
 5*Li[{2, 1, 1, 6}, {x^2, y^(-1), y, r/x}] + 
 5*Li[{2, 1, 1, 6}, {x^2, y^(-1), y, R/x}] + 
 2*Li[{2, 1, 1, 6}, {x^2, y, 1, r/x}] + 
 2*Li[{2, 1, 1, 6}, {x^2, y, 1, R/x}] - 
 5*Li[{2, 1, 1, 6}, {x^2, y, x^(-1), r}] - 
 5*Li[{2, 1, 1, 6}, {x^2, y, x^(-1), R}] - 
 Li[{2, 1, 1, 6}, {x^2, y, y^(-1), (r*y)/x}] - 
 Li[{2, 1, 1, 6}, {x^2, y, y^(-1), (R*y)/x}] + 
 8*Li[{2, 1, 1, 6}, {x^2, y, y, r/(x*y)}] + 
 8*Li[{2, 1, 1, 6}, {x^2, y, y, R/(x*y)}] + 
 2*Li[{2, 1, 1, 6}, {y^(-1), x^(-1), x, r*y}] + 
 2*Li[{2, 1, 1, 6}, {y^(-1), x^(-1), x, R*y}] + 
 2*Li[{2, 1, 1, 6}, {y^(-1), x^(-1), y, r*x}] + 
 2*Li[{2, 1, 1, 6}, {y^(-1), x^(-1), y, R*x}] + 
 2*Li[{2, 1, 1, 6}, {y^(-1), x, x^(-1), r*y}] + 
 2*Li[{2, 1, 1, 6}, {y^(-1), x, x^(-1), R*y}] - 
 10*Li[{2, 1, 1, 6}, {y^(-1), x, y, r/x}] - 
 10*Li[{2, 1, 1, 6}, {y^(-1), x, y, R/x}] + 
 2*Li[{2, 1, 1, 6}, {y^(-1), y, x^(-1), r*x}] + 
 2*Li[{2, 1, 1, 6}, {y^(-1), y, x^(-1), R*x}] - 
 10*Li[{2, 1, 1, 6}, {y^(-1), y, x, r/x}] - 
 10*Li[{2, 1, 1, 6}, {y^(-1), y, x, R/x}] - 
 4*Li[{2, 1, 1, 6}, {y^(-1), y, y, r/y}] - 
 4*Li[{2, 1, 1, 6}, {y^(-1), y, y, R/y}] - 
 2*Li[{2, 1, 1, 6}, {1/(x*y), 1, x, r*y}] - 
 2*Li[{2, 1, 1, 6}, {1/(x*y), 1, x, R*y}] - 
 2*Li[{2, 1, 1, 6}, {1/(x*y), 1, y, r*x}] - 
 2*Li[{2, 1, 1, 6}, {1/(x*y), 1, y, R*x}] - 
 2*Li[{2, 1, 1, 6}, {1/(x*y), x, 1, r*y}] - 
 2*Li[{2, 1, 1, 6}, {1/(x*y), x, 1, R*y}] + 
 2*Li[{2, 1, 1, 6}, {1/(x*y), x, x, (r*y)/x}] + 
 2*Li[{2, 1, 1, 6}, {1/(x*y), x, x, (R*y)/x}] + 
 6*Li[{2, 1, 1, 6}, {1/(x*y), x, y, r}] + 
 6*Li[{2, 1, 1, 6}, {1/(x*y), x, y, R}] - 
 2*Li[{2, 1, 1, 6}, {1/(x*y), y, 1, r*x}] - 
 2*Li[{2, 1, 1, 6}, {1/(x*y), y, 1, R*x}] + 
 6*Li[{2, 1, 1, 6}, {1/(x*y), y, x, r}] + 
 6*Li[{2, 1, 1, 6}, {1/(x*y), y, x, R}] + 
 2*Li[{2, 1, 1, 6}, {1/(x*y), y, y, (r*x)/y}] + 
 2*Li[{2, 1, 1, 6}, {1/(x*y), y, y, (R*x)/y}] + 
 4*Li[{2, 1, 1, 6}, {x/y, 1, 1, r*y}] + 
 4*Li[{2, 1, 1, 6}, {x/y, 1, 1, R*y}] - 
 2*Li[{2, 1, 1, 6}, {x/y, 1, x, (r*y)/x}] - 
 2*Li[{2, 1, 1, 6}, {x/y, 1, x, (R*y)/x}] - 
 10*Li[{2, 1, 1, 6}, {x/y, 1, y, r}] - 10*Li[{2, 1, 1, 6}, {x/y, 1, y, R}] - 
 Li[{2, 1, 1, 6}, {x/y, x^(-1), x, r*y}] - 
 Li[{2, 1, 1, 6}, {x/y, x^(-1), x, R*y}] - 
 Li[{2, 1, 1, 6}, {x/y, x^(-1), y, r*x}] - 
 Li[{2, 1, 1, 6}, {x/y, x^(-1), y, R*x}] - 
 2*Li[{2, 1, 1, 6}, {x/y, x, x^(-1), r*y}] - 
 2*Li[{2, 1, 1, 6}, {x/y, x, x^(-1), R*y}] + 
 10*Li[{2, 1, 1, 6}, {x/y, x, y, r/x}] + 
 10*Li[{2, 1, 1, 6}, {x/y, x, y, R/x}] - 8*Li[{2, 1, 1, 6}, {x/y, y, 1, r}] - 
 8*Li[{2, 1, 1, 6}, {x/y, y, 1, R}] - Li[{2, 1, 1, 6}, 
  {x/y, y, x^(-1), r*x}] - Li[{2, 1, 1, 6}, {x/y, y, x^(-1), R*x}] + 
 10*Li[{2, 1, 1, 6}, {x/y, y, x, r/x}] + 
 10*Li[{2, 1, 1, 6}, {x/y, y, x, R/x}] - 
 Li[{2, 1, 1, 6}, {x/y, y, y^(-1), r*y}] - 
 Li[{2, 1, 1, 6}, {x/y, y, y^(-1), R*y}] + 
 10*Li[{2, 1, 1, 6}, {x/y, y, y, r/y}] + 
 10*Li[{2, 1, 1, 6}, {x/y, y, y, R/y}] - 48*Li[{2, 1, 1, 6}, {y, 1, 1, r}] - 
 48*Li[{2, 1, 1, 6}, {y, 1, 1, R}] - 12*Li[{2, 1, 1, 6}, {y, 1, 1, r*x}] - 
 12*Li[{2, 1, 1, 6}, {y, 1, 1, R*x}] + 30*Li[{2, 1, 1, 6}, {y, 1, x, r}] + 
 30*Li[{2, 1, 1, 6}, {y, 1, x, R}] + 20*Li[{2, 1, 1, 6}, {y, 1, x, r/x}] + 
 20*Li[{2, 1, 1, 6}, {y, 1, x, R/x}] + 20*Li[{2, 1, 1, 6}, {y, 1, y, r/y}] + 
 20*Li[{2, 1, 1, 6}, {y, 1, y, R/y}] + 
 6*Li[{2, 1, 1, 6}, {y, 1, y, (r*x)/y}] + 
 6*Li[{2, 1, 1, 6}, {y, 1, y, (R*x)/y}] + 
 2*Li[{2, 1, 1, 6}, {y, x^(-1), 1, r*x}] + 
 2*Li[{2, 1, 1, 6}, {y, x^(-1), 1, R*x}] - 
 3*Li[{2, 1, 1, 6}, {y, x^(-1), x, r}] - 
 3*Li[{2, 1, 1, 6}, {y, x^(-1), x, R}] + 
 Li[{2, 1, 1, 6}, {y, x^(-1), y, (r*x)/y}] + 
 Li[{2, 1, 1, 6}, {y, x^(-1), y, (R*x)/y}] + 
 24*Li[{2, 1, 1, 6}, {y, x, 1, r}] + 24*Li[{2, 1, 1, 6}, {y, x, 1, R}] - 
 4*Li[{2, 1, 1, 6}, {y, x, 1, r/x}] - 4*Li[{2, 1, 1, 6}, {y, x, 1, R/x}] + 
 10*Li[{2, 1, 1, 6}, {y, x, x^(-1), r}] + 
 10*Li[{2, 1, 1, 6}, {y, x, x^(-1), R}] + 
 3*Li[{2, 1, 1, 6}, {y, x, x^(-1), r*x}] + 
 3*Li[{2, 1, 1, 6}, {y, x, x^(-1), R*x}] - 
 24*Li[{2, 1, 1, 6}, {y, x, x, r/x}] - 24*Li[{2, 1, 1, 6}, {y, x, x, R/x}] + 
 2*Li[{2, 1, 1, 6}, {y, x, y^(-1), (r*y)/x}] + 
 2*Li[{2, 1, 1, 6}, {y, x, y^(-1), (R*y)/x}] - 
 15*Li[{2, 1, 1, 6}, {y, x, y, r/y}] - 15*Li[{2, 1, 1, 6}, {y, x, y, R/y}] - 
 16*Li[{2, 1, 1, 6}, {y, x, y, r/(x*y)}] - 
 16*Li[{2, 1, 1, 6}, {y, x, y, R/(x*y)}] + 
 2*Li[{2, 1, 1, 6}, {y, y^(-1), x, (r*y)/x}] + 
 2*Li[{2, 1, 1, 6}, {y, y^(-1), x, (R*y)/x}] + 
 2*Li[{2, 1, 1, 6}, {y, y^(-1), y, r}] + 
 2*Li[{2, 1, 1, 6}, {y, y^(-1), y, R}] - 2*Li[{2, 1, 1, 6}, {y, y, 1, r/y}] - 
 2*Li[{2, 1, 1, 6}, {y, y, 1, R/y}] + Li[{2, 1, 1, 6}, 
  {y, y, x^(-1), (r*x)/y}] + Li[{2, 1, 1, 6}, {y, y, x^(-1), (R*x)/y}] - 
 15*Li[{2, 1, 1, 6}, {y, y, x, r/y}] - 15*Li[{2, 1, 1, 6}, {y, y, x, R/y}] - 
 16*Li[{2, 1, 1, 6}, {y, y, x, r/(x*y)}] - 
 16*Li[{2, 1, 1, 6}, {y, y, x, R/(x*y)}] + 
 13*Li[{2, 1, 1, 6}, {y, y, y^(-1), r}] + 
 13*Li[{2, 1, 1, 6}, {y, y, y^(-1), R}] + 
 3*Li[{2, 1, 1, 6}, {y, y, y^(-1), r*x}] + 
 3*Li[{2, 1, 1, 6}, {y, y, y^(-1), R*x}] + 
 4*Li[{2, 1, 1, 6}, {y/x, 1, 1, r*x}] + 
 4*Li[{2, 1, 1, 6}, {y/x, 1, 1, R*x}] - 10*Li[{2, 1, 1, 6}, {y/x, 1, x, r}] - 
 10*Li[{2, 1, 1, 6}, {y/x, 1, x, R}] - 
 2*Li[{2, 1, 1, 6}, {y/x, 1, y, (r*x)/y}] - 
 2*Li[{2, 1, 1, 6}, {y/x, 1, y, (R*x)/y}] - 
 8*Li[{2, 1, 1, 6}, {y/x, x, 1, r}] - 8*Li[{2, 1, 1, 6}, {y/x, x, 1, R}] - 
 Li[{2, 1, 1, 6}, {y/x, x, x^(-1), r*x}] - 
 Li[{2, 1, 1, 6}, {y/x, x, x^(-1), R*x}] + 
 10*Li[{2, 1, 1, 6}, {y/x, x, x, r/x}] + 
 10*Li[{2, 1, 1, 6}, {y/x, x, x, R/x}] - 
 Li[{2, 1, 1, 6}, {y/x, x, y^(-1), r*y}] - 
 Li[{2, 1, 1, 6}, {y/x, x, y^(-1), R*y}] + 
 10*Li[{2, 1, 1, 6}, {y/x, x, y, r/y}] + 
 10*Li[{2, 1, 1, 6}, {y/x, x, y, R/y}] - 
 Li[{2, 1, 1, 6}, {y/x, y^(-1), x, r*y}] - 
 Li[{2, 1, 1, 6}, {y/x, y^(-1), x, R*y}] - 
 Li[{2, 1, 1, 6}, {y/x, y^(-1), y, r*x}] - 
 Li[{2, 1, 1, 6}, {y/x, y^(-1), y, R*x}] + 
 10*Li[{2, 1, 1, 6}, {y/x, y, x, r/y}] + 
 10*Li[{2, 1, 1, 6}, {y/x, y, x, R/y}] - 
 2*Li[{2, 1, 1, 6}, {y/x, y, y^(-1), r*x}] - 
 2*Li[{2, 1, 1, 6}, {y/x, y, y^(-1), R*x}] + 
 16*Li[{2, 1, 1, 6}, {x*y, 1, 1, r}] + 16*Li[{2, 1, 1, 6}, {x*y, 1, 1, R}] - 
 6*Li[{2, 1, 1, 6}, {x*y, 1, x, r/x}] - 
 6*Li[{2, 1, 1, 6}, {x*y, 1, x, R/x}] - 
 6*Li[{2, 1, 1, 6}, {x*y, 1, y, r/y}] - 
 6*Li[{2, 1, 1, 6}, {x*y, 1, y, R/y}] + 
 2*Li[{2, 1, 1, 6}, {x*y, x^(-1), 1, r*x}] + 
 2*Li[{2, 1, 1, 6}, {x*y, x^(-1), 1, R*x}] - 
 6*Li[{2, 1, 1, 6}, {x*y, x^(-1), x, r}] - 
 6*Li[{2, 1, 1, 6}, {x*y, x^(-1), x, R}] - 
 2*Li[{2, 1, 1, 6}, {x*y, x^(-1), y, (r*x)/y}] - 
 2*Li[{2, 1, 1, 6}, {x*y, x^(-1), y, (R*x)/y}] + 
 4*Li[{2, 1, 1, 6}, {x*y, x, 1, r/x}] + 
 4*Li[{2, 1, 1, 6}, {x*y, x, 1, R/x}] - 
 10*Li[{2, 1, 1, 6}, {x*y, x, x^(-1), r}] - 
 10*Li[{2, 1, 1, 6}, {x*y, x, x^(-1), R}] - 
 2*Li[{2, 1, 1, 6}, {x*y, x, y^(-1), (r*y)/x}] - 
 2*Li[{2, 1, 1, 6}, {x*y, x, y^(-1), (R*y)/x}] + 
 16*Li[{2, 1, 1, 6}, {x*y, x, y, r/(x*y)}] + 
 16*Li[{2, 1, 1, 6}, {x*y, x, y, R/(x*y)}] + 
 2*Li[{2, 1, 1, 6}, {x*y, y^(-1), 1, r*y}] + 
 2*Li[{2, 1, 1, 6}, {x*y, y^(-1), 1, R*y}] - 
 2*Li[{2, 1, 1, 6}, {x*y, y^(-1), x, (r*y)/x}] - 
 2*Li[{2, 1, 1, 6}, {x*y, y^(-1), x, (R*y)/x}] - 
 6*Li[{2, 1, 1, 6}, {x*y, y^(-1), y, r}] - 
 6*Li[{2, 1, 1, 6}, {x*y, y^(-1), y, R}] + 
 4*Li[{2, 1, 1, 6}, {x*y, y, 1, r/y}] + 
 4*Li[{2, 1, 1, 6}, {x*y, y, 1, R/y}] - 
 2*Li[{2, 1, 1, 6}, {x*y, y, x^(-1), (r*x)/y}] - 
 2*Li[{2, 1, 1, 6}, {x*y, y, x^(-1), (R*x)/y}] + 
 16*Li[{2, 1, 1, 6}, {x*y, y, x, r/(x*y)}] + 
 16*Li[{2, 1, 1, 6}, {x*y, y, x, R/(x*y)}] - 
 10*Li[{2, 1, 1, 6}, {x*y, y, y^(-1), r}] - 
 10*Li[{2, 1, 1, 6}, {x*y, y, y^(-1), R}] - 
 4*Li[{2, 1, 1, 6}, {y^2, 1, 1, r/y}] - 
 4*Li[{2, 1, 1, 6}, {y^2, 1, 1, R/y}] + 
 2*Li[{2, 1, 1, 6}, {y^2, 1, x^(-1), (r*x)/y}] + 
 2*Li[{2, 1, 1, 6}, {y^2, 1, x^(-1), (R*x)/y}] - 
 8*Li[{2, 1, 1, 6}, {y^2, 1, x, r/(x*y)}] - 
 8*Li[{2, 1, 1, 6}, {y^2, 1, x, R/(x*y)}] + 
 2*Li[{2, 1, 1, 6}, {y^2, 1, y^(-1), r}] + 
 2*Li[{2, 1, 1, 6}, {y^2, 1, y^(-1), R}] + 
 5*Li[{2, 1, 1, 6}, {y^2, x^(-1), x, r/y}] + 
 5*Li[{2, 1, 1, 6}, {y^2, x^(-1), x, R/y}] - 
 Li[{2, 1, 1, 6}, {y^2, x^(-1), y^(-1), r*x}] - 
 Li[{2, 1, 1, 6}, {y^2, x^(-1), y^(-1), R*x}] + 
 2*Li[{2, 1, 1, 6}, {y^2, x, 1, r/y}] + 
 2*Li[{2, 1, 1, 6}, {y^2, x, 1, R/y}] - 
 Li[{2, 1, 1, 6}, {y^2, x, x^(-1), (r*x)/y}] - 
 Li[{2, 1, 1, 6}, {y^2, x, x^(-1), (R*x)/y}] + 
 8*Li[{2, 1, 1, 6}, {y^2, x, x, r/(x*y)}] + 
 8*Li[{2, 1, 1, 6}, {y^2, x, x, R/(x*y)}] - 
 5*Li[{2, 1, 1, 6}, {y^2, x, y^(-1), r}] - 
 5*Li[{2, 1, 1, 6}, {y^2, x, y^(-1), R}] + 
 8*Li[{2, 1, 1, 6}, {y^2, y^(-1), 1, r}] + 
 8*Li[{2, 1, 1, 6}, {y^2, y^(-1), 1, R}] + 
 2*Li[{2, 1, 1, 6}, {y^2, y^(-1), 1, r*x}] + 
 2*Li[{2, 1, 1, 6}, {y^2, y^(-1), 1, R*x}] - 
 Li[{2, 1, 1, 6}, {y^2, y^(-1), x^(-1), r*x}] - 
 Li[{2, 1, 1, 6}, {y^2, y^(-1), x^(-1), R*x}] - 
 5*Li[{2, 1, 1, 6}, {y^2, y^(-1), x, r}] - 
 5*Li[{2, 1, 1, 6}, {y^2, y^(-1), x, R}] - 
 3*Li[{2, 1, 1, 6}, {y^2, y^(-1), y, r/y}] - 
 3*Li[{2, 1, 1, 6}, {y^2, y^(-1), y, R/y}] - 
 Li[{2, 1, 1, 6}, {y^2, y^(-1), y, (r*x)/y}] - 
 Li[{2, 1, 1, 6}, {y^2, y^(-1), y, (R*x)/y}] + 
 2*Li[{2, 1, 2, 5}, {1, 1, 1, r}] + 2*Li[{2, 1, 2, 5}, {1, 1, 1, R}] - 
 6*Li[{2, 1, 2, 5}, {1, 1, x, r}] - 6*Li[{2, 1, 2, 5}, {1, 1, x, R}] + 
 2*Li[{2, 1, 2, 5}, {1, 1, x^2, r/x}] + 
 2*Li[{2, 1, 2, 5}, {1, 1, x^2, R/x}] - 6*Li[{2, 1, 2, 5}, {1, 1, y, r}] - 
 6*Li[{2, 1, 2, 5}, {1, 1, y, R}] + 6*Li[{2, 1, 2, 5}, {1, 1, x*y, r}] + 
 6*Li[{2, 1, 2, 5}, {1, 1, x*y, R}] + 2*Li[{2, 1, 2, 5}, {1, 1, x*y, r/x}] + 
 2*Li[{2, 1, 2, 5}, {1, 1, x*y, R/x}] + 
 2*Li[{2, 1, 2, 5}, {1, 1, x*y, r/y}] + 
 2*Li[{2, 1, 2, 5}, {1, 1, x*y, R/y}] + 
 2*Li[{2, 1, 2, 5}, {1, 1, y^2, r/y}] + 
 2*Li[{2, 1, 2, 5}, {1, 1, y^2, R/y}] + 
 2*Li[{2, 1, 2, 5}, {1, x^(-1), x, r}] + 
 2*Li[{2, 1, 2, 5}, {1, x^(-1), x, R}] - 
 Li[{2, 1, 2, 5}, {1, x^(-1), x^2, r/x}] - 
 Li[{2, 1, 2, 5}, {1, x^(-1), x^2, R/x}] - 
 3*Li[{2, 1, 2, 5}, {1, x^(-1), x*y, r}] - 
 3*Li[{2, 1, 2, 5}, {1, x^(-1), x*y, R}] - 
 2*Li[{2, 1, 2, 5}, {1, x^(-1), x*y, r/y}] - 
 2*Li[{2, 1, 2, 5}, {1, x^(-1), x*y, R/y}] - Li[{2, 1, 2, 5}, {1, x, 1, r}] - 
 Li[{2, 1, 2, 5}, {1, x, 1, R}] - 4*Li[{2, 1, 2, 5}, {1, x, 1, r/x}] - 
 4*Li[{2, 1, 2, 5}, {1, x, 1, R/x}] + Li[{2, 1, 2, 5}, {1, x, x, r/x}] + 
 Li[{2, 1, 2, 5}, {1, x, x, R/x}] + 9*Li[{2, 1, 2, 5}, {1, x, y, r}] + 
 9*Li[{2, 1, 2, 5}, {1, x, y, R}] - 2*Li[{2, 1, 2, 5}, {1, x, y, r/x}] - 
 2*Li[{2, 1, 2, 5}, {1, x, y, R/x}] + 
 8*Li[{2, 1, 2, 5}, {1, x, y, r/(x*y)}] + 
 8*Li[{2, 1, 2, 5}, {1, x, y, R/(x*y)}] - 
 2*Li[{2, 1, 2, 5}, {1, x, y/x, r}] - 2*Li[{2, 1, 2, 5}, {1, x, y/x, R}] - 
 4*Li[{2, 1, 2, 5}, {1, x, y/x, r/y}] - 
 4*Li[{2, 1, 2, 5}, {1, x, y/x, R/y}] - 
 6*Li[{2, 1, 2, 5}, {1, x, x*y, r/x}] - 
 6*Li[{2, 1, 2, 5}, {1, x, x*y, R/x}] + 
 4*Li[{2, 1, 2, 5}, {1, x, x*y, r/(x*y)}] + 
 4*Li[{2, 1, 2, 5}, {1, x, x*y, R/(x*y)}] - 
 3*Li[{2, 1, 2, 5}, {1, x, y^2, r/y}] - 
 3*Li[{2, 1, 2, 5}, {1, x, y^2, R/y}] + 
 2*Li[{2, 1, 2, 5}, {1, x, y^2, r/(x*y)}] + 
 2*Li[{2, 1, 2, 5}, {1, x, y^2, R/(x*y)}] + 
 2*Li[{2, 1, 2, 5}, {1, y^(-1), y, r}] + 
 2*Li[{2, 1, 2, 5}, {1, y^(-1), y, R}] - 
 3*Li[{2, 1, 2, 5}, {1, y^(-1), x*y, r}] - 
 3*Li[{2, 1, 2, 5}, {1, y^(-1), x*y, R}] - 
 2*Li[{2, 1, 2, 5}, {1, y^(-1), x*y, r/x}] - 
 2*Li[{2, 1, 2, 5}, {1, y^(-1), x*y, R/x}] - 
 Li[{2, 1, 2, 5}, {1, y^(-1), y^2, r/y}] - 
 Li[{2, 1, 2, 5}, {1, y^(-1), y^2, R/y}] - Li[{2, 1, 2, 5}, {1, y, 1, r}] - 
 Li[{2, 1, 2, 5}, {1, y, 1, R}] - 4*Li[{2, 1, 2, 5}, {1, y, 1, r/y}] - 
 4*Li[{2, 1, 2, 5}, {1, y, 1, R/y}] + 9*Li[{2, 1, 2, 5}, {1, y, x, r}] + 
 9*Li[{2, 1, 2, 5}, {1, y, x, R}] - 2*Li[{2, 1, 2, 5}, {1, y, x, r/y}] - 
 2*Li[{2, 1, 2, 5}, {1, y, x, R/y}] + 
 8*Li[{2, 1, 2, 5}, {1, y, x, r/(x*y)}] + 
 8*Li[{2, 1, 2, 5}, {1, y, x, R/(x*y)}] - 
 3*Li[{2, 1, 2, 5}, {1, y, x^2, r/x}] - 
 3*Li[{2, 1, 2, 5}, {1, y, x^2, R/x}] + 
 2*Li[{2, 1, 2, 5}, {1, y, x^2, r/(x*y)}] + 
 2*Li[{2, 1, 2, 5}, {1, y, x^2, R/(x*y)}] - 
 2*Li[{2, 1, 2, 5}, {1, y, x/y, r}] - 2*Li[{2, 1, 2, 5}, {1, y, x/y, R}] - 
 4*Li[{2, 1, 2, 5}, {1, y, x/y, r/x}] - 
 4*Li[{2, 1, 2, 5}, {1, y, x/y, R/x}] + Li[{2, 1, 2, 5}, {1, y, y, r/y}] + 
 Li[{2, 1, 2, 5}, {1, y, y, R/y}] - 6*Li[{2, 1, 2, 5}, {1, y, x*y, r/y}] - 
 6*Li[{2, 1, 2, 5}, {1, y, x*y, R/y}] + 
 4*Li[{2, 1, 2, 5}, {1, y, x*y, r/(x*y)}] + 
 4*Li[{2, 1, 2, 5}, {1, y, x*y, R/(x*y)}] + 
 2*Li[{2, 1, 2, 5}, {x^(-1), x, 1, r}] + 
 2*Li[{2, 1, 2, 5}, {x^(-1), x, 1, R}] - 
 4*Li[{2, 1, 2, 5}, {x^(-1), x, x*y, r/(x*y)}] - 
 4*Li[{2, 1, 2, 5}, {x^(-1), x, x*y, R/(x*y)}] + 
 2*Li[{2, 1, 2, 5}, {x^(-1), y^(-1), x*y, r}] + 
 2*Li[{2, 1, 2, 5}, {x^(-1), y^(-1), x*y, R}] - 
 2*Li[{2, 1, 2, 5}, {x^(-1), y, x^2, r/(x*y)}] - 
 2*Li[{2, 1, 2, 5}, {x^(-1), y, x^2, R/(x*y)}] + 
 2*Li[{2, 1, 2, 5}, {x^(-1), y, x/y, r}] + 
 2*Li[{2, 1, 2, 5}, {x^(-1), y, x/y, R}] - 6*Li[{2, 1, 2, 5}, {x, 1, 1, r}] - 
 6*Li[{2, 1, 2, 5}, {x, 1, 1, R}] - 18*Li[{2, 1, 2, 5}, {x, 1, y, r}] - 
 18*Li[{2, 1, 2, 5}, {x, 1, y, R}] + 6*Li[{2, 1, 2, 5}, {x, 1, x*y, r/x}] + 
 6*Li[{2, 1, 2, 5}, {x, 1, x*y, R/x}] + 
 2*Li[{2, 1, 2, 5}, {x, 1, x*y, r/(x*y)}] + 
 2*Li[{2, 1, 2, 5}, {x, 1, x*y, R/(x*y)}] + 
 6*Li[{2, 1, 2, 5}, {x, 1, y^2, r/y}] + 
 6*Li[{2, 1, 2, 5}, {x, 1, y^2, R/y}] + 
 2*Li[{2, 1, 2, 5}, {x, x^(-1), x*y, r/y}] + 
 2*Li[{2, 1, 2, 5}, {x, x^(-1), x*y, R/y}] + 
 4*Li[{2, 1, 2, 5}, {x, x, 1, r/x}] + 4*Li[{2, 1, 2, 5}, {x, x, 1, R/x}] + 
 3*Li[{2, 1, 2, 5}, {x, x, y, r/x}] + 3*Li[{2, 1, 2, 5}, {x, x, y, R/x}] - 
 8*Li[{2, 1, 2, 5}, {x, x, y, r/(x*y)}] - 
 8*Li[{2, 1, 2, 5}, {x, x, y, R/(x*y)}] + 
 3*Li[{2, 1, 2, 5}, {x, x, y/x, r}] + 3*Li[{2, 1, 2, 5}, {x, x, y/x, R}] + 
 4*Li[{2, 1, 2, 5}, {x, x, y/x, r/y}] + 
 4*Li[{2, 1, 2, 5}, {x, x, y/x, R/y}] - 
 3*Li[{2, 1, 2, 5}, {x, x, y^2, r/(x*y)}] - 
 3*Li[{2, 1, 2, 5}, {x, x, y^2, R/(x*y)}] + 
 2*Li[{2, 1, 2, 5}, {x, y^(-1), y, r}] + 
 2*Li[{2, 1, 2, 5}, {x, y^(-1), y, R}] + 
 Li[{2, 1, 2, 5}, {x, y^(-1), x*y, r/x}] + 
 Li[{2, 1, 2, 5}, {x, y^(-1), x*y, R/x}] - 
 Li[{2, 1, 2, 5}, {x, y^(-1), y^2, r/y}] - 
 Li[{2, 1, 2, 5}, {x, y^(-1), y^2, R/y}] + 6*Li[{2, 1, 2, 5}, {x, y, 1, r}] + 
 6*Li[{2, 1, 2, 5}, {x, y, 1, R}] + 4*Li[{2, 1, 2, 5}, {x, y, 1, r/y}] + 
 4*Li[{2, 1, 2, 5}, {x, y, 1, R/y}] - 
 6*Li[{2, 1, 2, 5}, {x, y, x, r/(x*y)}] - 
 6*Li[{2, 1, 2, 5}, {x, y, x, R/(x*y)}] + 
 4*Li[{2, 1, 2, 5}, {x, y, x/y, r/x}] + 
 4*Li[{2, 1, 2, 5}, {x, y, x/y, R/x}] + 3*Li[{2, 1, 2, 5}, {x, y, y, r/y}] + 
 3*Li[{2, 1, 2, 5}, {x, y, y, R/y}] - 
 6*Li[{2, 1, 2, 5}, {x, y, x*y, r/(x*y)}] - 
 6*Li[{2, 1, 2, 5}, {x, y, x*y, R/(x*y)}] + 
 2*Li[{2, 1, 2, 5}, {x^2, 1, 1, r/x}] + 
 2*Li[{2, 1, 2, 5}, {x^2, 1, 1, R/x}] - 
 4*Li[{2, 1, 2, 5}, {x^2, 1, y, r/(x*y)}] - 
 4*Li[{2, 1, 2, 5}, {x^2, 1, y, R/(x*y)}] + 
 2*Li[{2, 1, 2, 5}, {x^2, 1, y/x, r/y}] + 
 2*Li[{2, 1, 2, 5}, {x^2, 1, y/x, R/y}] + 
 3*Li[{2, 1, 2, 5}, {x^2, x^(-1), y, r}] + 
 3*Li[{2, 1, 2, 5}, {x^2, x^(-1), y, R}] - 
 Li[{2, 1, 2, 5}, {x^2, x^(-1), x*y, r/x}] - 
 Li[{2, 1, 2, 5}, {x^2, x^(-1), x*y, R/x}] - 
 Li[{2, 1, 2, 5}, {x^2, x^(-1), y^2, r/y}] - 
 Li[{2, 1, 2, 5}, {x^2, x^(-1), y^2, R/y}] - 
 Li[{2, 1, 2, 5}, {x^2, y^(-1), y/x, r}] - 
 Li[{2, 1, 2, 5}, {x^2, y^(-1), y/x, R}] + 
 Li[{2, 1, 2, 5}, {x^2, y^(-1), y^2, r/(x*y)}] + 
 Li[{2, 1, 2, 5}, {x^2, y^(-1), y^2, R/(x*y)}] - 
 2*Li[{2, 1, 2, 5}, {x^2, y, 1, r/x}] - 
 2*Li[{2, 1, 2, 5}, {x^2, y, 1, R/x}] + 
 3*Li[{2, 1, 2, 5}, {x^2, y, y, r/(x*y)}] + 
 3*Li[{2, 1, 2, 5}, {x^2, y, y, R/(x*y)}] - 
 2*Li[{2, 1, 2, 5}, {x^2, y, y/x, r/y}] - 
 2*Li[{2, 1, 2, 5}, {x^2, y, y/x, R/y}] + 
 2*Li[{2, 1, 2, 5}, {y^(-1), x^(-1), x*y, r}] + 
 2*Li[{2, 1, 2, 5}, {y^(-1), x^(-1), x*y, R}] + 
 2*Li[{2, 1, 2, 5}, {y^(-1), x, y/x, r}] + 
 2*Li[{2, 1, 2, 5}, {y^(-1), x, y/x, R}] - 
 2*Li[{2, 1, 2, 5}, {y^(-1), x, y^2, r/(x*y)}] - 
 2*Li[{2, 1, 2, 5}, {y^(-1), x, y^2, R/(x*y)}] + 
 2*Li[{2, 1, 2, 5}, {y^(-1), y, 1, r}] + 
 2*Li[{2, 1, 2, 5}, {y^(-1), y, 1, R}] - 
 4*Li[{2, 1, 2, 5}, {y^(-1), y, x*y, r/(x*y)}] - 
 4*Li[{2, 1, 2, 5}, {y^(-1), y, x*y, R/(x*y)}] - 
 2*Li[{2, 1, 2, 5}, {1/(x*y), 1, x*y, r}] - 
 2*Li[{2, 1, 2, 5}, {1/(x*y), 1, x*y, R}] - 
 2*Li[{2, 1, 2, 5}, {1/(x*y), x, y, r}] - 
 2*Li[{2, 1, 2, 5}, {1/(x*y), x, y, R}] + 
 2*Li[{2, 1, 2, 5}, {1/(x*y), x, x*y, r/x}] + 
 2*Li[{2, 1, 2, 5}, {1/(x*y), x, x*y, R/x}] + 
 Li[{2, 1, 2, 5}, {1/(x*y), x, y^2, r/y}] + 
 Li[{2, 1, 2, 5}, {1/(x*y), x, y^2, R/y}] - 
 2*Li[{2, 1, 2, 5}, {1/(x*y), y, x, r}] - 
 2*Li[{2, 1, 2, 5}, {1/(x*y), y, x, R}] + 
 Li[{2, 1, 2, 5}, {1/(x*y), y, x^2, r/x}] + 
 Li[{2, 1, 2, 5}, {1/(x*y), y, x^2, R/x}] + 
 2*Li[{2, 1, 2, 5}, {1/(x*y), y, x*y, r/y}] + 
 2*Li[{2, 1, 2, 5}, {1/(x*y), y, x*y, R/y}] + 
 4*Li[{2, 1, 2, 5}, {x/y, 1, y, r}] + 4*Li[{2, 1, 2, 5}, {x/y, 1, y, R}] - 
 2*Li[{2, 1, 2, 5}, {x/y, 1, x*y, r/x}] - 
 2*Li[{2, 1, 2, 5}, {x/y, 1, x*y, R/x}] - 
 2*Li[{2, 1, 2, 5}, {x/y, 1, y^2, r/y}] - 
 2*Li[{2, 1, 2, 5}, {x/y, 1, y^2, R/y}] - 
 Li[{2, 1, 2, 5}, {x/y, x^(-1), x*y, r}] - 
 Li[{2, 1, 2, 5}, {x/y, x^(-1), x*y, R}] - 
 2*Li[{2, 1, 2, 5}, {x/y, x, y/x, r}] - 
 2*Li[{2, 1, 2, 5}, {x/y, x, y/x, R}] + 
 2*Li[{2, 1, 2, 5}, {x/y, x, y^2, r/(x*y)}] + 
 2*Li[{2, 1, 2, 5}, {x/y, x, y^2, R/(x*y)}] - 
 3*Li[{2, 1, 2, 5}, {x/y, y, 1, r}] - 3*Li[{2, 1, 2, 5}, {x/y, y, 1, R}] - 
 Li[{2, 1, 2, 5}, {x/y, y, x, r/x}] - Li[{2, 1, 2, 5}, {x/y, y, x, R/x}] + 
 4*Li[{2, 1, 2, 5}, {x/y, y, x*y, r/(x*y)}] + 
 4*Li[{2, 1, 2, 5}, {x/y, y, x*y, R/(x*y)}] - 
 6*Li[{2, 1, 2, 5}, {y, 1, 1, r}] - 6*Li[{2, 1, 2, 5}, {y, 1, 1, R}] - 
 18*Li[{2, 1, 2, 5}, {y, 1, x, r}] - 18*Li[{2, 1, 2, 5}, {y, 1, x, R}] + 
 6*Li[{2, 1, 2, 5}, {y, 1, x^2, r/x}] + 
 6*Li[{2, 1, 2, 5}, {y, 1, x^2, R/x}] + 
 6*Li[{2, 1, 2, 5}, {y, 1, x*y, r/y}] + 
 6*Li[{2, 1, 2, 5}, {y, 1, x*y, R/y}] + 
 2*Li[{2, 1, 2, 5}, {y, 1, x*y, r/(x*y)}] + 
 2*Li[{2, 1, 2, 5}, {y, 1, x*y, R/(x*y)}] + 
 2*Li[{2, 1, 2, 5}, {y, x^(-1), x, r}] + 
 2*Li[{2, 1, 2, 5}, {y, x^(-1), x, R}] - 
 Li[{2, 1, 2, 5}, {y, x^(-1), x^2, r/x}] - 
 Li[{2, 1, 2, 5}, {y, x^(-1), x^2, R/x}] + 
 Li[{2, 1, 2, 5}, {y, x^(-1), x*y, r/y}] + 
 Li[{2, 1, 2, 5}, {y, x^(-1), x*y, R/y}] + 6*Li[{2, 1, 2, 5}, {y, x, 1, r}] + 
 6*Li[{2, 1, 2, 5}, {y, x, 1, R}] + 4*Li[{2, 1, 2, 5}, {y, x, 1, r/x}] + 
 4*Li[{2, 1, 2, 5}, {y, x, 1, R/x}] + 3*Li[{2, 1, 2, 5}, {y, x, x, r/x}] + 
 3*Li[{2, 1, 2, 5}, {y, x, x, R/x}] - 
 6*Li[{2, 1, 2, 5}, {y, x, y, r/(x*y)}] - 
 6*Li[{2, 1, 2, 5}, {y, x, y, R/(x*y)}] + 
 4*Li[{2, 1, 2, 5}, {y, x, y/x, r/y}] + 
 4*Li[{2, 1, 2, 5}, {y, x, y/x, R/y}] - 
 6*Li[{2, 1, 2, 5}, {y, x, x*y, r/(x*y)}] - 
 6*Li[{2, 1, 2, 5}, {y, x, x*y, R/(x*y)}] + 
 2*Li[{2, 1, 2, 5}, {y, y^(-1), x*y, r/x}] + 
 2*Li[{2, 1, 2, 5}, {y, y^(-1), x*y, R/x}] + 
 4*Li[{2, 1, 2, 5}, {y, y, 1, r/y}] + 4*Li[{2, 1, 2, 5}, {y, y, 1, R/y}] + 
 3*Li[{2, 1, 2, 5}, {y, y, x, r/y}] + 3*Li[{2, 1, 2, 5}, {y, y, x, R/y}] - 
 8*Li[{2, 1, 2, 5}, {y, y, x, r/(x*y)}] - 
 8*Li[{2, 1, 2, 5}, {y, y, x, R/(x*y)}] - 
 3*Li[{2, 1, 2, 5}, {y, y, x^2, r/(x*y)}] - 
 3*Li[{2, 1, 2, 5}, {y, y, x^2, R/(x*y)}] + 
 3*Li[{2, 1, 2, 5}, {y, y, x/y, r}] + 3*Li[{2, 1, 2, 5}, {y, y, x/y, R}] + 
 4*Li[{2, 1, 2, 5}, {y, y, x/y, r/x}] + 
 4*Li[{2, 1, 2, 5}, {y, y, x/y, R/x}] + 4*Li[{2, 1, 2, 5}, {y/x, 1, x, r}] + 
 4*Li[{2, 1, 2, 5}, {y/x, 1, x, R}] - 
 2*Li[{2, 1, 2, 5}, {y/x, 1, x^2, r/x}] - 
 2*Li[{2, 1, 2, 5}, {y/x, 1, x^2, R/x}] - 
 2*Li[{2, 1, 2, 5}, {y/x, 1, x*y, r/y}] - 
 2*Li[{2, 1, 2, 5}, {y/x, 1, x*y, R/y}] - 
 3*Li[{2, 1, 2, 5}, {y/x, x, 1, r}] - 3*Li[{2, 1, 2, 5}, {y/x, x, 1, R}] - 
 Li[{2, 1, 2, 5}, {y/x, x, y, r/y}] - Li[{2, 1, 2, 5}, {y/x, x, y, R/y}] + 
 4*Li[{2, 1, 2, 5}, {y/x, x, x*y, r/(x*y)}] + 
 4*Li[{2, 1, 2, 5}, {y/x, x, x*y, R/(x*y)}] - 
 Li[{2, 1, 2, 5}, {y/x, y^(-1), x*y, r}] - 
 Li[{2, 1, 2, 5}, {y/x, y^(-1), x*y, R}] + 
 2*Li[{2, 1, 2, 5}, {y/x, y, x^2, r/(x*y)}] + 
 2*Li[{2, 1, 2, 5}, {y/x, y, x^2, R/(x*y)}] - 
 2*Li[{2, 1, 2, 5}, {y/x, y, x/y, r}] - 
 2*Li[{2, 1, 2, 5}, {y/x, y, x/y, R}] + 2*Li[{2, 1, 2, 5}, {x*y, 1, 1, r}] + 
 2*Li[{2, 1, 2, 5}, {x*y, 1, 1, R}] + 
 3*Li[{2, 1, 2, 5}, {x*y, x^(-1), x, r}] + 
 3*Li[{2, 1, 2, 5}, {x*y, x^(-1), x, R}] - 
 Li[{2, 1, 2, 5}, {x*y, x^(-1), x^2, r/x}] - 
 Li[{2, 1, 2, 5}, {x*y, x^(-1), x^2, R/x}] - 
 2*Li[{2, 1, 2, 5}, {x*y, x^(-1), x*y, r/y}] - 
 2*Li[{2, 1, 2, 5}, {x*y, x^(-1), x*y, R/y}] - 
 4*Li[{2, 1, 2, 5}, {x*y, x, 1, r/x}] - 
 4*Li[{2, 1, 2, 5}, {x*y, x, 1, R/x}] + 
 6*Li[{2, 1, 2, 5}, {x*y, x, y, r/(x*y)}] + 
 6*Li[{2, 1, 2, 5}, {x*y, x, y, R/(x*y)}] - 
 4*Li[{2, 1, 2, 5}, {x*y, x, y/x, r/y}] - 
 4*Li[{2, 1, 2, 5}, {x*y, x, y/x, R/y}] + 
 3*Li[{2, 1, 2, 5}, {x*y, y^(-1), y, r}] + 
 3*Li[{2, 1, 2, 5}, {x*y, y^(-1), y, R}] - 
 2*Li[{2, 1, 2, 5}, {x*y, y^(-1), x*y, r/x}] - 
 2*Li[{2, 1, 2, 5}, {x*y, y^(-1), x*y, R/x}] - 
 Li[{2, 1, 2, 5}, {x*y, y^(-1), y^2, r/y}] - 
 Li[{2, 1, 2, 5}, {x*y, y^(-1), y^2, R/y}] - 
 4*Li[{2, 1, 2, 5}, {x*y, y, 1, r/y}] - 
 4*Li[{2, 1, 2, 5}, {x*y, y, 1, R/y}] + 
 6*Li[{2, 1, 2, 5}, {x*y, y, x, r/(x*y)}] + 
 6*Li[{2, 1, 2, 5}, {x*y, y, x, R/(x*y)}] - 
 4*Li[{2, 1, 2, 5}, {x*y, y, x/y, r/x}] - 
 4*Li[{2, 1, 2, 5}, {x*y, y, x/y, R/x}] + 
 2*Li[{2, 1, 2, 5}, {y^2, 1, 1, r/y}] + 
 2*Li[{2, 1, 2, 5}, {y^2, 1, 1, R/y}] - 
 4*Li[{2, 1, 2, 5}, {y^2, 1, x, r/(x*y)}] - 
 4*Li[{2, 1, 2, 5}, {y^2, 1, x, R/(x*y)}] + 
 2*Li[{2, 1, 2, 5}, {y^2, 1, x/y, r/x}] + 
 2*Li[{2, 1, 2, 5}, {y^2, 1, x/y, R/x}] + 
 Li[{2, 1, 2, 5}, {y^2, x^(-1), x^2, r/(x*y)}] + 
 Li[{2, 1, 2, 5}, {y^2, x^(-1), x^2, R/(x*y)}] - 
 Li[{2, 1, 2, 5}, {y^2, x^(-1), x/y, r}] - 
 Li[{2, 1, 2, 5}, {y^2, x^(-1), x/y, R}] - 
 2*Li[{2, 1, 2, 5}, {y^2, x, 1, r/y}] - 
 2*Li[{2, 1, 2, 5}, {y^2, x, 1, R/y}] + 
 3*Li[{2, 1, 2, 5}, {y^2, x, x, r/(x*y)}] + 
 3*Li[{2, 1, 2, 5}, {y^2, x, x, R/(x*y)}] - 
 2*Li[{2, 1, 2, 5}, {y^2, x, x/y, r/x}] - 
 2*Li[{2, 1, 2, 5}, {y^2, x, x/y, R/x}] + 
 3*Li[{2, 1, 2, 5}, {y^2, y^(-1), x, r}] + 
 3*Li[{2, 1, 2, 5}, {y^2, y^(-1), x, R}] - 
 Li[{2, 1, 2, 5}, {y^2, y^(-1), x^2, r/x}] - 
 Li[{2, 1, 2, 5}, {y^2, y^(-1), x^2, R/x}] - 
 Li[{2, 1, 2, 5}, {y^2, y^(-1), x*y, r/y}] - 
 Li[{2, 1, 2, 5}, {y^2, y^(-1), x*y, R/y}] - 
 2*Li[{2, 1, 5, 2}, {1, 1, r, x}] - 2*Li[{2, 1, 5, 2}, {1, 1, r, y}] + 
 6*Li[{2, 1, 5, 2}, {1, 1, r, x*y}] - 2*Li[{2, 1, 5, 2}, {1, 1, R, x}] - 
 2*Li[{2, 1, 5, 2}, {1, 1, R, y}] + 6*Li[{2, 1, 5, 2}, {1, 1, R, x*y}] + 
 2*Li[{2, 1, 5, 2}, {1, 1, r/(x*y), x*y}] + 
 2*Li[{2, 1, 5, 2}, {1, 1, R/(x*y), x*y}] - 
 3*Li[{2, 1, 5, 2}, {1, x^(-1), r, x*y}] - 
 3*Li[{2, 1, 5, 2}, {1, x^(-1), R, x*y}] - 
 Li[{2, 1, 5, 2}, {1, x^(-1), r/y, x*y}] - 
 Li[{2, 1, 5, 2}, {1, x^(-1), R/y, x*y}] + 3*Li[{2, 1, 5, 2}, {1, x, r, y}] + 
 3*Li[{2, 1, 5, 2}, {1, x, R, y}] + Li[{2, 1, 5, 2}, {1, x, r/x, x}] - 
 2*Li[{2, 1, 5, 2}, {1, x, r/x, y}] - 3*Li[{2, 1, 5, 2}, {1, x, r/x, x*y}] + 
 Li[{2, 1, 5, 2}, {1, x, R/x, x}] - 2*Li[{2, 1, 5, 2}, {1, x, R/x, y}] - 
 3*Li[{2, 1, 5, 2}, {1, x, R/x, x*y}] + 
 3*Li[{2, 1, 5, 2}, {1, x, r/(x*y), x*y}] + 
 3*Li[{2, 1, 5, 2}, {1, x, R/(x*y), x*y}] - 
 3*Li[{2, 1, 5, 2}, {1, y^(-1), r, x*y}] - 
 3*Li[{2, 1, 5, 2}, {1, y^(-1), R, x*y}] - 
 Li[{2, 1, 5, 2}, {1, y^(-1), r/x, x*y}] - 
 Li[{2, 1, 5, 2}, {1, y^(-1), R/x, x*y}] + 3*Li[{2, 1, 5, 2}, {1, y, r, x}] + 
 3*Li[{2, 1, 5, 2}, {1, y, R, x}] - 2*Li[{2, 1, 5, 2}, {1, y, r/y, x}] + 
 Li[{2, 1, 5, 2}, {1, y, r/y, y}] - 3*Li[{2, 1, 5, 2}, {1, y, r/y, x*y}] - 
 2*Li[{2, 1, 5, 2}, {1, y, R/y, x}] + Li[{2, 1, 5, 2}, {1, y, R/y, y}] - 
 3*Li[{2, 1, 5, 2}, {1, y, R/y, x*y}] + 
 3*Li[{2, 1, 5, 2}, {1, y, r/(x*y), x*y}] + 
 3*Li[{2, 1, 5, 2}, {1, y, R/(x*y), x*y}] - 
 2*Li[{2, 1, 5, 2}, {x^(-1), x, r/(x*y), x*y}] - 
 2*Li[{2, 1, 5, 2}, {x^(-1), x, R/(x*y), x*y}] + 
 2*Li[{2, 1, 5, 2}, {x^(-1), y^(-1), r, x*y}] + 
 2*Li[{2, 1, 5, 2}, {x^(-1), y^(-1), R, x*y}] - 
 6*Li[{2, 1, 5, 2}, {x, 1, r, y}] - 6*Li[{2, 1, 5, 2}, {x, 1, R, y}] - 
 4*Li[{2, 1, 5, 2}, {x, 1, r/(x*y), x*y}] - 
 4*Li[{2, 1, 5, 2}, {x, 1, R/(x*y), x*y}] + 
 2*Li[{2, 1, 5, 2}, {x, x^(-1), r/y, x*y}] + 
 2*Li[{2, 1, 5, 2}, {x, x^(-1), R/y, x*y}] + 
 3*Li[{2, 1, 5, 2}, {x, x, r/x, y}] + 3*Li[{2, 1, 5, 2}, {x, x, R/x, y}] + 
 2*Li[{2, 1, 5, 2}, {x, y^(-1), r/x, x*y}] + 
 2*Li[{2, 1, 5, 2}, {x, y^(-1), R/x, x*y}] + 
 3*Li[{2, 1, 5, 2}, {x, y, r/y, y}] + 3*Li[{2, 1, 5, 2}, {x, y, R/y, y}] + 
 2*Li[{2, 1, 5, 2}, {x, y, r/(x*y), x}] + 
 2*Li[{2, 1, 5, 2}, {x, y, R/(x*y), x}] + 
 Li[{2, 1, 5, 2}, {x^2, x^(-1), r, y}] + 
 Li[{2, 1, 5, 2}, {x^2, x^(-1), R, y}] - 
 Li[{2, 1, 5, 2}, {x^2, y, r/(x*y), y}] - 
 Li[{2, 1, 5, 2}, {x^2, y, R/(x*y), y}] + 
 2*Li[{2, 1, 5, 2}, {y^(-1), x^(-1), r, x*y}] + 
 2*Li[{2, 1, 5, 2}, {y^(-1), x^(-1), R, x*y}] - 
 2*Li[{2, 1, 5, 2}, {y^(-1), y, r/(x*y), x*y}] - 
 2*Li[{2, 1, 5, 2}, {y^(-1), y, R/(x*y), x*y}] - 
 2*Li[{2, 1, 5, 2}, {1/(x*y), 1, r, x*y}] - 
 2*Li[{2, 1, 5, 2}, {1/(x*y), 1, R, x*y}] + 
 Li[{2, 1, 5, 2}, {1/(x*y), x, r/x, x*y}] + 
 Li[{2, 1, 5, 2}, {1/(x*y), x, R/x, x*y}] + 
 Li[{2, 1, 5, 2}, {1/(x*y), y, r/y, x*y}] + 
 Li[{2, 1, 5, 2}, {1/(x*y), y, R/y, x*y}] - 
 Li[{2, 1, 5, 2}, {x/y, x^(-1), r, x*y}] - 
 Li[{2, 1, 5, 2}, {x/y, x^(-1), R, x*y}] - 
 Li[{2, 1, 5, 2}, {x/y, y, r/x, x}] - Li[{2, 1, 5, 2}, {x/y, y, R/x, x}] + 
 Li[{2, 1, 5, 2}, {x/y, y, r/(x*y), x*y}] + 
 Li[{2, 1, 5, 2}, {x/y, y, R/(x*y), x*y}] - 
 6*Li[{2, 1, 5, 2}, {y, 1, r, x}] - 6*Li[{2, 1, 5, 2}, {y, 1, R, x}] - 
 4*Li[{2, 1, 5, 2}, {y, 1, r/(x*y), x*y}] - 
 4*Li[{2, 1, 5, 2}, {y, 1, R/(x*y), x*y}] + 
 2*Li[{2, 1, 5, 2}, {y, x^(-1), r/y, x*y}] + 
 2*Li[{2, 1, 5, 2}, {y, x^(-1), R/y, x*y}] + 
 3*Li[{2, 1, 5, 2}, {y, x, r/x, x}] + 3*Li[{2, 1, 5, 2}, {y, x, R/x, x}] + 
 2*Li[{2, 1, 5, 2}, {y, x, r/(x*y), y}] + 
 2*Li[{2, 1, 5, 2}, {y, x, R/(x*y), y}] + 
 2*Li[{2, 1, 5, 2}, {y, y^(-1), r/x, x*y}] + 
 2*Li[{2, 1, 5, 2}, {y, y^(-1), R/x, x*y}] + 
 3*Li[{2, 1, 5, 2}, {y, y, r/y, x}] + 3*Li[{2, 1, 5, 2}, {y, y, R/y, x}] - 
 Li[{2, 1, 5, 2}, {y/x, x, r/y, y}] - Li[{2, 1, 5, 2}, {y/x, x, R/y, y}] + 
 Li[{2, 1, 5, 2}, {y/x, x, r/(x*y), x*y}] + 
 Li[{2, 1, 5, 2}, {y/x, x, R/(x*y), x*y}] - 
 Li[{2, 1, 5, 2}, {y/x, y^(-1), r, x*y}] - 
 Li[{2, 1, 5, 2}, {y/x, y^(-1), R, x*y}] + 
 2*Li[{2, 1, 5, 2}, {x*y, 1, r/(x*y), x*y}] + 
 2*Li[{2, 1, 5, 2}, {x*y, 1, R/(x*y), x*y}] + 
 Li[{2, 1, 5, 2}, {x*y, x^(-1), r, x}] + 
 Li[{2, 1, 5, 2}, {x*y, x^(-1), R, x}] - 
 Li[{2, 1, 5, 2}, {x*y, x^(-1), r/y, x*y}] - 
 Li[{2, 1, 5, 2}, {x*y, x^(-1), R/y, x*y}] - 
 2*Li[{2, 1, 5, 2}, {x*y, x, r/(x*y), y}] - 
 2*Li[{2, 1, 5, 2}, {x*y, x, R/(x*y), y}] + 
 Li[{2, 1, 5, 2}, {x*y, y^(-1), r, y}] + 
 Li[{2, 1, 5, 2}, {x*y, y^(-1), R, y}] - 
 Li[{2, 1, 5, 2}, {x*y, y^(-1), r/x, x*y}] - 
 Li[{2, 1, 5, 2}, {x*y, y^(-1), R/x, x*y}] - 
 2*Li[{2, 1, 5, 2}, {x*y, y, r/(x*y), x}] - 
 2*Li[{2, 1, 5, 2}, {x*y, y, R/(x*y), x}] - 
 Li[{2, 1, 5, 2}, {y^2, x, r/(x*y), x}] - 
 Li[{2, 1, 5, 2}, {y^2, x, R/(x*y), x}] + 
 Li[{2, 1, 5, 2}, {y^2, y^(-1), r, x}] + 
 Li[{2, 1, 5, 2}, {y^2, y^(-1), R, x}] + 8*Li[{2, 1, 6, 1}, {1, 1, r, x}] + 
 8*Li[{2, 1, 6, 1}, {1, 1, r, y}] + 8*Li[{2, 1, 6, 1}, {1, 1, R, x}] + 
 8*Li[{2, 1, 6, 1}, {1, 1, R, y}] + 2*Li[{2, 1, 6, 1}, {1, 1, r/x, x}] + 
 2*Li[{2, 1, 6, 1}, {1, 1, R/x, x}] + 6*Li[{2, 1, 6, 1}, {1, 1, r*x, y}] + 
 6*Li[{2, 1, 6, 1}, {1, 1, R*x, y}] + 2*Li[{2, 1, 6, 1}, {1, 1, r/y, y}] + 
 2*Li[{2, 1, 6, 1}, {1, 1, R/y, y}] + 6*Li[{2, 1, 6, 1}, {1, 1, r*y, x}] + 
 6*Li[{2, 1, 6, 1}, {1, 1, R*y, x}] - 5*Li[{2, 1, 6, 1}, {1, x^(-1), r, x}] - 
 5*Li[{2, 1, 6, 1}, {1, x^(-1), R, x}] - 
 3*Li[{2, 1, 6, 1}, {1, x^(-1), r*x, y}] - 
 3*Li[{2, 1, 6, 1}, {1, x^(-1), R*x, y}] - 
 Li[{2, 1, 6, 1}, {1, x^(-1), (r*x)/y, y}] - 
 Li[{2, 1, 6, 1}, {1, x^(-1), (R*x)/y, y}] - 
 3*Li[{2, 1, 6, 1}, {1, x^(-1), r*y, x}] - 
 3*Li[{2, 1, 6, 1}, {1, x^(-1), R*y, x}] - 
 15*Li[{2, 1, 6, 1}, {1, x, r, y}] - 15*Li[{2, 1, 6, 1}, {1, x, R, y}] - 
 Li[{2, 1, 6, 1}, {1, x, r/x, x}] + 8*Li[{2, 1, 6, 1}, {1, x, r/x, y}] - 
 Li[{2, 1, 6, 1}, {1, x, R/x, x}] + 8*Li[{2, 1, 6, 1}, {1, x, R/x, y}] + 
 15*Li[{2, 1, 6, 1}, {1, x, r/y, y}] + 15*Li[{2, 1, 6, 1}, {1, x, R/y, y}] + 
 8*Li[{2, 1, 6, 1}, {1, x, r/(x*y), y}] + 
 8*Li[{2, 1, 6, 1}, {1, x, R/(x*y), y}] - 
 3*Li[{2, 1, 6, 1}, {1, x, (r*y)/x, x}] - 
 3*Li[{2, 1, 6, 1}, {1, x, (R*y)/x, x}] - 
 5*Li[{2, 1, 6, 1}, {1, y^(-1), r, y}] - 
 5*Li[{2, 1, 6, 1}, {1, y^(-1), R, y}] - 
 3*Li[{2, 1, 6, 1}, {1, y^(-1), r*x, y}] - 
 3*Li[{2, 1, 6, 1}, {1, y^(-1), R*x, y}] - 
 3*Li[{2, 1, 6, 1}, {1, y^(-1), r*y, x}] - 
 3*Li[{2, 1, 6, 1}, {1, y^(-1), R*y, x}] - 
 Li[{2, 1, 6, 1}, {1, y^(-1), (r*y)/x, x}] - 
 Li[{2, 1, 6, 1}, {1, y^(-1), (R*y)/x, x}] - 
 15*Li[{2, 1, 6, 1}, {1, y, r, x}] - 15*Li[{2, 1, 6, 1}, {1, y, R, x}] + 
 15*Li[{2, 1, 6, 1}, {1, y, r/x, x}] + 15*Li[{2, 1, 6, 1}, {1, y, R/x, x}] + 
 8*Li[{2, 1, 6, 1}, {1, y, r/y, x}] - Li[{2, 1, 6, 1}, {1, y, r/y, y}] + 
 8*Li[{2, 1, 6, 1}, {1, y, R/y, x}] - Li[{2, 1, 6, 1}, {1, y, R/y, y}] + 
 8*Li[{2, 1, 6, 1}, {1, y, r/(x*y), x}] + 
 8*Li[{2, 1, 6, 1}, {1, y, R/(x*y), x}] - 
 3*Li[{2, 1, 6, 1}, {1, y, (r*x)/y, y}] - 
 3*Li[{2, 1, 6, 1}, {1, y, (R*x)/y, y}] - 
 2*Li[{2, 1, 6, 1}, {x^(-1), x, r/x, x}] - 
 2*Li[{2, 1, 6, 1}, {x^(-1), x, R/x, x}] - 
 10*Li[{2, 1, 6, 1}, {x^(-1), x, r/y, y}] - 
 10*Li[{2, 1, 6, 1}, {x^(-1), x, R/y, y}] + 
 2*Li[{2, 1, 6, 1}, {x^(-1), y^(-1), r*x, y}] + 
 2*Li[{2, 1, 6, 1}, {x^(-1), y^(-1), R*x, y}] + 
 2*Li[{2, 1, 6, 1}, {x^(-1), y^(-1), r*y, x}] + 
 2*Li[{2, 1, 6, 1}, {x^(-1), y^(-1), R*y, x}] - 
 8*Li[{2, 1, 6, 1}, {x^(-1), y, r/y, x}] - 
 8*Li[{2, 1, 6, 1}, {x^(-1), y, R/y, x}] + 
 24*Li[{2, 1, 6, 1}, {x, 1, r, y}] + 24*Li[{2, 1, 6, 1}, {x, 1, R, y}] - 
 4*Li[{2, 1, 6, 1}, {x, 1, r/x, x}] - 4*Li[{2, 1, 6, 1}, {x, 1, R/x, x}] - 
 4*Li[{2, 1, 6, 1}, {x, 1, r/y, y}] - 4*Li[{2, 1, 6, 1}, {x, 1, R/y, y}] + 
 2*Li[{2, 1, 6, 1}, {x, x^(-1), r, x}] + 
 2*Li[{2, 1, 6, 1}, {x, x^(-1), R, x}] + 
 2*Li[{2, 1, 6, 1}, {x, x^(-1), (r*x)/y, y}] + 
 2*Li[{2, 1, 6, 1}, {x, x^(-1), (R*x)/y, y}] - 
 12*Li[{2, 1, 6, 1}, {x, x, r/x, y}] - 12*Li[{2, 1, 6, 1}, {x, x, R/x, y}] - 
 4*Li[{2, 1, 6, 1}, {x, x, r/(x*y), y}] - 
 4*Li[{2, 1, 6, 1}, {x, x, R/(x*y), y}] - 
 2*Li[{2, 1, 6, 1}, {x, y^(-1), r, y}] - 
 2*Li[{2, 1, 6, 1}, {x, y^(-1), R, y}] + 
 2*Li[{2, 1, 6, 1}, {x, y^(-1), (r*y)/x, x}] + 
 2*Li[{2, 1, 6, 1}, {x, y^(-1), (R*y)/x, x}] - 
 12*Li[{2, 1, 6, 1}, {x, y, r/y, y}] - 12*Li[{2, 1, 6, 1}, {x, y, R/y, y}] - 
 8*Li[{2, 1, 6, 1}, {x, y, r/(x*y), x}] - 
 8*Li[{2, 1, 6, 1}, {x, y, R/(x*y), x}] - 
 8*Li[{2, 1, 6, 1}, {x^2, 1, r/(x*y), y}] - 
 8*Li[{2, 1, 6, 1}, {x^2, 1, R/(x*y), y}] - 
 4*Li[{2, 1, 6, 1}, {x^2, x^(-1), r, y}] - 
 4*Li[{2, 1, 6, 1}, {x^2, x^(-1), R, y}] + 
 4*Li[{2, 1, 6, 1}, {x^2, x^(-1), r/y, y}] + 
 4*Li[{2, 1, 6, 1}, {x^2, x^(-1), R/y, y}] + 
 4*Li[{2, 1, 6, 1}, {x^2, y^(-1), r/x, y}] + 
 4*Li[{2, 1, 6, 1}, {x^2, y^(-1), R/x, y}] + 
 4*Li[{2, 1, 6, 1}, {x^2, y, r/(x*y), y}] + 
 4*Li[{2, 1, 6, 1}, {x^2, y, R/(x*y), y}] + 
 2*Li[{2, 1, 6, 1}, {y^(-1), x^(-1), r*x, y}] + 
 2*Li[{2, 1, 6, 1}, {y^(-1), x^(-1), R*x, y}] + 
 2*Li[{2, 1, 6, 1}, {y^(-1), x^(-1), r*y, x}] + 
 2*Li[{2, 1, 6, 1}, {y^(-1), x^(-1), R*y, x}] - 
 8*Li[{2, 1, 6, 1}, {y^(-1), x, r/x, y}] - 
 8*Li[{2, 1, 6, 1}, {y^(-1), x, R/x, y}] - 
 10*Li[{2, 1, 6, 1}, {y^(-1), y, r/x, x}] - 
 10*Li[{2, 1, 6, 1}, {y^(-1), y, R/x, x}] - 
 2*Li[{2, 1, 6, 1}, {y^(-1), y, r/y, y}] - 
 2*Li[{2, 1, 6, 1}, {y^(-1), y, R/y, y}] - 
 2*Li[{2, 1, 6, 1}, {1/(x*y), 1, r*x, y}] - 
 2*Li[{2, 1, 6, 1}, {1/(x*y), 1, R*x, y}] - 
 2*Li[{2, 1, 6, 1}, {1/(x*y), 1, r*y, x}] - 
 2*Li[{2, 1, 6, 1}, {1/(x*y), 1, R*y, x}] + 
 5*Li[{2, 1, 6, 1}, {1/(x*y), x, r, y}] + 
 5*Li[{2, 1, 6, 1}, {1/(x*y), x, R, y}] + 
 Li[{2, 1, 6, 1}, {1/(x*y), x, (r*y)/x, x}] + 
 Li[{2, 1, 6, 1}, {1/(x*y), x, (R*y)/x, x}] + 
 5*Li[{2, 1, 6, 1}, {1/(x*y), y, r, x}] + 
 5*Li[{2, 1, 6, 1}, {1/(x*y), y, R, x}] + 
 Li[{2, 1, 6, 1}, {1/(x*y), y, (r*x)/y, y}] + 
 Li[{2, 1, 6, 1}, {1/(x*y), y, (R*x)/y, y}] - 
 8*Li[{2, 1, 6, 1}, {x/y, 1, r, y}] - 8*Li[{2, 1, 6, 1}, {x/y, 1, R, y}] - 
 Li[{2, 1, 6, 1}, {x/y, x^(-1), r*x, y}] - 
 Li[{2, 1, 6, 1}, {x/y, x^(-1), R*x, y}] - 
 Li[{2, 1, 6, 1}, {x/y, x^(-1), r*y, x}] - 
 Li[{2, 1, 6, 1}, {x/y, x^(-1), R*y, x}] + 
 8*Li[{2, 1, 6, 1}, {x/y, x, r/x, y}] + 
 8*Li[{2, 1, 6, 1}, {x/y, x, R/x, y}] + 
 5*Li[{2, 1, 6, 1}, {x/y, y, r/x, x}] + 
 5*Li[{2, 1, 6, 1}, {x/y, y, R/x, x}] + 
 5*Li[{2, 1, 6, 1}, {x/y, y, r/y, y}] + 
 5*Li[{2, 1, 6, 1}, {x/y, y, R/y, y}] + 24*Li[{2, 1, 6, 1}, {y, 1, r, x}] + 
 24*Li[{2, 1, 6, 1}, {y, 1, R, x}] - 4*Li[{2, 1, 6, 1}, {y, 1, r/x, x}] - 
 4*Li[{2, 1, 6, 1}, {y, 1, R/x, x}] - 4*Li[{2, 1, 6, 1}, {y, 1, r/y, y}] - 
 4*Li[{2, 1, 6, 1}, {y, 1, R/y, y}] - 2*Li[{2, 1, 6, 1}, {y, x^(-1), r, x}] - 
 2*Li[{2, 1, 6, 1}, {y, x^(-1), R, x}] + 
 2*Li[{2, 1, 6, 1}, {y, x^(-1), (r*x)/y, y}] + 
 2*Li[{2, 1, 6, 1}, {y, x^(-1), (R*x)/y, y}] - 
 12*Li[{2, 1, 6, 1}, {y, x, r/x, x}] - 12*Li[{2, 1, 6, 1}, {y, x, R/x, x}] - 
 8*Li[{2, 1, 6, 1}, {y, x, r/(x*y), y}] - 
 8*Li[{2, 1, 6, 1}, {y, x, R/(x*y), y}] + 
 2*Li[{2, 1, 6, 1}, {y, y^(-1), r, y}] + 
 2*Li[{2, 1, 6, 1}, {y, y^(-1), R, y}] + 
 2*Li[{2, 1, 6, 1}, {y, y^(-1), (r*y)/x, x}] + 
 2*Li[{2, 1, 6, 1}, {y, y^(-1), (R*y)/x, x}] - 
 12*Li[{2, 1, 6, 1}, {y, y, r/y, x}] - 12*Li[{2, 1, 6, 1}, {y, y, R/y, x}] - 
 4*Li[{2, 1, 6, 1}, {y, y, r/(x*y), x}] - 
 4*Li[{2, 1, 6, 1}, {y, y, R/(x*y), x}] - 
 8*Li[{2, 1, 6, 1}, {y/x, 1, r, x}] - 8*Li[{2, 1, 6, 1}, {y/x, 1, R, x}] + 
 5*Li[{2, 1, 6, 1}, {y/x, x, r/x, x}] + 
 5*Li[{2, 1, 6, 1}, {y/x, x, R/x, x}] + 
 5*Li[{2, 1, 6, 1}, {y/x, x, r/y, y}] + 
 5*Li[{2, 1, 6, 1}, {y/x, x, R/y, y}] - 
 Li[{2, 1, 6, 1}, {y/x, y^(-1), r*x, y}] - 
 Li[{2, 1, 6, 1}, {y/x, y^(-1), R*x, y}] - 
 Li[{2, 1, 6, 1}, {y/x, y^(-1), r*y, x}] - 
 Li[{2, 1, 6, 1}, {y/x, y^(-1), R*y, x}] + 
 8*Li[{2, 1, 6, 1}, {y/x, y, r/y, x}] + 
 8*Li[{2, 1, 6, 1}, {y/x, y, R/y, x}] + 
 2*Li[{2, 1, 6, 1}, {x*y, 1, r/x, x}] + 
 2*Li[{2, 1, 6, 1}, {x*y, 1, R/x, x}] + 
 2*Li[{2, 1, 6, 1}, {x*y, 1, r/y, y}] + 
 2*Li[{2, 1, 6, 1}, {x*y, 1, R/y, y}] - 
 5*Li[{2, 1, 6, 1}, {x*y, x^(-1), r, x}] - 
 5*Li[{2, 1, 6, 1}, {x*y, x^(-1), R, x}] - 
 Li[{2, 1, 6, 1}, {x*y, x^(-1), (r*x)/y, y}] - 
 Li[{2, 1, 6, 1}, {x*y, x^(-1), (R*x)/y, y}] + 
 8*Li[{2, 1, 6, 1}, {x*y, x, r/(x*y), y}] + 
 8*Li[{2, 1, 6, 1}, {x*y, x, R/(x*y), y}] - 
 5*Li[{2, 1, 6, 1}, {x*y, y^(-1), r, y}] - 
 5*Li[{2, 1, 6, 1}, {x*y, y^(-1), R, y}] - 
 Li[{2, 1, 6, 1}, {x*y, y^(-1), (r*y)/x, x}] - 
 Li[{2, 1, 6, 1}, {x*y, y^(-1), (R*y)/x, x}] + 
 8*Li[{2, 1, 6, 1}, {x*y, y, r/(x*y), x}] + 
 8*Li[{2, 1, 6, 1}, {x*y, y, R/(x*y), x}] - 
 8*Li[{2, 1, 6, 1}, {y^2, 1, r/(x*y), x}] - 
 8*Li[{2, 1, 6, 1}, {y^2, 1, R/(x*y), x}] + 
 4*Li[{2, 1, 6, 1}, {y^2, x^(-1), r/y, x}] + 
 4*Li[{2, 1, 6, 1}, {y^2, x^(-1), R/y, x}] + 
 4*Li[{2, 1, 6, 1}, {y^2, x, r/(x*y), x}] + 
 4*Li[{2, 1, 6, 1}, {y^2, x, R/(x*y), x}] - 
 4*Li[{2, 1, 6, 1}, {y^2, y^(-1), r, x}] - 
 4*Li[{2, 1, 6, 1}, {y^2, y^(-1), R, x}] + 
 4*Li[{2, 1, 6, 1}, {y^2, y^(-1), r/x, x}] + 
 4*Li[{2, 1, 6, 1}, {y^2, y^(-1), R/x, x}] + 
 6*Li[{2, 2, 1, 5}, {1, 1, 1, r}] + 6*Li[{2, 2, 1, 5}, {1, 1, 1, R}] - 
 Li[{2, 2, 1, 5}, {1, 1, x, r}] - Li[{2, 2, 1, 5}, {1, 1, x, R}] - 
 6*Li[{2, 2, 1, 5}, {1, 1, x, r/x}] - 6*Li[{2, 2, 1, 5}, {1, 1, x, R/x}] - 
 Li[{2, 2, 1, 5}, {1, 1, y, r}] - Li[{2, 2, 1, 5}, {1, 1, y, R}] - 
 6*Li[{2, 2, 1, 5}, {1, 1, y, r/y}] - 6*Li[{2, 2, 1, 5}, {1, 1, y, R/y}] - 
 6*Li[{2, 2, 1, 5}, {1, x, 1, r}] - 6*Li[{2, 2, 1, 5}, {1, x, 1, R}] + 
 3*Li[{2, 2, 1, 5}, {1, x, x, r/x}] + 3*Li[{2, 2, 1, 5}, {1, x, x, R/x}] + 
 9*Li[{2, 2, 1, 5}, {1, x, y, r}] + 9*Li[{2, 2, 1, 5}, {1, x, y, R}] + 
 4*Li[{2, 2, 1, 5}, {1, x, y, r/(x*y)}] + 
 4*Li[{2, 2, 1, 5}, {1, x, y, R/(x*y)}] + 
 Li[{2, 2, 1, 5}, {1, x^2, x^(-1), r}] + 
 Li[{2, 2, 1, 5}, {1, x^2, x^(-1), R}] - 
 3*Li[{2, 2, 1, 5}, {1, x^2, y, r/x}] - 
 3*Li[{2, 2, 1, 5}, {1, x^2, y, R/x}] + 
 2*Li[{2, 2, 1, 5}, {1, x^2, y, r/(x*y)}] + 
 2*Li[{2, 2, 1, 5}, {1, x^2, y, R/(x*y)}] - 
 3*Li[{2, 2, 1, 5}, {1, x/y, y, r}] - 3*Li[{2, 2, 1, 5}, {1, x/y, y, R}] - 
 2*Li[{2, 2, 1, 5}, {1, x/y, y, r/x}] - 
 2*Li[{2, 2, 1, 5}, {1, x/y, y, R/x}] - 6*Li[{2, 2, 1, 5}, {1, y, 1, r}] - 
 6*Li[{2, 2, 1, 5}, {1, y, 1, R}] + 9*Li[{2, 2, 1, 5}, {1, y, x, r}] + 
 9*Li[{2, 2, 1, 5}, {1, y, x, R}] + 4*Li[{2, 2, 1, 5}, {1, y, x, r/(x*y)}] + 
 4*Li[{2, 2, 1, 5}, {1, y, x, R/(x*y)}] + 
 3*Li[{2, 2, 1, 5}, {1, y, y, r/y}] + 3*Li[{2, 2, 1, 5}, {1, y, y, R/y}] - 
 3*Li[{2, 2, 1, 5}, {1, y/x, x, r}] - 3*Li[{2, 2, 1, 5}, {1, y/x, x, R}] - 
 2*Li[{2, 2, 1, 5}, {1, y/x, x, r/y}] - 
 2*Li[{2, 2, 1, 5}, {1, y/x, x, R/y}] + 6*Li[{2, 2, 1, 5}, {1, x*y, 1, r}] + 
 6*Li[{2, 2, 1, 5}, {1, x*y, 1, R}] + 
 8*Li[{2, 2, 1, 5}, {1, x*y, 1, r/(x*y)}] + 
 8*Li[{2, 2, 1, 5}, {1, x*y, 1, R/(x*y)}] - 
 2*Li[{2, 2, 1, 5}, {1, x*y, x^(-1), r}] - 
 2*Li[{2, 2, 1, 5}, {1, x*y, x^(-1), R}] - 
 4*Li[{2, 2, 1, 5}, {1, x*y, x^(-1), r/y}] - 
 4*Li[{2, 2, 1, 5}, {1, x*y, x^(-1), R/y}] - 
 6*Li[{2, 2, 1, 5}, {1, x*y, x, r/x}] - 
 6*Li[{2, 2, 1, 5}, {1, x*y, x, R/x}] + 
 4*Li[{2, 2, 1, 5}, {1, x*y, x, r/(x*y)}] + 
 4*Li[{2, 2, 1, 5}, {1, x*y, x, R/(x*y)}] - 
 2*Li[{2, 2, 1, 5}, {1, x*y, y^(-1), r}] - 
 2*Li[{2, 2, 1, 5}, {1, x*y, y^(-1), R}] - 
 4*Li[{2, 2, 1, 5}, {1, x*y, y^(-1), r/x}] - 
 4*Li[{2, 2, 1, 5}, {1, x*y, y^(-1), R/x}] - 
 6*Li[{2, 2, 1, 5}, {1, x*y, y, r/y}] - 
 6*Li[{2, 2, 1, 5}, {1, x*y, y, R/y}] + 
 4*Li[{2, 2, 1, 5}, {1, x*y, y, r/(x*y)}] + 
 4*Li[{2, 2, 1, 5}, {1, x*y, y, R/(x*y)}] - 
 3*Li[{2, 2, 1, 5}, {1, y^2, x, r/y}] - 
 3*Li[{2, 2, 1, 5}, {1, y^2, x, R/y}] + 
 2*Li[{2, 2, 1, 5}, {1, y^2, x, r/(x*y)}] + 
 2*Li[{2, 2, 1, 5}, {1, y^2, x, R/(x*y)}] + 
 Li[{2, 2, 1, 5}, {1, y^2, y^(-1), r}] + 
 Li[{2, 2, 1, 5}, {1, y^2, y^(-1), R}] + 
 2*Li[{2, 2, 1, 5}, {x^(-1), 1, x, r}] + 
 2*Li[{2, 2, 1, 5}, {x^(-1), 1, x, R}] - 
 2*Li[{2, 2, 1, 5}, {x^(-1), x^2, y, r/(x*y)}] - 
 2*Li[{2, 2, 1, 5}, {x^(-1), x^2, y, R/(x*y)}] + 
 2*Li[{2, 2, 1, 5}, {x^(-1), x/y, y, r}] + 
 2*Li[{2, 2, 1, 5}, {x^(-1), x/y, y, R}] - 
 4*Li[{2, 2, 1, 5}, {x^(-1), x*y, x, r/(x*y)}] - 
 4*Li[{2, 2, 1, 5}, {x^(-1), x*y, x, R/(x*y)}] + 
 2*Li[{2, 2, 1, 5}, {x^(-1), x*y, y^(-1), r}] + 
 2*Li[{2, 2, 1, 5}, {x^(-1), x*y, y^(-1), R}] - 
 4*Li[{2, 2, 1, 5}, {x, 1, 1, r}] - 4*Li[{2, 2, 1, 5}, {x, 1, 1, R}] + 
 4*Li[{2, 2, 1, 5}, {x, 1, x, r/x}] + 4*Li[{2, 2, 1, 5}, {x, 1, x, R/x}] + 
 6*Li[{2, 2, 1, 5}, {x, 1, y, r}] + 6*Li[{2, 2, 1, 5}, {x, 1, y, R}] + 
 2*Li[{2, 2, 1, 5}, {x, 1, y, r/y}] + 2*Li[{2, 2, 1, 5}, {x, 1, y, R/y}] + 
 Li[{2, 2, 1, 5}, {x, x/y, y, r/x}] + Li[{2, 2, 1, 5}, {x, x/y, y, R/x}] - 
 18*Li[{2, 2, 1, 5}, {x, y, 1, r}] - 18*Li[{2, 2, 1, 5}, {x, y, 1, R}] + 
 9*Li[{2, 2, 1, 5}, {x, y, x, r/x}] + 9*Li[{2, 2, 1, 5}, {x, y, x, R/x}] - 
 4*Li[{2, 2, 1, 5}, {x, y, x, r/(x*y)}] - 
 4*Li[{2, 2, 1, 5}, {x, y, x, R/(x*y)}] + 
 9*Li[{2, 2, 1, 5}, {x, y, y, r/y}] + 9*Li[{2, 2, 1, 5}, {x, y, y, R/y}] + 
 2*Li[{2, 2, 1, 5}, {x, y/x, x, r/y}] + 
 2*Li[{2, 2, 1, 5}, {x, y/x, x, R/y}] - 
 8*Li[{2, 2, 1, 5}, {x, x*y, 1, r/(x*y)}] - 
 8*Li[{2, 2, 1, 5}, {x, x*y, 1, R/(x*y)}] + 
 3*Li[{2, 2, 1, 5}, {x, x*y, x^(-1), r}] + 
 3*Li[{2, 2, 1, 5}, {x, x*y, x^(-1), R}] + 
 4*Li[{2, 2, 1, 5}, {x, x*y, x^(-1), r/y}] + 
 4*Li[{2, 2, 1, 5}, {x, x*y, x^(-1), R/y}] + 
 4*Li[{2, 2, 1, 5}, {x, x*y, y^(-1), r/x}] + 
 4*Li[{2, 2, 1, 5}, {x, x*y, y^(-1), R/x}] - 
 6*Li[{2, 2, 1, 5}, {x, x*y, y, r/(x*y)}] - 
 6*Li[{2, 2, 1, 5}, {x, x*y, y, R/(x*y)}] - 
 3*Li[{2, 2, 1, 5}, {x, y^2, x, r/(x*y)}] - 
 3*Li[{2, 2, 1, 5}, {x, y^2, x, R/(x*y)}] + 
 3*Li[{2, 2, 1, 5}, {x, y^2, y^(-1), r}] + 
 3*Li[{2, 2, 1, 5}, {x, y^2, y^(-1), R}] - 
 2*Li[{2, 2, 1, 5}, {x^2, 1, y, r/x}] - 
 2*Li[{2, 2, 1, 5}, {x^2, 1, y, R/x}] - 
 2*Li[{2, 2, 1, 5}, {x^2, 1, y, r/(x*y)}] - 
 2*Li[{2, 2, 1, 5}, {x^2, 1, y, R/(x*y)}] + 
 2*Li[{2, 2, 1, 5}, {x^2, x^(-1), y, r/y}] + 
 2*Li[{2, 2, 1, 5}, {x^2, x^(-1), y, R/y}] + 
 2*Li[{2, 2, 1, 5}, {x^2, y^(-1), y, r/x}] + 
 2*Li[{2, 2, 1, 5}, {x^2, y^(-1), y, R/x}] - 
 Li[{2, 2, 1, 5}, {x^2, 1/(x*y), y, r}] - 
 Li[{2, 2, 1, 5}, {x^2, 1/(x*y), y, R}] + 
 Li[{2, 2, 1, 5}, {x^2, y, x^(-1), r}] + 
 Li[{2, 2, 1, 5}, {x^2, y, x^(-1), R}] + 
 Li[{2, 2, 1, 5}, {x^2, y, y, r/(x*y)}] + 
 Li[{2, 2, 1, 5}, {x^2, y, y, R/(x*y)}] + 
 2*Li[{2, 2, 1, 5}, {x^2, y/x, 1, r}] + 
 2*Li[{2, 2, 1, 5}, {x^2, y/x, 1, R}] - 
 Li[{2, 2, 1, 5}, {x^2, y/x, x, r/x}] - 
 Li[{2, 2, 1, 5}, {x^2, y/x, x, R/x}] - 
 2*Li[{2, 2, 1, 5}, {x^2, y/x, y, r/y}] - 
 2*Li[{2, 2, 1, 5}, {x^2, y/x, y, R/y}] + 
 2*Li[{2, 2, 1, 5}, {x^2, y^2, 1, r/(x*y)}] + 
 2*Li[{2, 2, 1, 5}, {x^2, y^2, 1, R/(x*y)}] - 
 Li[{2, 2, 1, 5}, {x^2, y^2, x^(-1), r/y}] - 
 Li[{2, 2, 1, 5}, {x^2, y^2, x^(-1), R/y}] - 
 Li[{2, 2, 1, 5}, {x^2, y^2, y^(-1), r/x}] - 
 Li[{2, 2, 1, 5}, {x^2, y^2, y^(-1), R/x}] + 
 2*Li[{2, 2, 1, 5}, {y^(-1), 1, y, r}] + 
 2*Li[{2, 2, 1, 5}, {y^(-1), 1, y, R}] + 
 2*Li[{2, 2, 1, 5}, {y^(-1), y/x, x, r}] + 
 2*Li[{2, 2, 1, 5}, {y^(-1), y/x, x, R}] + 
 2*Li[{2, 2, 1, 5}, {y^(-1), x*y, x^(-1), r}] + 
 2*Li[{2, 2, 1, 5}, {y^(-1), x*y, x^(-1), R}] - 
 4*Li[{2, 2, 1, 5}, {y^(-1), x*y, y, r/(x*y)}] - 
 4*Li[{2, 2, 1, 5}, {y^(-1), x*y, y, R/(x*y)}] - 
 2*Li[{2, 2, 1, 5}, {y^(-1), y^2, x, r/(x*y)}] - 
 2*Li[{2, 2, 1, 5}, {y^(-1), y^2, x, R/(x*y)}] - 
 2*Li[{2, 2, 1, 5}, {1/(x*y), x, y, r}] - 
 2*Li[{2, 2, 1, 5}, {1/(x*y), x, y, R}] + 
 Li[{2, 2, 1, 5}, {1/(x*y), x^2, y, r/x}] + 
 Li[{2, 2, 1, 5}, {1/(x*y), x^2, y, R/x}] - 
 2*Li[{2, 2, 1, 5}, {1/(x*y), y, x, r}] - 
 2*Li[{2, 2, 1, 5}, {1/(x*y), y, x, R}] - 
 2*Li[{2, 2, 1, 5}, {1/(x*y), x*y, 1, r}] - 
 2*Li[{2, 2, 1, 5}, {1/(x*y), x*y, 1, R}] + 
 2*Li[{2, 2, 1, 5}, {1/(x*y), x*y, x, r/x}] + 
 2*Li[{2, 2, 1, 5}, {1/(x*y), x*y, x, R/x}] + 
 2*Li[{2, 2, 1, 5}, {1/(x*y), x*y, y, r/y}] + 
 2*Li[{2, 2, 1, 5}, {1/(x*y), x*y, y, R/y}] + 
 Li[{2, 2, 1, 5}, {1/(x*y), y^2, x, r/y}] + 
 Li[{2, 2, 1, 5}, {1/(x*y), y^2, x, R/y}] - 
 3*Li[{2, 2, 1, 5}, {x/y, 1, y, r}] - 3*Li[{2, 2, 1, 5}, {x/y, 1, y, R}] - 
 Li[{2, 2, 1, 5}, {x/y, x, y, r/x}] - Li[{2, 2, 1, 5}, {x/y, x, y, R/x}] + 
 4*Li[{2, 2, 1, 5}, {x/y, y, 1, r}] + 4*Li[{2, 2, 1, 5}, {x/y, y, 1, R}] - 
 2*Li[{2, 2, 1, 5}, {x/y, y, x, r/x}] - 
 2*Li[{2, 2, 1, 5}, {x/y, y, x, R/x}] - 
 2*Li[{2, 2, 1, 5}, {x/y, y, y, r/y}] - 
 2*Li[{2, 2, 1, 5}, {x/y, y, y, R/y}] - Li[{2, 2, 1, 5}, {x/y, y/x, x, r}] - 
 Li[{2, 2, 1, 5}, {x/y, y/x, x, R}] - 
 2*Li[{2, 2, 1, 5}, {x/y, x*y, x^(-1), r}] - 
 2*Li[{2, 2, 1, 5}, {x/y, x*y, x^(-1), R}] + 
 4*Li[{2, 2, 1, 5}, {x/y, x*y, y, r/(x*y)}] + 
 4*Li[{2, 2, 1, 5}, {x/y, x*y, y, R/(x*y)}] + 
 2*Li[{2, 2, 1, 5}, {x/y, y^2, x, r/(x*y)}] + 
 2*Li[{2, 2, 1, 5}, {x/y, y^2, x, R/(x*y)}] - 
 Li[{2, 2, 1, 5}, {x/y, y^2, y^(-1), r}] - 
 Li[{2, 2, 1, 5}, {x/y, y^2, y^(-1), R}] - 4*Li[{2, 2, 1, 5}, {y, 1, 1, r}] - 
 4*Li[{2, 2, 1, 5}, {y, 1, 1, R}] + 6*Li[{2, 2, 1, 5}, {y, 1, x, r}] + 
 6*Li[{2, 2, 1, 5}, {y, 1, x, R}] + 2*Li[{2, 2, 1, 5}, {y, 1, x, r/x}] + 
 2*Li[{2, 2, 1, 5}, {y, 1, x, R/x}] + 4*Li[{2, 2, 1, 5}, {y, 1, y, r/y}] + 
 4*Li[{2, 2, 1, 5}, {y, 1, y, R/y}] - 18*Li[{2, 2, 1, 5}, {y, x, 1, r}] - 
 18*Li[{2, 2, 1, 5}, {y, x, 1, R}] + 9*Li[{2, 2, 1, 5}, {y, x, x, r/x}] + 
 9*Li[{2, 2, 1, 5}, {y, x, x, R/x}] + 9*Li[{2, 2, 1, 5}, {y, x, y, r/y}] + 
 9*Li[{2, 2, 1, 5}, {y, x, y, R/y}] - 
 4*Li[{2, 2, 1, 5}, {y, x, y, r/(x*y)}] - 
 4*Li[{2, 2, 1, 5}, {y, x, y, R/(x*y)}] + 
 3*Li[{2, 2, 1, 5}, {y, x^2, x^(-1), r}] + 
 3*Li[{2, 2, 1, 5}, {y, x^2, x^(-1), R}] - 
 3*Li[{2, 2, 1, 5}, {y, x^2, y, r/(x*y)}] - 
 3*Li[{2, 2, 1, 5}, {y, x^2, y, R/(x*y)}] + 
 2*Li[{2, 2, 1, 5}, {y, x/y, y, r/x}] + 
 2*Li[{2, 2, 1, 5}, {y, x/y, y, R/x}] + Li[{2, 2, 1, 5}, {y, y/x, x, r/y}] + 
 Li[{2, 2, 1, 5}, {y, y/x, x, R/y}] - 
 8*Li[{2, 2, 1, 5}, {y, x*y, 1, r/(x*y)}] - 
 8*Li[{2, 2, 1, 5}, {y, x*y, 1, R/(x*y)}] + 
 4*Li[{2, 2, 1, 5}, {y, x*y, x^(-1), r/y}] + 
 4*Li[{2, 2, 1, 5}, {y, x*y, x^(-1), R/y}] - 
 6*Li[{2, 2, 1, 5}, {y, x*y, x, r/(x*y)}] - 
 6*Li[{2, 2, 1, 5}, {y, x*y, x, R/(x*y)}] + 
 3*Li[{2, 2, 1, 5}, {y, x*y, y^(-1), r}] + 
 3*Li[{2, 2, 1, 5}, {y, x*y, y^(-1), R}] + 
 4*Li[{2, 2, 1, 5}, {y, x*y, y^(-1), r/x}] + 
 4*Li[{2, 2, 1, 5}, {y, x*y, y^(-1), R/x}] - 
 3*Li[{2, 2, 1, 5}, {y/x, 1, x, r}] - 3*Li[{2, 2, 1, 5}, {y/x, 1, x, R}] + 
 4*Li[{2, 2, 1, 5}, {y/x, x, 1, r}] + 4*Li[{2, 2, 1, 5}, {y/x, x, 1, R}] - 
 2*Li[{2, 2, 1, 5}, {y/x, x, x, r/x}] - 
 2*Li[{2, 2, 1, 5}, {y/x, x, x, R/x}] - 
 2*Li[{2, 2, 1, 5}, {y/x, x, y, r/y}] - 
 2*Li[{2, 2, 1, 5}, {y/x, x, y, R/y}] - 
 Li[{2, 2, 1, 5}, {y/x, x^2, x^(-1), r}] - 
 Li[{2, 2, 1, 5}, {y/x, x^2, x^(-1), R}] + 
 2*Li[{2, 2, 1, 5}, {y/x, x^2, y, r/(x*y)}] + 
 2*Li[{2, 2, 1, 5}, {y/x, x^2, y, R/(x*y)}] - 
 Li[{2, 2, 1, 5}, {y/x, x/y, y, r}] - Li[{2, 2, 1, 5}, {y/x, x/y, y, R}] - 
 Li[{2, 2, 1, 5}, {y/x, y, x, r/y}] - Li[{2, 2, 1, 5}, {y/x, y, x, R/y}] + 
 4*Li[{2, 2, 1, 5}, {y/x, x*y, x, r/(x*y)}] + 
 4*Li[{2, 2, 1, 5}, {y/x, x*y, x, R/(x*y)}] - 
 2*Li[{2, 2, 1, 5}, {y/x, x*y, y^(-1), r}] - 
 2*Li[{2, 2, 1, 5}, {y/x, x*y, y^(-1), R}] + 
 6*Li[{2, 2, 1, 5}, {x*y, 1, 1, r}] + 6*Li[{2, 2, 1, 5}, {x*y, 1, 1, R}] - 
 6*Li[{2, 2, 1, 5}, {x*y, 1, x, r/x}] - 
 6*Li[{2, 2, 1, 5}, {x*y, 1, x, R/x}] - 
 6*Li[{2, 2, 1, 5}, {x*y, 1, y, r/y}] - 
 6*Li[{2, 2, 1, 5}, {x*y, 1, y, R/y}] + 
 Li[{2, 2, 1, 5}, {x*y, x, x^(-1), r}] + 
 Li[{2, 2, 1, 5}, {x*y, x, x^(-1), R}] + 
 2*Li[{2, 2, 1, 5}, {x*y, x, y, r/(x*y)}] + 
 2*Li[{2, 2, 1, 5}, {x*y, x, y, R/(x*y)}] - 
 2*Li[{2, 2, 1, 5}, {x*y, x/y, y, r/x}] - 
 2*Li[{2, 2, 1, 5}, {x*y, x/y, y, R/x}] + 
 2*Li[{2, 2, 1, 5}, {x*y, y, x, r/(x*y)}] + 
 2*Li[{2, 2, 1, 5}, {x*y, y, x, R/(x*y)}] + 
 Li[{2, 2, 1, 5}, {x*y, y, y^(-1), r}] + 
 Li[{2, 2, 1, 5}, {x*y, y, y^(-1), R}] - 
 2*Li[{2, 2, 1, 5}, {x*y, y/x, x, r/y}] - 
 2*Li[{2, 2, 1, 5}, {x*y, y/x, x, R/y}] + 
 8*Li[{2, 2, 1, 5}, {x*y, x*y, 1, r/(x*y)}] + 
 8*Li[{2, 2, 1, 5}, {x*y, x*y, 1, R/(x*y)}] - 
 4*Li[{2, 2, 1, 5}, {x*y, x*y, x^(-1), r/y}] - 
 4*Li[{2, 2, 1, 5}, {x*y, x*y, x^(-1), R/y}] - 
 4*Li[{2, 2, 1, 5}, {x*y, x*y, y^(-1), r/x}] - 
 4*Li[{2, 2, 1, 5}, {x*y, x*y, y^(-1), R/x}] - 
 2*Li[{2, 2, 1, 5}, {y^2, 1, x, r/y}] - 
 2*Li[{2, 2, 1, 5}, {y^2, 1, x, R/y}] - 
 2*Li[{2, 2, 1, 5}, {y^2, 1, x, r/(x*y)}] - 
 2*Li[{2, 2, 1, 5}, {y^2, 1, x, R/(x*y)}] + 
 2*Li[{2, 2, 1, 5}, {y^2, x^(-1), x, r/y}] + 
 2*Li[{2, 2, 1, 5}, {y^2, x^(-1), x, R/y}] + 
 Li[{2, 2, 1, 5}, {y^2, x, x, r/(x*y)}] + 
 Li[{2, 2, 1, 5}, {y^2, x, x, R/(x*y)}] + 
 Li[{2, 2, 1, 5}, {y^2, x, y^(-1), r}] + 
 Li[{2, 2, 1, 5}, {y^2, x, y^(-1), R}] + 
 2*Li[{2, 2, 1, 5}, {y^2, x^2, 1, r/(x*y)}] + 
 2*Li[{2, 2, 1, 5}, {y^2, x^2, 1, R/(x*y)}] - 
 Li[{2, 2, 1, 5}, {y^2, x^2, x^(-1), r/y}] - 
 Li[{2, 2, 1, 5}, {y^2, x^2, x^(-1), R/y}] - 
 Li[{2, 2, 1, 5}, {y^2, x^2, y^(-1), r/x}] - 
 Li[{2, 2, 1, 5}, {y^2, x^2, y^(-1), R/x}] + 
 2*Li[{2, 2, 1, 5}, {y^2, y^(-1), x, r/x}] + 
 2*Li[{2, 2, 1, 5}, {y^2, y^(-1), x, R/x}] - 
 Li[{2, 2, 1, 5}, {y^2, 1/(x*y), x, r}] - 
 Li[{2, 2, 1, 5}, {y^2, 1/(x*y), x, R}] + 
 2*Li[{2, 2, 1, 5}, {y^2, x/y, 1, r}] + 
 2*Li[{2, 2, 1, 5}, {y^2, x/y, 1, R}] - 
 2*Li[{2, 2, 1, 5}, {y^2, x/y, x, r/x}] - 
 2*Li[{2, 2, 1, 5}, {y^2, x/y, x, R/x}] - 
 Li[{2, 2, 1, 5}, {y^2, x/y, y, r/y}] - 
 Li[{2, 2, 1, 5}, {y^2, x/y, y, R/y}] - (Pi^2*Li[{2, 2, 2, 2}, {1, 1, 1, x}])/
  3 - (Pi^2*Li[{2, 2, 2, 2}, {1, 1, 1, y}])/3 - 
 (4*Pi^2*Li[{2, 2, 2, 2}, {1, 1, x, y}])/3 - 
 (4*Pi^2*Li[{2, 2, 2, 2}, {1, 1, y, x}])/3 - 
 (2*Pi^2*Li[{2, 2, 2, 2}, {1, x, 1, y}])/3 - 
 (2*Pi^2*Li[{2, 2, 2, 2}, {1, y, 1, x}])/3 - 
 (Pi^2*Li[{2, 2, 2, 2}, {x, 1, 1, y}])/3 - 
 (Pi^2*Li[{2, 2, 2, 2}, {y, 1, 1, x}])/3 + 
 8*Li[{2, 2, 2, 4}, {1, 1, 1, x*y}] + 4*Li[{2, 2, 4, 2}, {1, 1, x, y}] + 
 4*Li[{2, 2, 4, 2}, {1, 1, y, x}] - Li[{2, 2, 5, 1}, {1, 1, r, x}] - 
 Li[{2, 2, 5, 1}, {1, 1, r, y}] - Li[{2, 2, 5, 1}, {1, 1, R, x}] - 
 Li[{2, 2, 5, 1}, {1, 1, R, y}] - 3*Li[{2, 2, 5, 1}, {1, 1, r/x, x}] - 
 3*Li[{2, 2, 5, 1}, {1, 1, R/x, x}] - 3*Li[{2, 2, 5, 1}, {1, 1, r/y, y}] - 
 3*Li[{2, 2, 5, 1}, {1, 1, R/y, y}] + 9*Li[{2, 2, 5, 1}, {1, x, r, y}] + 
 9*Li[{2, 2, 5, 1}, {1, x, R, y}] - 3*Li[{2, 2, 5, 1}, {1, x, r/y, y}] - 
 3*Li[{2, 2, 5, 1}, {1, x, R/y, y}] + 
 4*Li[{2, 2, 5, 1}, {1, x, r/(x*y), y}] + 
 4*Li[{2, 2, 5, 1}, {1, x, R/(x*y), y}] - 
 3*Li[{2, 2, 5, 1}, {1, x^2, r/x, y}] - 
 3*Li[{2, 2, 5, 1}, {1, x^2, R/x, y}] + 
 3*Li[{2, 2, 5, 1}, {1, x^2, r/(x*y), y}] + 
 3*Li[{2, 2, 5, 1}, {1, x^2, R/(x*y), y}] - 
 3*Li[{2, 2, 5, 1}, {1, x/y, r, y}] - 3*Li[{2, 2, 5, 1}, {1, x/y, R, y}] - 
 2*Li[{2, 2, 5, 1}, {1, x/y, r/x, y}] - 
 2*Li[{2, 2, 5, 1}, {1, x/y, R/x, y}] + 9*Li[{2, 2, 5, 1}, {1, y, r, x}] + 
 9*Li[{2, 2, 5, 1}, {1, y, R, x}] - 3*Li[{2, 2, 5, 1}, {1, y, r/x, x}] - 
 3*Li[{2, 2, 5, 1}, {1, y, R/x, x}] + 
 4*Li[{2, 2, 5, 1}, {1, y, r/(x*y), x}] + 
 4*Li[{2, 2, 5, 1}, {1, y, R/(x*y), x}] - 
 3*Li[{2, 2, 5, 1}, {1, y/x, r, x}] - 3*Li[{2, 2, 5, 1}, {1, y/x, R, x}] - 
 2*Li[{2, 2, 5, 1}, {1, y/x, r/y, x}] - 
 2*Li[{2, 2, 5, 1}, {1, y/x, R/y, x}] - 
 3*Li[{2, 2, 5, 1}, {1, x*y, r/x, x}] - 
 3*Li[{2, 2, 5, 1}, {1, x*y, R/x, x}] - 
 3*Li[{2, 2, 5, 1}, {1, x*y, r/y, y}] - 
 3*Li[{2, 2, 5, 1}, {1, x*y, R/y, y}] + 
 2*Li[{2, 2, 5, 1}, {1, x*y, r/(x*y), x}] + 
 2*Li[{2, 2, 5, 1}, {1, x*y, r/(x*y), y}] + 
 2*Li[{2, 2, 5, 1}, {1, x*y, R/(x*y), x}] + 
 2*Li[{2, 2, 5, 1}, {1, x*y, R/(x*y), y}] - 
 3*Li[{2, 2, 5, 1}, {1, y^2, r/y, x}] - 
 3*Li[{2, 2, 5, 1}, {1, y^2, R/y, x}] + 
 3*Li[{2, 2, 5, 1}, {1, y^2, r/(x*y), x}] + 
 3*Li[{2, 2, 5, 1}, {1, y^2, R/(x*y), x}] + 
 2*Li[{2, 2, 5, 1}, {x^(-1), 1, r, x}] + 
 2*Li[{2, 2, 5, 1}, {x^(-1), 1, R, x}] - 
 2*Li[{2, 2, 5, 1}, {x^(-1), x^2, r/(x*y), y}] - 
 2*Li[{2, 2, 5, 1}, {x^(-1), x^2, R/(x*y), y}] + 
 2*Li[{2, 2, 5, 1}, {x^(-1), x/y, r, y}] + 
 2*Li[{2, 2, 5, 1}, {x^(-1), x/y, R, y}] - 
 2*Li[{2, 2, 5, 1}, {x^(-1), x*y, r/(x*y), x}] - 
 2*Li[{2, 2, 5, 1}, {x^(-1), x*y, R/(x*y), x}] + 
 6*Li[{2, 2, 5, 1}, {x, 1, r, y}] + 6*Li[{2, 2, 5, 1}, {x, 1, R, y}] + 
 2*Li[{2, 2, 5, 1}, {x, 1, r/x, x}] + 2*Li[{2, 2, 5, 1}, {x, 1, R/x, x}] + 
 Li[{2, 2, 5, 1}, {x, x/y, r/x, y}] + Li[{2, 2, 5, 1}, {x, x/y, R/x, y}] - 
 4*Li[{2, 2, 5, 1}, {x, y, r/(x*y), x}] - 
 4*Li[{2, 2, 5, 1}, {x, y, R/(x*y), x}] + 
 2*Li[{2, 2, 5, 1}, {x, y/x, r/y, x}] + 
 2*Li[{2, 2, 5, 1}, {x, y/x, R/y, x}] - 
 3*Li[{2, 2, 5, 1}, {x, x*y, r/(x*y), y}] - 
 3*Li[{2, 2, 5, 1}, {x, x*y, R/(x*y), y}] - 
 2*Li[{2, 2, 5, 1}, {x^2, 1, r/x, y}] - 
 2*Li[{2, 2, 5, 1}, {x^2, 1, R/x, y}] - 
 2*Li[{2, 2, 5, 1}, {x^2, 1, r/(x*y), y}] - 
 2*Li[{2, 2, 5, 1}, {x^2, 1, R/(x*y), y}] + 
 2*Li[{2, 2, 5, 1}, {x^2, x^(-1), r/y, y}] + 
 2*Li[{2, 2, 5, 1}, {x^2, x^(-1), R/y, y}] + 
 2*Li[{2, 2, 5, 1}, {x^2, y^(-1), r/x, y}] + 
 2*Li[{2, 2, 5, 1}, {x^2, y^(-1), R/x, y}] - 
 Li[{2, 2, 5, 1}, {x^2, 1/(x*y), r, y}] - 
 Li[{2, 2, 5, 1}, {x^2, 1/(x*y), R, y}] + 
 2*Li[{2, 2, 5, 1}, {x^2, y, r/(x*y), y}] + 
 2*Li[{2, 2, 5, 1}, {x^2, y, R/(x*y), y}] - 
 Li[{2, 2, 5, 1}, {x^2, y/x, r/y, y}] - 
 Li[{2, 2, 5, 1}, {x^2, y/x, R/y, y}] + 
 2*Li[{2, 2, 5, 1}, {y^(-1), 1, r, y}] + 
 2*Li[{2, 2, 5, 1}, {y^(-1), 1, R, y}] + 
 2*Li[{2, 2, 5, 1}, {y^(-1), y/x, r, x}] + 
 2*Li[{2, 2, 5, 1}, {y^(-1), y/x, R, x}] - 
 2*Li[{2, 2, 5, 1}, {y^(-1), x*y, r/(x*y), y}] - 
 2*Li[{2, 2, 5, 1}, {y^(-1), x*y, R/(x*y), y}] - 
 2*Li[{2, 2, 5, 1}, {y^(-1), y^2, r/(x*y), x}] - 
 2*Li[{2, 2, 5, 1}, {y^(-1), y^2, R/(x*y), x}] - 
 2*Li[{2, 2, 5, 1}, {1/(x*y), x, r, y}] - 
 2*Li[{2, 2, 5, 1}, {1/(x*y), x, R, y}] + 
 Li[{2, 2, 5, 1}, {1/(x*y), x^2, r/x, y}] + 
 Li[{2, 2, 5, 1}, {1/(x*y), x^2, R/x, y}] - 
 2*Li[{2, 2, 5, 1}, {1/(x*y), y, r, x}] - 
 2*Li[{2, 2, 5, 1}, {1/(x*y), y, R, x}] + 
 Li[{2, 2, 5, 1}, {1/(x*y), x*y, r/x, x}] + 
 Li[{2, 2, 5, 1}, {1/(x*y), x*y, R/x, x}] + 
 Li[{2, 2, 5, 1}, {1/(x*y), x*y, r/y, y}] + 
 Li[{2, 2, 5, 1}, {1/(x*y), x*y, R/y, y}] + 
 Li[{2, 2, 5, 1}, {1/(x*y), y^2, r/y, x}] + 
 Li[{2, 2, 5, 1}, {1/(x*y), y^2, R/y, x}] - 
 3*Li[{2, 2, 5, 1}, {x/y, 1, r, y}] - 3*Li[{2, 2, 5, 1}, {x/y, 1, R, y}] - 
 Li[{2, 2, 5, 1}, {x/y, x, r/x, y}] - Li[{2, 2, 5, 1}, {x/y, x, R/x, y}] - 
 Li[{2, 2, 5, 1}, {x/y, y/x, r, x}] - Li[{2, 2, 5, 1}, {x/y, y/x, R, x}] + 
 2*Li[{2, 2, 5, 1}, {x/y, x*y, r/(x*y), y}] + 
 2*Li[{2, 2, 5, 1}, {x/y, x*y, R/(x*y), y}] + 
 Li[{2, 2, 5, 1}, {x/y, y^2, r/(x*y), x}] + 
 Li[{2, 2, 5, 1}, {x/y, y^2, R/(x*y), x}] + 
 6*Li[{2, 2, 5, 1}, {y, 1, r, x}] + 6*Li[{2, 2, 5, 1}, {y, 1, R, x}] + 
 2*Li[{2, 2, 5, 1}, {y, 1, r/y, y}] + 2*Li[{2, 2, 5, 1}, {y, 1, R/y, y}] - 
 4*Li[{2, 2, 5, 1}, {y, x, r/(x*y), y}] - 
 4*Li[{2, 2, 5, 1}, {y, x, R/(x*y), y}] + 
 2*Li[{2, 2, 5, 1}, {y, x/y, r/x, y}] + 
 2*Li[{2, 2, 5, 1}, {y, x/y, R/x, y}] + Li[{2, 2, 5, 1}, {y, y/x, r/y, x}] + 
 Li[{2, 2, 5, 1}, {y, y/x, R/y, x}] - 
 3*Li[{2, 2, 5, 1}, {y, x*y, r/(x*y), x}] - 
 3*Li[{2, 2, 5, 1}, {y, x*y, R/(x*y), x}] - 
 3*Li[{2, 2, 5, 1}, {y/x, 1, r, x}] - 3*Li[{2, 2, 5, 1}, {y/x, 1, R, x}] + 
 Li[{2, 2, 5, 1}, {y/x, x^2, r/(x*y), y}] + 
 Li[{2, 2, 5, 1}, {y/x, x^2, R/(x*y), y}] - 
 Li[{2, 2, 5, 1}, {y/x, x/y, r, y}] - Li[{2, 2, 5, 1}, {y/x, x/y, R, y}] - 
 Li[{2, 2, 5, 1}, {y/x, y, r/y, x}] - Li[{2, 2, 5, 1}, {y/x, y, R/y, x}] + 
 2*Li[{2, 2, 5, 1}, {y/x, x*y, r/(x*y), x}] + 
 2*Li[{2, 2, 5, 1}, {y/x, x*y, R/(x*y), x}] - 
 3*Li[{2, 2, 5, 1}, {x*y, 1, r/x, x}] - 
 3*Li[{2, 2, 5, 1}, {x*y, 1, R/x, x}] - 
 3*Li[{2, 2, 5, 1}, {x*y, 1, r/y, y}] - 
 3*Li[{2, 2, 5, 1}, {x*y, 1, R/y, y}] + 
 3*Li[{2, 2, 5, 1}, {x*y, x, r/(x*y), y}] + 
 3*Li[{2, 2, 5, 1}, {x*y, x, R/(x*y), y}] - 
 2*Li[{2, 2, 5, 1}, {x*y, x/y, r/x, y}] - 
 2*Li[{2, 2, 5, 1}, {x*y, x/y, R/x, y}] + 
 3*Li[{2, 2, 5, 1}, {x*y, y, r/(x*y), x}] + 
 3*Li[{2, 2, 5, 1}, {x*y, y, R/(x*y), x}] - 
 2*Li[{2, 2, 5, 1}, {x*y, y/x, r/y, x}] - 
 2*Li[{2, 2, 5, 1}, {x*y, y/x, R/y, x}] - 
 2*Li[{2, 2, 5, 1}, {y^2, 1, r/y, x}] - 
 2*Li[{2, 2, 5, 1}, {y^2, 1, R/y, x}] - 
 2*Li[{2, 2, 5, 1}, {y^2, 1, r/(x*y), x}] - 
 2*Li[{2, 2, 5, 1}, {y^2, 1, R/(x*y), x}] + 
 2*Li[{2, 2, 5, 1}, {y^2, x^(-1), r/y, x}] + 
 2*Li[{2, 2, 5, 1}, {y^2, x^(-1), R/y, x}] + 
 2*Li[{2, 2, 5, 1}, {y^2, x, r/(x*y), x}] + 
 2*Li[{2, 2, 5, 1}, {y^2, x, R/(x*y), x}] + 
 2*Li[{2, 2, 5, 1}, {y^2, y^(-1), r/x, x}] + 
 2*Li[{2, 2, 5, 1}, {y^2, y^(-1), R/x, x}] - 
 Li[{2, 2, 5, 1}, {y^2, 1/(x*y), r, x}] - 
 Li[{2, 2, 5, 1}, {y^2, 1/(x*y), R, x}] - 
 Li[{2, 2, 5, 1}, {y^2, x/y, r/x, x}] - 
 Li[{2, 2, 5, 1}, {y^2, x/y, R/x, x}] + 2*Li[{2, 4, 2, 2}, {1, 1, x, y}] + 
 2*Li[{2, 4, 2, 2}, {1, 1, y, x}] + 2*Li[{2, 4, 2, 2}, {1, x, 1, y}] + 
 2*Li[{2, 4, 2, 2}, {1, y, 1, x}] + 3*Li[{2, 5, 1, 2}, {1, r, x, y}] + 
 3*Li[{2, 5, 1, 2}, {1, r, y, x}] + 3*Li[{2, 5, 1, 2}, {1, R, x, y}] + 
 3*Li[{2, 5, 1, 2}, {1, R, y, x}] - 3*Li[{2, 5, 1, 2}, {1, r/x, x, y}] - 
 3*Li[{2, 5, 1, 2}, {1, R/x, x, y}] - 3*Li[{2, 5, 1, 2}, {1, r/y, y, x}] - 
 3*Li[{2, 5, 1, 2}, {1, R/y, y, x}] + 
 2*Li[{2, 5, 1, 2}, {x, r/(x*y), y, x}] + 
 2*Li[{2, 5, 1, 2}, {x, R/(x*y), y, x}] - 
 Li[{2, 5, 1, 2}, {x/y, r/x, y, x}] - Li[{2, 5, 1, 2}, {x/y, R/x, y, x}] + 
 2*Li[{2, 5, 1, 2}, {y, r/(x*y), x, y}] + 
 2*Li[{2, 5, 1, 2}, {y, R/(x*y), x, y}] - 
 Li[{2, 5, 1, 2}, {y/x, r/y, x, y}] - Li[{2, 5, 1, 2}, {y/x, R/y, x, y}] - 
 Li[{2, 5, 1, 2}, {x*y, r/(x*y), x, y}] - 
 Li[{2, 5, 1, 2}, {x*y, r/(x*y), y, x}] - 
 Li[{2, 5, 1, 2}, {x*y, R/(x*y), x, y}] - 
 Li[{2, 5, 1, 2}, {x*y, R/(x*y), y, x}] + Li[{2, 5, 2, 1}, {1, r, 1, x}] + 
 Li[{2, 5, 2, 1}, {1, r, 1, y}] + 3*Li[{2, 5, 2, 1}, {1, r, x, y}] + 
 3*Li[{2, 5, 2, 1}, {1, r, y, x}] + Li[{2, 5, 2, 1}, {1, R, 1, x}] + 
 Li[{2, 5, 2, 1}, {1, R, 1, y}] + 3*Li[{2, 5, 2, 1}, {1, R, x, y}] + 
 3*Li[{2, 5, 2, 1}, {1, R, y, x}] - Li[{2, 5, 2, 1}, {1, r/x, 1, x}] - 
 3*Li[{2, 5, 2, 1}, {1, r/x, y, x}] - Li[{2, 5, 2, 1}, {1, R/x, 1, x}] - 
 3*Li[{2, 5, 2, 1}, {1, R/x, y, x}] - Li[{2, 5, 2, 1}, {1, r/y, 1, y}] - 
 3*Li[{2, 5, 2, 1}, {1, r/y, x, y}] - Li[{2, 5, 2, 1}, {1, R/y, 1, y}] - 
 3*Li[{2, 5, 2, 1}, {1, R/y, x, y}] + 3*Li[{2, 5, 2, 1}, {x, r, 1, y}] + 
 3*Li[{2, 5, 2, 1}, {x, R, 1, y}] - Li[{2, 5, 2, 1}, {x, r/y, 1, y}] - 
 Li[{2, 5, 2, 1}, {x, R/y, 1, y}] + 2*Li[{2, 5, 2, 1}, {x, r/(x*y), x, y}] + 
 2*Li[{2, 5, 2, 1}, {x, R/(x*y), x, y}] - 
 Li[{2, 5, 2, 1}, {x^2, r/x, 1, y}] - Li[{2, 5, 2, 1}, {x^2, R/x, 1, y}] + 
 Li[{2, 5, 2, 1}, {x^2, r/(x*y), 1, y}] + 
 Li[{2, 5, 2, 1}, {x^2, R/(x*y), 1, y}] - Li[{2, 5, 2, 1}, {x/y, r, 1, y}] - 
 Li[{2, 5, 2, 1}, {x/y, R, 1, y}] - Li[{2, 5, 2, 1}, {x/y, r/x, x, y}] - 
 Li[{2, 5, 2, 1}, {x/y, R/x, x, y}] + 3*Li[{2, 5, 2, 1}, {y, r, 1, x}] + 
 3*Li[{2, 5, 2, 1}, {y, R, 1, x}] - Li[{2, 5, 2, 1}, {y, r/x, 1, x}] - 
 Li[{2, 5, 2, 1}, {y, R/x, 1, x}] + 2*Li[{2, 5, 2, 1}, {y, r/(x*y), y, x}] + 
 2*Li[{2, 5, 2, 1}, {y, R/(x*y), y, x}] - Li[{2, 5, 2, 1}, {y/x, r, 1, x}] - 
 Li[{2, 5, 2, 1}, {y/x, R, 1, x}] - Li[{2, 5, 2, 1}, {y/x, r/y, y, x}] - 
 Li[{2, 5, 2, 1}, {y/x, R/y, y, x}] - Li[{2, 5, 2, 1}, {x*y, r/x, 1, x}] - 
 Li[{2, 5, 2, 1}, {x*y, R/x, 1, x}] - Li[{2, 5, 2, 1}, {x*y, r/y, 1, y}] - 
 Li[{2, 5, 2, 1}, {x*y, R/y, 1, y}] - Li[{2, 5, 2, 1}, 
  {x*y, r/(x*y), x, y}] - Li[{2, 5, 2, 1}, {x*y, r/(x*y), y, x}] - 
 Li[{2, 5, 2, 1}, {x*y, R/(x*y), x, y}] - 
 Li[{2, 5, 2, 1}, {x*y, R/(x*y), y, x}] - 
 Li[{2, 5, 2, 1}, {y^2, r/y, 1, x}] - Li[{2, 5, 2, 1}, {y^2, R/y, 1, x}] + 
 Li[{2, 5, 2, 1}, {y^2, r/(x*y), 1, x}] + 
 Li[{2, 5, 2, 1}, {y^2, R/(x*y), 1, x}] - 12*Li[{2, 6, 1, 1}, {1, r, x, y}] - 
 12*Li[{2, 6, 1, 1}, {1, r, y, x}] - 12*Li[{2, 6, 1, 1}, {1, R, x, y}] - 
 12*Li[{2, 6, 1, 1}, {1, R, y, x}] + 12*Li[{2, 6, 1, 1}, {1, r/x, x, y}] + 
 12*Li[{2, 6, 1, 1}, {1, r/x, y, x}] + 12*Li[{2, 6, 1, 1}, {1, R/x, x, y}] + 
 12*Li[{2, 6, 1, 1}, {1, R/x, y, x}] + 12*Li[{2, 6, 1, 1}, {1, r/y, x, y}] + 
 12*Li[{2, 6, 1, 1}, {1, r/y, y, x}] + 12*Li[{2, 6, 1, 1}, {1, R/y, x, y}] + 
 12*Li[{2, 6, 1, 1}, {1, R/y, y, x}] + 
 4*Li[{2, 6, 1, 1}, {1, r/(x*y), x, y}] + 
 4*Li[{2, 6, 1, 1}, {1, r/(x*y), y, x}] + 
 4*Li[{2, 6, 1, 1}, {1, R/(x*y), x, y}] + 
 4*Li[{2, 6, 1, 1}, {1, R/(x*y), y, x}] - 
 8*Li[{2, 6, 1, 1}, {x^(-1), r/y, x, y}] - 
 8*Li[{2, 6, 1, 1}, {x^(-1), r/y, y, x}] - 
 8*Li[{2, 6, 1, 1}, {x^(-1), R/y, x, y}] - 
 8*Li[{2, 6, 1, 1}, {x^(-1), R/y, y, x}] - 
 8*Li[{2, 6, 1, 1}, {x, r/(x*y), x, y}] - 
 8*Li[{2, 6, 1, 1}, {x, r/(x*y), y, x}] - 
 8*Li[{2, 6, 1, 1}, {x, R/(x*y), x, y}] - 
 8*Li[{2, 6, 1, 1}, {x, R/(x*y), y, x}] - 
 8*Li[{2, 6, 1, 1}, {y^(-1), r/x, x, y}] - 
 8*Li[{2, 6, 1, 1}, {y^(-1), r/x, y, x}] - 
 8*Li[{2, 6, 1, 1}, {y^(-1), R/x, x, y}] - 
 8*Li[{2, 6, 1, 1}, {y^(-1), R/x, y, x}] + 
 4*Li[{2, 6, 1, 1}, {1/(x*y), r, x, y}] + 
 4*Li[{2, 6, 1, 1}, {1/(x*y), r, y, x}] + 
 4*Li[{2, 6, 1, 1}, {1/(x*y), R, x, y}] + 
 4*Li[{2, 6, 1, 1}, {1/(x*y), R, y, x}] + 
 4*Li[{2, 6, 1, 1}, {x/y, r/x, x, y}] + 
 4*Li[{2, 6, 1, 1}, {x/y, r/x, y, x}] + 
 4*Li[{2, 6, 1, 1}, {x/y, R/x, x, y}] + 
 4*Li[{2, 6, 1, 1}, {x/y, R/x, y, x}] - 
 8*Li[{2, 6, 1, 1}, {y, r/(x*y), x, y}] - 
 8*Li[{2, 6, 1, 1}, {y, r/(x*y), y, x}] - 
 8*Li[{2, 6, 1, 1}, {y, R/(x*y), x, y}] - 
 8*Li[{2, 6, 1, 1}, {y, R/(x*y), y, x}] + 
 4*Li[{2, 6, 1, 1}, {y/x, r/y, x, y}] + 
 4*Li[{2, 6, 1, 1}, {y/x, r/y, y, x}] + 
 4*Li[{2, 6, 1, 1}, {y/x, R/y, x, y}] + 
 4*Li[{2, 6, 1, 1}, {y/x, R/y, y, x}] + 
 4*Li[{2, 6, 1, 1}, {x*y, r/(x*y), x, y}] + 
 4*Li[{2, 6, 1, 1}, {x*y, r/(x*y), y, x}] + 
 4*Li[{2, 6, 1, 1}, {x*y, R/(x*y), x, y}] + 
 4*Li[{2, 6, 1, 1}, {x*y, R/(x*y), y, x}] - 
 4*Li[{3, 1, 1, 5}, {1, 1, x, r}] - 4*Li[{3, 1, 1, 5}, {1, 1, x, R}] - 
 4*Li[{3, 1, 1, 5}, {1, 1, y, r}] - 4*Li[{3, 1, 1, 5}, {1, 1, y, R}] - 
 4*Li[{3, 1, 1, 5}, {1, x, 1, r}] - 4*Li[{3, 1, 1, 5}, {1, x, 1, R}] + 
 4*Li[{3, 1, 1, 5}, {1, x, x, r/x}] + 4*Li[{3, 1, 1, 5}, {1, x, x, R/x}] + 
 4*Li[{3, 1, 1, 5}, {1, x, y, r}] + 4*Li[{3, 1, 1, 5}, {1, x, y, R}] + 
 4*Li[{3, 1, 1, 5}, {1, x, y, r/x}] + 4*Li[{3, 1, 1, 5}, {1, x, y, R/x}] + 
 4*Li[{3, 1, 1, 5}, {1, x, y, r/y}] + 4*Li[{3, 1, 1, 5}, {1, x, y, R/y}] - 
 4*Li[{3, 1, 1, 5}, {1, y, 1, r}] - 4*Li[{3, 1, 1, 5}, {1, y, 1, R}] + 
 4*Li[{3, 1, 1, 5}, {1, y, x, r}] + 4*Li[{3, 1, 1, 5}, {1, y, x, R}] + 
 4*Li[{3, 1, 1, 5}, {1, y, x, r/x}] + 4*Li[{3, 1, 1, 5}, {1, y, x, R/x}] + 
 4*Li[{3, 1, 1, 5}, {1, y, x, r/y}] + 4*Li[{3, 1, 1, 5}, {1, y, x, R/y}] + 
 4*Li[{3, 1, 1, 5}, {1, y, y, r/y}] + 4*Li[{3, 1, 1, 5}, {1, y, y, R/y}] + 
 2*Li[{3, 1, 1, 5}, {x^(-1), 1, x, r}] + 
 2*Li[{3, 1, 1, 5}, {x^(-1), 1, x, R}] + 
 2*Li[{3, 1, 1, 5}, {x^(-1), x, 1, r}] + 
 2*Li[{3, 1, 1, 5}, {x^(-1), x, 1, R}] - 
 2*Li[{3, 1, 1, 5}, {x^(-1), x, x, r/x}] - 
 2*Li[{3, 1, 1, 5}, {x^(-1), x, x, R/x}] - 
 3*Li[{3, 1, 1, 5}, {x^(-1), x, y, r}] - 
 3*Li[{3, 1, 1, 5}, {x^(-1), x, y, R}] - 
 2*Li[{3, 1, 1, 5}, {x^(-1), x, y, r/y}] - 
 2*Li[{3, 1, 1, 5}, {x^(-1), x, y, R/y}] - 
 3*Li[{3, 1, 1, 5}, {x^(-1), y, x, r}] - 
 3*Li[{3, 1, 1, 5}, {x^(-1), y, x, R}] - 
 2*Li[{3, 1, 1, 5}, {x^(-1), y, x, r/y}] - 
 2*Li[{3, 1, 1, 5}, {x^(-1), y, x, R/y}] + 8*Li[{3, 1, 1, 5}, {x, 1, 1, r}] + 
 8*Li[{3, 1, 1, 5}, {x, 1, 1, R}] - 4*Li[{3, 1, 1, 5}, {x, 1, x, r/x}] - 
 4*Li[{3, 1, 1, 5}, {x, 1, x, R/x}] - 4*Li[{3, 1, 1, 5}, {x, 1, y, r/y}] - 
 4*Li[{3, 1, 1, 5}, {x, 1, y, R/y}] + Li[{3, 1, 1, 5}, {x, x^(-1), x, r}] + 
 Li[{3, 1, 1, 5}, {x, x^(-1), x, R}] - Li[{3, 1, 1, 5}, {x, x, x^(-1), r}] - 
 Li[{3, 1, 1, 5}, {x, x, x^(-1), R}] - 3*Li[{3, 1, 1, 5}, {x, x, y, r/x}] - 
 3*Li[{3, 1, 1, 5}, {x, x, y, R/x}] + 
 2*Li[{3, 1, 1, 5}, {x, x, y, r/(x*y)}] + 
 2*Li[{3, 1, 1, 5}, {x, x, y, R/(x*y)}] - 
 2*Li[{3, 1, 1, 5}, {x, y^(-1), y, r}] - 
 2*Li[{3, 1, 1, 5}, {x, y^(-1), y, R}] - 3*Li[{3, 1, 1, 5}, {x, y, x, r/x}] - 
 3*Li[{3, 1, 1, 5}, {x, y, x, R/x}] + 
 2*Li[{3, 1, 1, 5}, {x, y, x, r/(x*y)}] + 
 2*Li[{3, 1, 1, 5}, {x, y, x, R/(x*y)}] - 
 4*Li[{3, 1, 1, 5}, {x, y, y^(-1), r}] - 
 4*Li[{3, 1, 1, 5}, {x, y, y^(-1), R}] - 
 2*Li[{3, 1, 1, 5}, {x^2, 1, y, r/(x*y)}] - 
 2*Li[{3, 1, 1, 5}, {x^2, 1, y, R/(x*y)}] - 
 2*Li[{3, 1, 1, 5}, {x^2, x^(-1), 1, r}] - 
 2*Li[{3, 1, 1, 5}, {x^2, x^(-1), 1, R}] + 
 Li[{3, 1, 1, 5}, {x^2, x^(-1), x, r/x}] + 
 Li[{3, 1, 1, 5}, {x^2, x^(-1), x, R/x}] + 
 Li[{3, 1, 1, 5}, {x^2, x^(-1), y, r}] + 
 Li[{3, 1, 1, 5}, {x^2, x^(-1), y, R}] + 
 2*Li[{3, 1, 1, 5}, {x^2, x^(-1), y, r/y}] + 
 2*Li[{3, 1, 1, 5}, {x^2, x^(-1), y, R/y}] + 
 Li[{3, 1, 1, 5}, {x^2, y^(-1), y, r/x}] + 
 Li[{3, 1, 1, 5}, {x^2, y^(-1), y, R/x}] - 
 4*Li[{3, 1, 1, 5}, {x^2, y, 1, r/(x*y)}] - 
 4*Li[{3, 1, 1, 5}, {x^2, y, 1, R/(x*y)}] + 
 Li[{3, 1, 1, 5}, {x^2, y, x^(-1), r}] + 
 Li[{3, 1, 1, 5}, {x^2, y, x^(-1), R}] + 
 2*Li[{3, 1, 1, 5}, {x^2, y, x^(-1), r/y}] + 
 2*Li[{3, 1, 1, 5}, {x^2, y, x^(-1), R/y}] + 
 2*Li[{3, 1, 1, 5}, {x^2, y, y^(-1), r/x}] + 
 2*Li[{3, 1, 1, 5}, {x^2, y, y^(-1), R/x}] - 
 2*Li[{3, 1, 1, 5}, {x^2, y, y, r/(x*y)}] - 
 2*Li[{3, 1, 1, 5}, {x^2, y, y, R/(x*y)}] + 
 2*Li[{3, 1, 1, 5}, {y^(-1), 1, y, r}] + 
 2*Li[{3, 1, 1, 5}, {y^(-1), 1, y, R}] - 
 3*Li[{3, 1, 1, 5}, {y^(-1), x, y, r}] - 
 3*Li[{3, 1, 1, 5}, {y^(-1), x, y, R}] - 
 2*Li[{3, 1, 1, 5}, {y^(-1), x, y, r/x}] - 
 2*Li[{3, 1, 1, 5}, {y^(-1), x, y, R/x}] + 
 2*Li[{3, 1, 1, 5}, {y^(-1), y, 1, r}] + 
 2*Li[{3, 1, 1, 5}, {y^(-1), y, 1, R}] - 
 3*Li[{3, 1, 1, 5}, {y^(-1), y, x, r}] - 
 3*Li[{3, 1, 1, 5}, {y^(-1), y, x, R}] - 
 2*Li[{3, 1, 1, 5}, {y^(-1), y, x, r/x}] - 
 2*Li[{3, 1, 1, 5}, {y^(-1), y, x, R/x}] - 
 2*Li[{3, 1, 1, 5}, {y^(-1), y, y, r/y}] - 
 2*Li[{3, 1, 1, 5}, {y^(-1), y, y, R/y}] + 
 2*Li[{3, 1, 1, 5}, {1/(x*y), x, y, r}] + 
 2*Li[{3, 1, 1, 5}, {1/(x*y), x, y, R}] + 
 2*Li[{3, 1, 1, 5}, {1/(x*y), y, x, r}] + 
 2*Li[{3, 1, 1, 5}, {1/(x*y), y, x, R}] + 
 2*Li[{3, 1, 1, 5}, {x/y, 1, y, r}] + 2*Li[{3, 1, 1, 5}, {x/y, 1, y, R}] + 
 Li[{3, 1, 1, 5}, {x/y, x, y, r/x}] + Li[{3, 1, 1, 5}, {x/y, x, y, R/x}] + 
 2*Li[{3, 1, 1, 5}, {x/y, y, 1, r}] + 2*Li[{3, 1, 1, 5}, {x/y, y, 1, R}] + 
 Li[{3, 1, 1, 5}, {x/y, y, x, r/x}] + Li[{3, 1, 1, 5}, {x/y, y, x, R/x}] - 
 2*Li[{3, 1, 1, 5}, {x/y, y, y, r/y}] - 
 2*Li[{3, 1, 1, 5}, {x/y, y, y, R/y}] - 
 Li[{3, 1, 1, 5}, {x^2/y, x^(-1), y, r}] - 
 Li[{3, 1, 1, 5}, {x^2/y, x^(-1), y, R}] - 
 Li[{3, 1, 1, 5}, {x^2/y, y, x^(-1), r}] - 
 Li[{3, 1, 1, 5}, {x^2/y, y, x^(-1), R}] + 
 2*Li[{3, 1, 1, 5}, {x^2/y, y, y, r/(x*y)}] + 
 2*Li[{3, 1, 1, 5}, {x^2/y, y, y, R/(x*y)}] + 
 8*Li[{3, 1, 1, 5}, {y, 1, 1, r}] + 8*Li[{3, 1, 1, 5}, {y, 1, 1, R}] - 
 4*Li[{3, 1, 1, 5}, {y, 1, x, r/x}] - 4*Li[{3, 1, 1, 5}, {y, 1, x, R/x}] - 
 4*Li[{3, 1, 1, 5}, {y, 1, y, r/y}] - 4*Li[{3, 1, 1, 5}, {y, 1, y, R/y}] - 
 2*Li[{3, 1, 1, 5}, {y, x^(-1), x, r}] - 
 2*Li[{3, 1, 1, 5}, {y, x^(-1), x, R}] - 
 4*Li[{3, 1, 1, 5}, {y, x, x^(-1), r}] - 
 4*Li[{3, 1, 1, 5}, {y, x, x^(-1), R}] - 3*Li[{3, 1, 1, 5}, {y, x, y, r/y}] - 
 3*Li[{3, 1, 1, 5}, {y, x, y, R/y}] + 
 2*Li[{3, 1, 1, 5}, {y, x, y, r/(x*y)}] + 
 2*Li[{3, 1, 1, 5}, {y, x, y, R/(x*y)}] + 
 Li[{3, 1, 1, 5}, {y, y^(-1), y, r}] + Li[{3, 1, 1, 5}, {y, y^(-1), y, R}] - 
 3*Li[{3, 1, 1, 5}, {y, y, x, r/y}] - 3*Li[{3, 1, 1, 5}, {y, y, x, R/y}] + 
 2*Li[{3, 1, 1, 5}, {y, y, x, r/(x*y)}] + 
 2*Li[{3, 1, 1, 5}, {y, y, x, R/(x*y)}] - 
 Li[{3, 1, 1, 5}, {y, y, y^(-1), r}] - Li[{3, 1, 1, 5}, {y, y, y^(-1), R}] + 
 2*Li[{3, 1, 1, 5}, {y/x, 1, x, r}] + 2*Li[{3, 1, 1, 5}, {y/x, 1, x, R}] + 
 2*Li[{3, 1, 1, 5}, {y/x, x, 1, r}] + 2*Li[{3, 1, 1, 5}, {y/x, x, 1, R}] - 
 2*Li[{3, 1, 1, 5}, {y/x, x, x, r/x}] - 
 2*Li[{3, 1, 1, 5}, {y/x, x, x, R/x}] + Li[{3, 1, 1, 5}, {y/x, x, y, r/y}] + 
 Li[{3, 1, 1, 5}, {y/x, x, y, R/y}] + Li[{3, 1, 1, 5}, {y/x, y, x, r/y}] + 
 Li[{3, 1, 1, 5}, {y/x, y, x, R/y}] - 16*Li[{3, 1, 1, 5}, {x*y, 1, 1, r}] - 
 16*Li[{3, 1, 1, 5}, {x*y, 1, 1, R}] + 8*Li[{3, 1, 1, 5}, {x*y, 1, x, r/x}] + 
 8*Li[{3, 1, 1, 5}, {x*y, 1, x, R/x}] + 
 8*Li[{3, 1, 1, 5}, {x*y, 1, y, r/y}] + 
 8*Li[{3, 1, 1, 5}, {x*y, 1, y, R/y}] + 
 Li[{3, 1, 1, 5}, {x*y, x^(-1), x, r}] + 
 Li[{3, 1, 1, 5}, {x*y, x^(-1), x, R}] + 
 5*Li[{3, 1, 1, 5}, {x*y, x, x^(-1), r}] + 
 5*Li[{3, 1, 1, 5}, {x*y, x, x^(-1), R}] - 
 4*Li[{3, 1, 1, 5}, {x*y, x, y, r/(x*y)}] - 
 4*Li[{3, 1, 1, 5}, {x*y, x, y, R/(x*y)}] + 
 Li[{3, 1, 1, 5}, {x*y, y^(-1), y, r}] + 
 Li[{3, 1, 1, 5}, {x*y, y^(-1), y, R}] - 
 4*Li[{3, 1, 1, 5}, {x*y, y, x, r/(x*y)}] - 
 4*Li[{3, 1, 1, 5}, {x*y, y, x, R/(x*y)}] + 
 5*Li[{3, 1, 1, 5}, {x*y, y, y^(-1), r}] + 
 5*Li[{3, 1, 1, 5}, {x*y, y, y^(-1), R}] + 
 2*Li[{3, 1, 1, 5}, {x^2*y, 1, y, r/(x*y)}] + 
 2*Li[{3, 1, 1, 5}, {x^2*y, 1, y, R/(x*y)}] + 
 2*Li[{3, 1, 1, 5}, {x^2*y, x^(-1), 1, r}] + 
 2*Li[{3, 1, 1, 5}, {x^2*y, x^(-1), 1, R}] - 
 Li[{3, 1, 1, 5}, {x^2*y, x^(-1), x, r/x}] - 
 Li[{3, 1, 1, 5}, {x^2*y, x^(-1), x, R/x}] - 
 2*Li[{3, 1, 1, 5}, {x^2*y, x^(-1), y, r/y}] - 
 2*Li[{3, 1, 1, 5}, {x^2*y, x^(-1), y, R/y}] - 
 Li[{3, 1, 1, 5}, {x^2*y, y^(-1), y, r/x}] - 
 Li[{3, 1, 1, 5}, {x^2*y, y^(-1), y, R/x}] + 
 4*Li[{3, 1, 1, 5}, {x^2*y, y, 1, r/(x*y)}] + 
 4*Li[{3, 1, 1, 5}, {x^2*y, y, 1, R/(x*y)}] - 
 2*Li[{3, 1, 1, 5}, {x^2*y, y, x^(-1), r/y}] - 
 2*Li[{3, 1, 1, 5}, {x^2*y, y, x^(-1), R/y}] - 
 2*Li[{3, 1, 1, 5}, {x^2*y, y, y^(-1), r/x}] - 
 2*Li[{3, 1, 1, 5}, {x^2*y, y, y^(-1), R/x}] - 
 2*Li[{3, 1, 1, 5}, {y^2, 1, x, r/(x*y)}] - 
 2*Li[{3, 1, 1, 5}, {y^2, 1, x, R/(x*y)}] + 
 Li[{3, 1, 1, 5}, {y^2, x^(-1), x, r/y}] + 
 Li[{3, 1, 1, 5}, {y^2, x^(-1), x, R/y}] - 
 4*Li[{3, 1, 1, 5}, {y^2, x, 1, r/(x*y)}] - 
 4*Li[{3, 1, 1, 5}, {y^2, x, 1, R/(x*y)}] + 
 2*Li[{3, 1, 1, 5}, {y^2, x, x^(-1), r/y}] + 
 2*Li[{3, 1, 1, 5}, {y^2, x, x^(-1), R/y}] - 
 2*Li[{3, 1, 1, 5}, {y^2, x, x, r/(x*y)}] - 
 2*Li[{3, 1, 1, 5}, {y^2, x, x, R/(x*y)}] + 
 Li[{3, 1, 1, 5}, {y^2, x, y^(-1), r}] + 
 Li[{3, 1, 1, 5}, {y^2, x, y^(-1), R}] + 
 2*Li[{3, 1, 1, 5}, {y^2, x, y^(-1), r/x}] + 
 2*Li[{3, 1, 1, 5}, {y^2, x, y^(-1), R/x}] - 
 2*Li[{3, 1, 1, 5}, {y^2, y^(-1), 1, r}] - 
 2*Li[{3, 1, 1, 5}, {y^2, y^(-1), 1, R}] + 
 Li[{3, 1, 1, 5}, {y^2, y^(-1), x, r}] + 
 Li[{3, 1, 1, 5}, {y^2, y^(-1), x, R}] + 
 2*Li[{3, 1, 1, 5}, {y^2, y^(-1), x, r/x}] + 
 2*Li[{3, 1, 1, 5}, {y^2, y^(-1), x, R/x}] + 
 Li[{3, 1, 1, 5}, {y^2, y^(-1), y, r/y}] + 
 Li[{3, 1, 1, 5}, {y^2, y^(-1), y, R/y}] + 
 2*Li[{3, 1, 1, 5}, {y^2/x, x, x, r/(x*y)}] + 
 2*Li[{3, 1, 1, 5}, {y^2/x, x, x, R/(x*y)}] - 
 Li[{3, 1, 1, 5}, {y^2/x, x, y^(-1), r}] - 
 Li[{3, 1, 1, 5}, {y^2/x, x, y^(-1), R}] - 
 Li[{3, 1, 1, 5}, {y^2/x, y^(-1), x, r}] - 
 Li[{3, 1, 1, 5}, {y^2/x, y^(-1), x, R}] + 
 2*Li[{3, 1, 1, 5}, {x*y^2, 1, x, r/(x*y)}] + 
 2*Li[{3, 1, 1, 5}, {x*y^2, 1, x, R/(x*y)}] - 
 Li[{3, 1, 1, 5}, {x*y^2, x^(-1), x, r/y}] - 
 Li[{3, 1, 1, 5}, {x*y^2, x^(-1), x, R/y}] + 
 4*Li[{3, 1, 1, 5}, {x*y^2, x, 1, r/(x*y)}] + 
 4*Li[{3, 1, 1, 5}, {x*y^2, x, 1, R/(x*y)}] - 
 2*Li[{3, 1, 1, 5}, {x*y^2, x, x^(-1), r/y}] - 
 2*Li[{3, 1, 1, 5}, {x*y^2, x, x^(-1), R/y}] - 
 2*Li[{3, 1, 1, 5}, {x*y^2, x, y^(-1), r/x}] - 
 2*Li[{3, 1, 1, 5}, {x*y^2, x, y^(-1), R/x}] + 
 2*Li[{3, 1, 1, 5}, {x*y^2, y^(-1), 1, r}] + 
 2*Li[{3, 1, 1, 5}, {x*y^2, y^(-1), 1, R}] - 
 2*Li[{3, 1, 1, 5}, {x*y^2, y^(-1), x, r/x}] - 
 2*Li[{3, 1, 1, 5}, {x*y^2, y^(-1), x, R/x}] - 
 Li[{3, 1, 1, 5}, {x*y^2, y^(-1), y, r/y}] - 
 Li[{3, 1, 1, 5}, {x*y^2, y^(-1), y, R/y}] - 
 4*Li[{3, 1, 5, 1}, {1, 1, r, x}] - 4*Li[{3, 1, 5, 1}, {1, 1, r, y}] - 
 4*Li[{3, 1, 5, 1}, {1, 1, R, x}] - 4*Li[{3, 1, 5, 1}, {1, 1, R, y}] + 
 4*Li[{3, 1, 5, 1}, {1, x, r, y}] + 4*Li[{3, 1, 5, 1}, {1, x, R, y}] + 
 2*Li[{3, 1, 5, 1}, {1, x, r/x, x}] + 4*Li[{3, 1, 5, 1}, {1, x, r/x, y}] + 
 2*Li[{3, 1, 5, 1}, {1, x, R/x, x}] + 4*Li[{3, 1, 5, 1}, {1, x, R/x, y}] + 
 2*Li[{3, 1, 5, 1}, {1, x, r/y, y}] + 2*Li[{3, 1, 5, 1}, {1, x, R/y, y}] + 
 4*Li[{3, 1, 5, 1}, {1, y, r, x}] + 4*Li[{3, 1, 5, 1}, {1, y, R, x}] + 
 2*Li[{3, 1, 5, 1}, {1, y, r/x, x}] + 2*Li[{3, 1, 5, 1}, {1, y, R/x, x}] + 
 4*Li[{3, 1, 5, 1}, {1, y, r/y, x}] + 2*Li[{3, 1, 5, 1}, {1, y, r/y, y}] + 
 4*Li[{3, 1, 5, 1}, {1, y, R/y, x}] + 2*Li[{3, 1, 5, 1}, {1, y, R/y, y}] + 
 2*Li[{3, 1, 5, 1}, {x^(-1), 1, r, x}] + 
 2*Li[{3, 1, 5, 1}, {x^(-1), 1, R, x}] - 
 3*Li[{3, 1, 5, 1}, {x^(-1), x, r, y}] - 
 3*Li[{3, 1, 5, 1}, {x^(-1), x, R, y}] - 
 Li[{3, 1, 5, 1}, {x^(-1), x, r/x, x}] - 
 Li[{3, 1, 5, 1}, {x^(-1), x, R/x, x}] - 
 Li[{3, 1, 5, 1}, {x^(-1), x, r/y, y}] - 
 Li[{3, 1, 5, 1}, {x^(-1), x, R/y, y}] - 
 3*Li[{3, 1, 5, 1}, {x^(-1), y, r, x}] - 
 3*Li[{3, 1, 5, 1}, {x^(-1), y, R, x}] - 
 2*Li[{3, 1, 5, 1}, {x^(-1), y, r/y, x}] - 
 2*Li[{3, 1, 5, 1}, {x^(-1), y, R/y, x}] + 
 Li[{3, 1, 5, 1}, {x, x^(-1), r, x}] + Li[{3, 1, 5, 1}, {x, x^(-1), R, x}] - 
 3*Li[{3, 1, 5, 1}, {x, x, r/x, y}] - 3*Li[{3, 1, 5, 1}, {x, x, R/x, y}] + 
 Li[{3, 1, 5, 1}, {x, x, r/(x*y), y}] + 
 Li[{3, 1, 5, 1}, {x, x, R/(x*y), y}] - 
 2*Li[{3, 1, 5, 1}, {x, y^(-1), r, y}] - 
 2*Li[{3, 1, 5, 1}, {x, y^(-1), R, y}] - 3*Li[{3, 1, 5, 1}, {x, y, r/x, x}] - 
 3*Li[{3, 1, 5, 1}, {x, y, R/x, x}] - 
 2*Li[{3, 1, 5, 1}, {x, y, r/(x*y), x}] - 
 2*Li[{3, 1, 5, 1}, {x, y, R/(x*y), x}] - 
 2*Li[{3, 1, 5, 1}, {x^2, 1, r/(x*y), y}] - 
 2*Li[{3, 1, 5, 1}, {x^2, 1, R/(x*y), y}] + 
 Li[{3, 1, 5, 1}, {x^2, x^(-1), r, y}] + 
 Li[{3, 1, 5, 1}, {x^2, x^(-1), R, y}] + 
 Li[{3, 1, 5, 1}, {x^2, x^(-1), r/y, y}] + 
 Li[{3, 1, 5, 1}, {x^2, x^(-1), R/y, y}] + 
 Li[{3, 1, 5, 1}, {x^2, y^(-1), r/x, y}] + 
 Li[{3, 1, 5, 1}, {x^2, y^(-1), R/x, y}] - 
 Li[{3, 1, 5, 1}, {x^2, y, r/(x*y), y}] - 
 Li[{3, 1, 5, 1}, {x^2, y, R/(x*y), y}] + 
 2*Li[{3, 1, 5, 1}, {y^(-1), 1, r, y}] + 
 2*Li[{3, 1, 5, 1}, {y^(-1), 1, R, y}] - 
 3*Li[{3, 1, 5, 1}, {y^(-1), x, r, y}] - 
 3*Li[{3, 1, 5, 1}, {y^(-1), x, R, y}] - 
 2*Li[{3, 1, 5, 1}, {y^(-1), x, r/x, y}] - 
 2*Li[{3, 1, 5, 1}, {y^(-1), x, R/x, y}] - 
 3*Li[{3, 1, 5, 1}, {y^(-1), y, r, x}] - 
 3*Li[{3, 1, 5, 1}, {y^(-1), y, R, x}] - 
 Li[{3, 1, 5, 1}, {y^(-1), y, r/x, x}] - 
 Li[{3, 1, 5, 1}, {y^(-1), y, R/x, x}] - 
 Li[{3, 1, 5, 1}, {y^(-1), y, r/y, y}] - 
 Li[{3, 1, 5, 1}, {y^(-1), y, R/y, y}] + 
 2*Li[{3, 1, 5, 1}, {1/(x*y), x, r, y}] + 
 2*Li[{3, 1, 5, 1}, {1/(x*y), x, R, y}] + 
 2*Li[{3, 1, 5, 1}, {1/(x*y), y, r, x}] + 
 2*Li[{3, 1, 5, 1}, {1/(x*y), y, R, x}] + 
 2*Li[{3, 1, 5, 1}, {x/y, 1, r, y}] + 2*Li[{3, 1, 5, 1}, {x/y, 1, R, y}] + 
 Li[{3, 1, 5, 1}, {x/y, x, r/x, y}] + Li[{3, 1, 5, 1}, {x/y, x, R/x, y}] + 
 2*Li[{3, 1, 5, 1}, {x/y, y, r/x, x}] + 
 2*Li[{3, 1, 5, 1}, {x/y, y, R/x, x}] - Li[{3, 1, 5, 1}, {x/y, y, r/y, y}] - 
 Li[{3, 1, 5, 1}, {x/y, y, R/y, y}] - Li[{3, 1, 5, 1}, 
  {x^2/y, x^(-1), r, y}] - Li[{3, 1, 5, 1}, {x^2/y, x^(-1), R, y}] + 
 Li[{3, 1, 5, 1}, {x^2/y, y, r/(x*y), y}] + 
 Li[{3, 1, 5, 1}, {x^2/y, y, R/(x*y), y}] - 
 2*Li[{3, 1, 5, 1}, {y, x^(-1), r, x}] - 
 2*Li[{3, 1, 5, 1}, {y, x^(-1), R, x}] - 3*Li[{3, 1, 5, 1}, {y, x, r/y, y}] - 
 3*Li[{3, 1, 5, 1}, {y, x, R/y, y}] - 
 2*Li[{3, 1, 5, 1}, {y, x, r/(x*y), y}] - 
 2*Li[{3, 1, 5, 1}, {y, x, R/(x*y), y}] + 
 Li[{3, 1, 5, 1}, {y, y^(-1), r, y}] + Li[{3, 1, 5, 1}, {y, y^(-1), R, y}] - 
 3*Li[{3, 1, 5, 1}, {y, y, r/y, x}] - 3*Li[{3, 1, 5, 1}, {y, y, R/y, x}] + 
 Li[{3, 1, 5, 1}, {y, y, r/(x*y), x}] + 
 Li[{3, 1, 5, 1}, {y, y, R/(x*y), x}] + 2*Li[{3, 1, 5, 1}, {y/x, 1, r, x}] + 
 2*Li[{3, 1, 5, 1}, {y/x, 1, R, x}] - Li[{3, 1, 5, 1}, {y/x, x, r/x, x}] - 
 Li[{3, 1, 5, 1}, {y/x, x, R/x, x}] + 2*Li[{3, 1, 5, 1}, {y/x, x, r/y, y}] + 
 2*Li[{3, 1, 5, 1}, {y/x, x, R/y, y}] + Li[{3, 1, 5, 1}, {y/x, y, r/y, x}] + 
 Li[{3, 1, 5, 1}, {y/x, y, R/y, x}] + Li[{3, 1, 5, 1}, {x*y, x^(-1), r, x}] + 
 Li[{3, 1, 5, 1}, {x*y, x^(-1), R, x}] + 
 Li[{3, 1, 5, 1}, {x*y, x, r/(x*y), y}] + 
 Li[{3, 1, 5, 1}, {x*y, x, R/(x*y), y}] + 
 Li[{3, 1, 5, 1}, {x*y, y^(-1), r, y}] + 
 Li[{3, 1, 5, 1}, {x*y, y^(-1), R, y}] + 
 Li[{3, 1, 5, 1}, {x*y, y, r/(x*y), x}] + 
 Li[{3, 1, 5, 1}, {x*y, y, R/(x*y), x}] + 
 2*Li[{3, 1, 5, 1}, {x^2*y, 1, r/(x*y), y}] + 
 2*Li[{3, 1, 5, 1}, {x^2*y, 1, R/(x*y), y}] - 
 Li[{3, 1, 5, 1}, {x^2*y, x^(-1), r/y, y}] - 
 Li[{3, 1, 5, 1}, {x^2*y, x^(-1), R/y, y}] - 
 Li[{3, 1, 5, 1}, {x^2*y, y^(-1), r/x, y}] - 
 Li[{3, 1, 5, 1}, {x^2*y, y^(-1), R/x, y}] - 
 2*Li[{3, 1, 5, 1}, {y^2, 1, r/(x*y), x}] - 
 2*Li[{3, 1, 5, 1}, {y^2, 1, R/(x*y), x}] + 
 Li[{3, 1, 5, 1}, {y^2, x^(-1), r/y, x}] + 
 Li[{3, 1, 5, 1}, {y^2, x^(-1), R/y, x}] - 
 Li[{3, 1, 5, 1}, {y^2, x, r/(x*y), x}] - 
 Li[{3, 1, 5, 1}, {y^2, x, R/(x*y), x}] + 
 Li[{3, 1, 5, 1}, {y^2, y^(-1), r, x}] + 
 Li[{3, 1, 5, 1}, {y^2, y^(-1), R, x}] + 
 Li[{3, 1, 5, 1}, {y^2, y^(-1), r/x, x}] + 
 Li[{3, 1, 5, 1}, {y^2, y^(-1), R/x, x}] + 
 Li[{3, 1, 5, 1}, {y^2/x, x, r/(x*y), x}] + 
 Li[{3, 1, 5, 1}, {y^2/x, x, R/(x*y), x}] - 
 Li[{3, 1, 5, 1}, {y^2/x, y^(-1), r, x}] - 
 Li[{3, 1, 5, 1}, {y^2/x, y^(-1), R, x}] + 
 2*Li[{3, 1, 5, 1}, {x*y^2, 1, r/(x*y), x}] + 
 2*Li[{3, 1, 5, 1}, {x*y^2, 1, R/(x*y), x}] - 
 Li[{3, 1, 5, 1}, {x*y^2, x^(-1), r/y, x}] - 
 Li[{3, 1, 5, 1}, {x*y^2, x^(-1), R/y, x}] - 
 Li[{3, 1, 5, 1}, {x*y^2, y^(-1), r/x, x}] - 
 Li[{3, 1, 5, 1}, {x*y^2, y^(-1), R/x, x}] + 
 4*Li[{3, 5, 1, 1}, {1, r, x, y}] + 4*Li[{3, 5, 1, 1}, {1, r, y, x}] + 
 4*Li[{3, 5, 1, 1}, {1, R, x, y}] + 4*Li[{3, 5, 1, 1}, {1, R, y, x}] + 
 2*Li[{3, 5, 1, 1}, {1, r/x, x, y}] + 2*Li[{3, 5, 1, 1}, {1, r/x, y, x}] + 
 2*Li[{3, 5, 1, 1}, {1, R/x, x, y}] + 2*Li[{3, 5, 1, 1}, {1, R/x, y, x}] + 
 2*Li[{3, 5, 1, 1}, {1, r/y, x, y}] + 2*Li[{3, 5, 1, 1}, {1, r/y, y, x}] + 
 2*Li[{3, 5, 1, 1}, {1, R/y, x, y}] + 2*Li[{3, 5, 1, 1}, {1, R/y, y, x}] - 
 3*Li[{3, 5, 1, 1}, {x^(-1), r, x, y}] - 
 3*Li[{3, 5, 1, 1}, {x^(-1), r, y, x}] - 
 3*Li[{3, 5, 1, 1}, {x^(-1), R, x, y}] - 
 3*Li[{3, 5, 1, 1}, {x^(-1), R, y, x}] - 
 Li[{3, 5, 1, 1}, {x^(-1), r/y, x, y}] - 
 Li[{3, 5, 1, 1}, {x^(-1), r/y, y, x}] - 
 Li[{3, 5, 1, 1}, {x^(-1), R/y, x, y}] - 
 Li[{3, 5, 1, 1}, {x^(-1), R/y, y, x}] - 3*Li[{3, 5, 1, 1}, {x, r/x, x, y}] - 
 3*Li[{3, 5, 1, 1}, {x, r/x, y, x}] - 3*Li[{3, 5, 1, 1}, {x, R/x, x, y}] - 
 3*Li[{3, 5, 1, 1}, {x, R/x, y, x}] - Li[{3, 5, 1, 1}, {x, r/(x*y), x, y}] - 
 Li[{3, 5, 1, 1}, {x, r/(x*y), y, x}] - 
 Li[{3, 5, 1, 1}, {x, R/(x*y), x, y}] - 
 Li[{3, 5, 1, 1}, {x, R/(x*y), y, x}] - 
 3*Li[{3, 5, 1, 1}, {y^(-1), r, x, y}] - 
 3*Li[{3, 5, 1, 1}, {y^(-1), r, y, x}] - 
 3*Li[{3, 5, 1, 1}, {y^(-1), R, x, y}] - 
 3*Li[{3, 5, 1, 1}, {y^(-1), R, y, x}] - 
 Li[{3, 5, 1, 1}, {y^(-1), r/x, x, y}] - 
 Li[{3, 5, 1, 1}, {y^(-1), r/x, y, x}] - 
 Li[{3, 5, 1, 1}, {y^(-1), R/x, x, y}] - 
 Li[{3, 5, 1, 1}, {y^(-1), R/x, y, x}] + 
 2*Li[{3, 5, 1, 1}, {1/(x*y), r, x, y}] + 
 2*Li[{3, 5, 1, 1}, {1/(x*y), r, y, x}] + 
 2*Li[{3, 5, 1, 1}, {1/(x*y), R, x, y}] + 
 2*Li[{3, 5, 1, 1}, {1/(x*y), R, y, x}] + 
 2*Li[{3, 5, 1, 1}, {x/y, r/x, x, y}] + 
 2*Li[{3, 5, 1, 1}, {x/y, r/x, y, x}] + 
 2*Li[{3, 5, 1, 1}, {x/y, R/x, x, y}] + 
 2*Li[{3, 5, 1, 1}, {x/y, R/x, y, x}] - 3*Li[{3, 5, 1, 1}, {y, r/y, x, y}] - 
 3*Li[{3, 5, 1, 1}, {y, r/y, y, x}] - 3*Li[{3, 5, 1, 1}, {y, R/y, x, y}] - 
 3*Li[{3, 5, 1, 1}, {y, R/y, y, x}] - Li[{3, 5, 1, 1}, {y, r/(x*y), x, y}] - 
 Li[{3, 5, 1, 1}, {y, r/(x*y), y, x}] - 
 Li[{3, 5, 1, 1}, {y, R/(x*y), x, y}] - 
 Li[{3, 5, 1, 1}, {y, R/(x*y), y, x}] + 
 2*Li[{3, 5, 1, 1}, {y/x, r/y, x, y}] + 
 2*Li[{3, 5, 1, 1}, {y/x, r/y, y, x}] + 
 2*Li[{3, 5, 1, 1}, {y/x, R/y, x, y}] + 
 2*Li[{3, 5, 1, 1}, {y/x, R/y, y, x}] + 
 2*Li[{3, 5, 1, 1}, {x*y, r/(x*y), x, y}] + 
 2*Li[{3, 5, 1, 1}, {x*y, r/(x*y), y, x}] + 
 2*Li[{3, 5, 1, 1}, {x*y, R/(x*y), x, y}] + 
 2*Li[{3, 5, 1, 1}, {x*y, R/(x*y), y, x}] + 
 2*Li[{4, 2, 2, 2}, {1, 1, x, y}] + 2*Li[{4, 2, 2, 2}, {1, 1, y, x}] + 
 Li[{4, 2, 2, 2}, {1, x, 1, y}] + Li[{4, 2, 2, 2}, {1, y, 1, x}] + 
 Li[{4, 2, 2, 2}, {x, 1, 1, y}] + Li[{4, 2, 2, 2}, {y, 1, 1, x}] + 
 Li[{5, 1, 2, 2}, {r, x, 1, y}] + Li[{5, 1, 2, 2}, {r, y, 1, x}] + 
 Li[{5, 1, 2, 2}, {R, x, 1, y}] + Li[{5, 1, 2, 2}, {R, y, 1, x}] - 
 Li[{5, 1, 2, 2}, {r/x, x, 1, y}] - Li[{5, 1, 2, 2}, {R/x, x, 1, y}] - 
 Li[{5, 1, 2, 2}, {r/y, y, 1, x}] - Li[{5, 1, 2, 2}, {R/y, y, 1, x}] + 
 2*Li[{5, 2, 1, 2}, {r, 1, x, y}] + 2*Li[{5, 2, 1, 2}, {r, 1, y, x}] + 
 2*Li[{5, 2, 1, 2}, {R, 1, x, y}] + 2*Li[{5, 2, 1, 2}, {R, 1, y, x}] - 
 2*Li[{5, 2, 1, 2}, {r/x, 1, x, y}] - 2*Li[{5, 2, 1, 2}, {R/x, 1, x, y}] - 
 2*Li[{5, 2, 1, 2}, {r/y, 1, y, x}] - 2*Li[{5, 2, 1, 2}, {R/y, 1, y, x}] + 
 Li[{5, 2, 2, 1}, {r, 1, 1, x}] + Li[{5, 2, 2, 1}, {r, 1, 1, y}] + 
 2*Li[{5, 2, 2, 1}, {r, 1, x, y}] + 2*Li[{5, 2, 2, 1}, {r, 1, y, x}] + 
 Li[{5, 2, 2, 1}, {r, x, 1, y}] + Li[{5, 2, 2, 1}, {r, y, 1, x}] + 
 Li[{5, 2, 2, 1}, {R, 1, 1, x}] + Li[{5, 2, 2, 1}, {R, 1, 1, y}] + 
 2*Li[{5, 2, 2, 1}, {R, 1, x, y}] + 2*Li[{5, 2, 2, 1}, {R, 1, y, x}] + 
 Li[{5, 2, 2, 1}, {R, x, 1, y}] + Li[{5, 2, 2, 1}, {R, y, 1, x}] - 
 Li[{5, 2, 2, 1}, {r/x, 1, 1, x}] - 2*Li[{5, 2, 2, 1}, {r/x, 1, y, x}] - 
 Li[{5, 2, 2, 1}, {r/x, y, 1, x}] - Li[{5, 2, 2, 1}, {R/x, 1, 1, x}] - 
 2*Li[{5, 2, 2, 1}, {R/x, 1, y, x}] - Li[{5, 2, 2, 1}, {R/x, y, 1, x}] - 
 Li[{5, 2, 2, 1}, {r/y, 1, 1, y}] - 2*Li[{5, 2, 2, 1}, {r/y, 1, x, y}] - 
 Li[{5, 2, 2, 1}, {r/y, x, 1, y}] - Li[{5, 2, 2, 1}, {R/y, 1, 1, y}] - 
 2*Li[{5, 2, 2, 1}, {R/y, 1, x, y}] - Li[{5, 2, 2, 1}, {R/y, x, 1, y}] - 
 4*Li[{6, 1, 2, 1}, {r, x, 1, y}] - 4*Li[{6, 1, 2, 1}, {r, y, 1, x}] - 
 4*Li[{6, 1, 2, 1}, {R, x, 1, y}] - 4*Li[{6, 1, 2, 1}, {R, y, 1, x}] + 
 4*Li[{6, 1, 2, 1}, {r/x, x, 1, y}] + 4*Li[{6, 1, 2, 1}, {r/x, y, 1, x}] + 
 4*Li[{6, 1, 2, 1}, {R/x, x, 1, y}] + 4*Li[{6, 1, 2, 1}, {R/x, y, 1, x}] + 
 4*Li[{6, 1, 2, 1}, {r/y, x, 1, y}] + 4*Li[{6, 1, 2, 1}, {r/y, y, 1, x}] + 
 4*Li[{6, 1, 2, 1}, {R/y, x, 1, y}] + 4*Li[{6, 1, 2, 1}, {R/y, y, 1, x}] - 
 4*Li[{6, 1, 2, 1}, {r/(x*y), x, 1, y}] - 
 4*Li[{6, 1, 2, 1}, {r/(x*y), y, 1, x}] - 
 4*Li[{6, 1, 2, 1}, {R/(x*y), x, 1, y}] - 
 4*Li[{6, 1, 2, 1}, {R/(x*y), y, 1, x}] - 8*Li[{6, 2, 1, 1}, {r, 1, x, y}] - 
 8*Li[{6, 2, 1, 1}, {r, 1, y, x}] - 8*Li[{6, 2, 1, 1}, {R, 1, x, y}] - 
 8*Li[{6, 2, 1, 1}, {R, 1, y, x}] + 8*Li[{6, 2, 1, 1}, {r/x, 1, x, y}] + 
 8*Li[{6, 2, 1, 1}, {r/x, 1, y, x}] + 8*Li[{6, 2, 1, 1}, {R/x, 1, x, y}] + 
 8*Li[{6, 2, 1, 1}, {R/x, 1, y, x}] + 8*Li[{6, 2, 1, 1}, {r/y, 1, x, y}] + 
 8*Li[{6, 2, 1, 1}, {r/y, 1, y, x}] + 8*Li[{6, 2, 1, 1}, {R/y, 1, x, y}] + 
 8*Li[{6, 2, 1, 1}, {R/y, 1, y, x}] - 
 8*Li[{6, 2, 1, 1}, {r/(x*y), 1, x, y}] - 
 8*Li[{6, 2, 1, 1}, {r/(x*y), 1, y, x}] - 
 8*Li[{6, 2, 1, 1}, {R/(x*y), 1, x, y}] - 
 8*Li[{6, 2, 1, 1}, {R/(x*y), 1, y, x}] + 
 64*Li[{1, 1, 1, 1, 6}, {1, 1, 1, 1, r}] + 
 64*Li[{1, 1, 1, 1, 6}, {1, 1, 1, 1, R}] + 
 16*Li[{1, 1, 1, 1, 6}, {1, 1, 1, 1, r*x}] + 
 16*Li[{1, 1, 1, 1, 6}, {1, 1, 1, 1, R*x}] + 
 16*Li[{1, 1, 1, 1, 6}, {1, 1, 1, 1, r*y}] + 
 16*Li[{1, 1, 1, 1, 6}, {1, 1, 1, 1, R*y}] - 
 40*Li[{1, 1, 1, 1, 6}, {1, 1, 1, x, r}] - 
 40*Li[{1, 1, 1, 1, 6}, {1, 1, 1, x, R}] - 
 24*Li[{1, 1, 1, 1, 6}, {1, 1, 1, x, r/x}] - 
 24*Li[{1, 1, 1, 1, 6}, {1, 1, 1, x, R/x}] - 
 8*Li[{1, 1, 1, 1, 6}, {1, 1, 1, x, r*y}] - 
 8*Li[{1, 1, 1, 1, 6}, {1, 1, 1, x, R*y}] - 
 8*Li[{1, 1, 1, 1, 6}, {1, 1, 1, x, (r*y)/x}] - 
 8*Li[{1, 1, 1, 1, 6}, {1, 1, 1, x, (R*y)/x}] - 
 40*Li[{1, 1, 1, 1, 6}, {1, 1, 1, y, r}] - 
 40*Li[{1, 1, 1, 1, 6}, {1, 1, 1, y, R}] - 
 8*Li[{1, 1, 1, 1, 6}, {1, 1, 1, y, r*x}] - 
 8*Li[{1, 1, 1, 1, 6}, {1, 1, 1, y, R*x}] - 
 24*Li[{1, 1, 1, 1, 6}, {1, 1, 1, y, r/y}] - 
 24*Li[{1, 1, 1, 1, 6}, {1, 1, 1, y, R/y}] - 
 8*Li[{1, 1, 1, 1, 6}, {1, 1, 1, y, (r*x)/y}] - 
 8*Li[{1, 1, 1, 1, 6}, {1, 1, 1, y, (R*x)/y}] - 
 4*Li[{1, 1, 1, 1, 6}, {1, 1, x^(-1), x, r}] - 
 4*Li[{1, 1, 1, 1, 6}, {1, 1, x^(-1), x, R}] - 
 4*Li[{1, 1, 1, 1, 6}, {1, 1, x^(-1), y, (r*x)/y}] - 
 4*Li[{1, 1, 1, 1, 6}, {1, 1, x^(-1), y, (R*x)/y}] - 
 32*Li[{1, 1, 1, 1, 6}, {1, 1, x, 1, r}] - 
 32*Li[{1, 1, 1, 1, 6}, {1, 1, x, 1, R}] + 
 8*Li[{1, 1, 1, 1, 6}, {1, 1, x, 1, r/x}] + 
 8*Li[{1, 1, 1, 1, 6}, {1, 1, x, 1, R/x}] - 
 8*Li[{1, 1, 1, 1, 6}, {1, 1, x, 1, r*y}] - 
 8*Li[{1, 1, 1, 1, 6}, {1, 1, x, 1, R*y}] - 
 20*Li[{1, 1, 1, 1, 6}, {1, 1, x, x^(-1), r}] - 
 20*Li[{1, 1, 1, 1, 6}, {1, 1, x, x^(-1), R}] - 
 4*Li[{1, 1, 1, 1, 6}, {1, 1, x, x^(-1), r*x}] - 
 4*Li[{1, 1, 1, 1, 6}, {1, 1, x, x^(-1), R*x}] - 
 4*Li[{1, 1, 1, 1, 6}, {1, 1, x, x^(-1), r*y}] - 
 4*Li[{1, 1, 1, 1, 6}, {1, 1, x, x^(-1), R*y}] + 
 32*Li[{1, 1, 1, 1, 6}, {1, 1, x, x, r/x}] + 
 32*Li[{1, 1, 1, 1, 6}, {1, 1, x, x, R/x}] + 
 8*Li[{1, 1, 1, 1, 6}, {1, 1, x, x, (r*y)/x}] + 
 8*Li[{1, 1, 1, 1, 6}, {1, 1, x, x, (R*y)/x}] - 
 4*Li[{1, 1, 1, 1, 6}, {1, 1, x, y^(-1), (r*y)/x}] - 
 4*Li[{1, 1, 1, 1, 6}, {1, 1, x, y^(-1), (R*y)/x}] + 
 24*Li[{1, 1, 1, 1, 6}, {1, 1, x, y, r}] + 
 24*Li[{1, 1, 1, 1, 6}, {1, 1, x, y, R}] + 
 20*Li[{1, 1, 1, 1, 6}, {1, 1, x, y, r/x}] + 
 20*Li[{1, 1, 1, 1, 6}, {1, 1, x, y, R/x}] + 
 20*Li[{1, 1, 1, 1, 6}, {1, 1, x, y, r/y}] + 
 20*Li[{1, 1, 1, 1, 6}, {1, 1, x, y, R/y}] + 
 32*Li[{1, 1, 1, 1, 6}, {1, 1, x, y, r/(x*y)}] + 
 32*Li[{1, 1, 1, 1, 6}, {1, 1, x, y, R/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 6}, {1, 1, y^(-1), x, (r*y)/x}] - 
 4*Li[{1, 1, 1, 1, 6}, {1, 1, y^(-1), x, (R*y)/x}] - 
 4*Li[{1, 1, 1, 1, 6}, {1, 1, y^(-1), y, r}] - 
 4*Li[{1, 1, 1, 1, 6}, {1, 1, y^(-1), y, R}] - 
 32*Li[{1, 1, 1, 1, 6}, {1, 1, y, 1, r}] - 
 32*Li[{1, 1, 1, 1, 6}, {1, 1, y, 1, R}] - 
 8*Li[{1, 1, 1, 1, 6}, {1, 1, y, 1, r*x}] - 
 8*Li[{1, 1, 1, 1, 6}, {1, 1, y, 1, R*x}] + 
 8*Li[{1, 1, 1, 1, 6}, {1, 1, y, 1, r/y}] + 
 8*Li[{1, 1, 1, 1, 6}, {1, 1, y, 1, R/y}] - 
 4*Li[{1, 1, 1, 1, 6}, {1, 1, y, x^(-1), (r*x)/y}] - 
 4*Li[{1, 1, 1, 1, 6}, {1, 1, y, x^(-1), (R*x)/y}] + 
 24*Li[{1, 1, 1, 1, 6}, {1, 1, y, x, r}] + 
 24*Li[{1, 1, 1, 1, 6}, {1, 1, y, x, R}] + 
 20*Li[{1, 1, 1, 1, 6}, {1, 1, y, x, r/x}] + 
 20*Li[{1, 1, 1, 1, 6}, {1, 1, y, x, R/x}] + 
 20*Li[{1, 1, 1, 1, 6}, {1, 1, y, x, r/y}] + 
 20*Li[{1, 1, 1, 1, 6}, {1, 1, y, x, R/y}] + 
 32*Li[{1, 1, 1, 1, 6}, {1, 1, y, x, r/(x*y)}] + 
 32*Li[{1, 1, 1, 1, 6}, {1, 1, y, x, R/(x*y)}] - 
 20*Li[{1, 1, 1, 1, 6}, {1, 1, y, y^(-1), r}] - 
 20*Li[{1, 1, 1, 1, 6}, {1, 1, y, y^(-1), R}] - 
 4*Li[{1, 1, 1, 1, 6}, {1, 1, y, y^(-1), r*x}] - 
 4*Li[{1, 1, 1, 1, 6}, {1, 1, y, y^(-1), R*x}] - 
 4*Li[{1, 1, 1, 1, 6}, {1, 1, y, y^(-1), r*y}] - 
 4*Li[{1, 1, 1, 1, 6}, {1, 1, y, y^(-1), R*y}] + 
 32*Li[{1, 1, 1, 1, 6}, {1, 1, y, y, r/y}] + 
 32*Li[{1, 1, 1, 1, 6}, {1, 1, y, y, R/y}] + 
 8*Li[{1, 1, 1, 1, 6}, {1, 1, y, y, (r*x)/y}] + 
 8*Li[{1, 1, 1, 1, 6}, {1, 1, y, y, (R*x)/y}] - 
 4*Li[{1, 1, 1, 1, 6}, {1, x^(-1), x, x, r/x}] - 
 4*Li[{1, 1, 1, 1, 6}, {1, x^(-1), x, x, R/x}] + 
 2*Li[{1, 1, 1, 1, 6}, {1, x^(-1), x, y^(-1), r*y}] + 
 2*Li[{1, 1, 1, 1, 6}, {1, x^(-1), x, y^(-1), R*y}] - 
 10*Li[{1, 1, 1, 1, 6}, {1, x^(-1), x, y, r/y}] - 
 10*Li[{1, 1, 1, 1, 6}, {1, x^(-1), x, y, R/y}] + 
 2*Li[{1, 1, 1, 1, 6}, {1, x^(-1), y^(-1), x, r*y}] + 
 2*Li[{1, 1, 1, 1, 6}, {1, x^(-1), y^(-1), x, R*y}] + 
 2*Li[{1, 1, 1, 1, 6}, {1, x^(-1), y^(-1), y, r*x}] + 
 2*Li[{1, 1, 1, 1, 6}, {1, x^(-1), y^(-1), y, R*x}] - 
 10*Li[{1, 1, 1, 1, 6}, {1, x^(-1), y, x, r/y}] - 
 10*Li[{1, 1, 1, 1, 6}, {1, x^(-1), y, x, R/y}] + 
 2*Li[{1, 1, 1, 1, 6}, {1, x^(-1), y, y^(-1), r*x}] + 
 2*Li[{1, 1, 1, 1, 6}, {1, x^(-1), y, y^(-1), R*x}] - 
 32*Li[{1, 1, 1, 1, 6}, {1, x, 1, 1, r}] - 
 32*Li[{1, 1, 1, 1, 6}, {1, x, 1, 1, R}] + 
 8*Li[{1, 1, 1, 1, 6}, {1, x, 1, 1, r/x}] + 
 8*Li[{1, 1, 1, 1, 6}, {1, x, 1, 1, R/x}] - 
 8*Li[{1, 1, 1, 1, 6}, {1, x, 1, 1, r*y}] - 
 8*Li[{1, 1, 1, 1, 6}, {1, x, 1, 1, R*y}] - 
 4*Li[{1, 1, 1, 1, 6}, {1, x, 1, x^(-1), r}] - 
 4*Li[{1, 1, 1, 1, 6}, {1, x, 1, x^(-1), R}] + 
 16*Li[{1, 1, 1, 1, 6}, {1, x, 1, x, r/x}] + 
 16*Li[{1, 1, 1, 1, 6}, {1, x, 1, x, R/x}] + 
 4*Li[{1, 1, 1, 1, 6}, {1, x, 1, x, (r*y)/x}] + 
 4*Li[{1, 1, 1, 1, 6}, {1, x, 1, x, (R*y)/x}] - 
 4*Li[{1, 1, 1, 1, 6}, {1, x, 1, y^(-1), (r*y)/x}] - 
 4*Li[{1, 1, 1, 1, 6}, {1, x, 1, y^(-1), (R*y)/x}] + 
 20*Li[{1, 1, 1, 1, 6}, {1, x, 1, y, r}] + 
 20*Li[{1, 1, 1, 1, 6}, {1, x, 1, y, R}] + 
 16*Li[{1, 1, 1, 1, 6}, {1, x, 1, y, r/y}] + 
 16*Li[{1, 1, 1, 1, 6}, {1, x, 1, y, R/y}] + 
 16*Li[{1, 1, 1, 1, 6}, {1, x, 1, y, r/(x*y)}] + 
 16*Li[{1, 1, 1, 1, 6}, {1, x, 1, y, R/(x*y)}] - 
 16*Li[{1, 1, 1, 1, 6}, {1, x, x^(-1), 1, r}] - 
 16*Li[{1, 1, 1, 1, 6}, {1, x, x^(-1), 1, R}] - 
 4*Li[{1, 1, 1, 1, 6}, {1, x, x^(-1), 1, r*x}] - 
 4*Li[{1, 1, 1, 1, 6}, {1, x, x^(-1), 1, R*x}] - 
 4*Li[{1, 1, 1, 1, 6}, {1, x, x^(-1), 1, r*y}] - 
 4*Li[{1, 1, 1, 1, 6}, {1, x, x^(-1), 1, R*y}] + 
 10*Li[{1, 1, 1, 1, 6}, {1, x, x^(-1), x, r}] + 
 10*Li[{1, 1, 1, 1, 6}, {1, x, x^(-1), x, R}] + 
 6*Li[{1, 1, 1, 1, 6}, {1, x, x^(-1), x, r/x}] + 
 6*Li[{1, 1, 1, 1, 6}, {1, x, x^(-1), x, R/x}] + 
 2*Li[{1, 1, 1, 1, 6}, {1, x, x^(-1), x, r*y}] + 
 2*Li[{1, 1, 1, 1, 6}, {1, x, x^(-1), x, R*y}] + 
 2*Li[{1, 1, 1, 1, 6}, {1, x, x^(-1), x, (r*y)/x}] + 
 2*Li[{1, 1, 1, 1, 6}, {1, x, x^(-1), x, (R*y)/x}] + 
 2*Li[{1, 1, 1, 1, 6}, {1, x, x^(-1), y^(-1), r*y}] + 
 2*Li[{1, 1, 1, 1, 6}, {1, x, x^(-1), y^(-1), R*y}] + 
 10*Li[{1, 1, 1, 1, 6}, {1, x, x^(-1), y, r}] + 
 10*Li[{1, 1, 1, 1, 6}, {1, x, x^(-1), y, R}] + 
 2*Li[{1, 1, 1, 1, 6}, {1, x, x^(-1), y, r*x}] + 
 2*Li[{1, 1, 1, 1, 6}, {1, x, x^(-1), y, R*x}] + 
 2*Li[{1, 1, 1, 1, 6}, {1, x, x^(-1), y, (r*x)/y}] + 
 2*Li[{1, 1, 1, 1, 6}, {1, x, x^(-1), y, (R*x)/y}] + 
 16*Li[{1, 1, 1, 1, 6}, {1, x, x, x^(-1), r}] + 
 16*Li[{1, 1, 1, 1, 6}, {1, x, x, x^(-1), R}] + 
 4*Li[{1, 1, 1, 1, 6}, {1, x, x, x^(-1), r*y}] + 
 4*Li[{1, 1, 1, 1, 6}, {1, x, x, x^(-1), R*y}] - 
 20*Li[{1, 1, 1, 1, 6}, {1, x, x, y, r/x}] - 
 20*Li[{1, 1, 1, 1, 6}, {1, x, x, y, R/x}] - 
 16*Li[{1, 1, 1, 1, 6}, {1, x, x, y, r/(x*y)}] - 
 16*Li[{1, 1, 1, 1, 6}, {1, x, x, y, R/(x*y)}] + 
 2*Li[{1, 1, 1, 1, 6}, {1, x, y^(-1), x^(-1), r*y}] + 
 2*Li[{1, 1, 1, 1, 6}, {1, x, y^(-1), x^(-1), R*y}] - 
 10*Li[{1, 1, 1, 1, 6}, {1, x, y^(-1), y, r/x}] - 
 10*Li[{1, 1, 1, 1, 6}, {1, x, y^(-1), y, R/x}] + 
 16*Li[{1, 1, 1, 1, 6}, {1, x, y, 1, r}] + 
 16*Li[{1, 1, 1, 1, 6}, {1, x, y, 1, R}] - 
 4*Li[{1, 1, 1, 1, 6}, {1, x, y, 1, r/x}] - 
 4*Li[{1, 1, 1, 1, 6}, {1, x, y, 1, R/x}] - 
 4*Li[{1, 1, 1, 1, 6}, {1, x, y, 1, r/y}] - 
 4*Li[{1, 1, 1, 1, 6}, {1, x, y, 1, R/y}] + 
 10*Li[{1, 1, 1, 1, 6}, {1, x, y, x^(-1), r}] + 
 10*Li[{1, 1, 1, 1, 6}, {1, x, y, x^(-1), R}] + 
 2*Li[{1, 1, 1, 1, 6}, {1, x, y, x^(-1), r*x}] + 
 2*Li[{1, 1, 1, 1, 6}, {1, x, y, x^(-1), R*x}] + 
 2*Li[{1, 1, 1, 1, 6}, {1, x, y, x^(-1), (r*x)/y}] + 
 2*Li[{1, 1, 1, 1, 6}, {1, x, y, x^(-1), (R*x)/y}] - 
 20*Li[{1, 1, 1, 1, 6}, {1, x, y, x, r/x}] - 
 20*Li[{1, 1, 1, 1, 6}, {1, x, y, x, R/x}] - 
 16*Li[{1, 1, 1, 1, 6}, {1, x, y, x, r/(x*y)}] - 
 16*Li[{1, 1, 1, 1, 6}, {1, x, y, x, R/(x*y)}] + 
 10*Li[{1, 1, 1, 1, 6}, {1, x, y, y^(-1), r}] + 
 10*Li[{1, 1, 1, 1, 6}, {1, x, y, y^(-1), R}] + 
 2*Li[{1, 1, 1, 1, 6}, {1, x, y, y^(-1), r*y}] + 
 2*Li[{1, 1, 1, 1, 6}, {1, x, y, y^(-1), R*y}] + 
 2*Li[{1, 1, 1, 1, 6}, {1, x, y, y^(-1), (r*y)/x}] + 
 2*Li[{1, 1, 1, 1, 6}, {1, x, y, y^(-1), (R*y)/x}] - 
 20*Li[{1, 1, 1, 1, 6}, {1, x, y, y, r/y}] - 
 20*Li[{1, 1, 1, 1, 6}, {1, x, y, y, R/y}] - 
 16*Li[{1, 1, 1, 1, 6}, {1, x, y, y, r/(x*y)}] - 
 16*Li[{1, 1, 1, 1, 6}, {1, x, y, y, R/(x*y)}] + 
 2*Li[{1, 1, 1, 1, 6}, {1, y^(-1), x^(-1), x, r*y}] + 
 2*Li[{1, 1, 1, 1, 6}, {1, y^(-1), x^(-1), x, R*y}] + 
 2*Li[{1, 1, 1, 1, 6}, {1, y^(-1), x^(-1), y, r*x}] + 
 2*Li[{1, 1, 1, 1, 6}, {1, y^(-1), x^(-1), y, R*x}] + 
 2*Li[{1, 1, 1, 1, 6}, {1, y^(-1), x, x^(-1), r*y}] + 
 2*Li[{1, 1, 1, 1, 6}, {1, y^(-1), x, x^(-1), R*y}] - 
 10*Li[{1, 1, 1, 1, 6}, {1, y^(-1), x, y, r/x}] - 
 10*Li[{1, 1, 1, 1, 6}, {1, y^(-1), x, y, R/x}] + 
 2*Li[{1, 1, 1, 1, 6}, {1, y^(-1), y, x^(-1), r*x}] + 
 2*Li[{1, 1, 1, 1, 6}, {1, y^(-1), y, x^(-1), R*x}] - 
 10*Li[{1, 1, 1, 1, 6}, {1, y^(-1), y, x, r/x}] - 
 10*Li[{1, 1, 1, 1, 6}, {1, y^(-1), y, x, R/x}] - 
 4*Li[{1, 1, 1, 1, 6}, {1, y^(-1), y, y, r/y}] - 
 4*Li[{1, 1, 1, 1, 6}, {1, y^(-1), y, y, R/y}] - 
 32*Li[{1, 1, 1, 1, 6}, {1, y, 1, 1, r}] - 
 32*Li[{1, 1, 1, 1, 6}, {1, y, 1, 1, R}] - 
 8*Li[{1, 1, 1, 1, 6}, {1, y, 1, 1, r*x}] - 
 8*Li[{1, 1, 1, 1, 6}, {1, y, 1, 1, R*x}] + 
 8*Li[{1, 1, 1, 1, 6}, {1, y, 1, 1, r/y}] + 
 8*Li[{1, 1, 1, 1, 6}, {1, y, 1, 1, R/y}] - 
 4*Li[{1, 1, 1, 1, 6}, {1, y, 1, x^(-1), (r*x)/y}] - 
 4*Li[{1, 1, 1, 1, 6}, {1, y, 1, x^(-1), (R*x)/y}] + 
 20*Li[{1, 1, 1, 1, 6}, {1, y, 1, x, r}] + 
 20*Li[{1, 1, 1, 1, 6}, {1, y, 1, x, R}] + 
 16*Li[{1, 1, 1, 1, 6}, {1, y, 1, x, r/x}] + 
 16*Li[{1, 1, 1, 1, 6}, {1, y, 1, x, R/x}] + 
 16*Li[{1, 1, 1, 1, 6}, {1, y, 1, x, r/(x*y)}] + 
 16*Li[{1, 1, 1, 1, 6}, {1, y, 1, x, R/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 6}, {1, y, 1, y^(-1), r}] - 
 4*Li[{1, 1, 1, 1, 6}, {1, y, 1, y^(-1), R}] + 
 16*Li[{1, 1, 1, 1, 6}, {1, y, 1, y, r/y}] + 
 16*Li[{1, 1, 1, 1, 6}, {1, y, 1, y, R/y}] + 
 4*Li[{1, 1, 1, 1, 6}, {1, y, 1, y, (r*x)/y}] + 
 4*Li[{1, 1, 1, 1, 6}, {1, y, 1, y, (R*x)/y}] - 
 10*Li[{1, 1, 1, 1, 6}, {1, y, x^(-1), x, r/y}] - 
 10*Li[{1, 1, 1, 1, 6}, {1, y, x^(-1), x, R/y}] + 
 2*Li[{1, 1, 1, 1, 6}, {1, y, x^(-1), y^(-1), r*x}] + 
 2*Li[{1, 1, 1, 1, 6}, {1, y, x^(-1), y^(-1), R*x}] + 
 16*Li[{1, 1, 1, 1, 6}, {1, y, x, 1, r}] + 
 16*Li[{1, 1, 1, 1, 6}, {1, y, x, 1, R}] - 
 4*Li[{1, 1, 1, 1, 6}, {1, y, x, 1, r/x}] - 
 4*Li[{1, 1, 1, 1, 6}, {1, y, x, 1, R/x}] - 
 4*Li[{1, 1, 1, 1, 6}, {1, y, x, 1, r/y}] - 
 4*Li[{1, 1, 1, 1, 6}, {1, y, x, 1, R/y}] + 
 10*Li[{1, 1, 1, 1, 6}, {1, y, x, x^(-1), r}] + 
 10*Li[{1, 1, 1, 1, 6}, {1, y, x, x^(-1), R}] + 
 2*Li[{1, 1, 1, 1, 6}, {1, y, x, x^(-1), r*x}] + 
 2*Li[{1, 1, 1, 1, 6}, {1, y, x, x^(-1), R*x}] + 
 2*Li[{1, 1, 1, 1, 6}, {1, y, x, x^(-1), (r*x)/y}] + 
 2*Li[{1, 1, 1, 1, 6}, {1, y, x, x^(-1), (R*x)/y}] - 
 20*Li[{1, 1, 1, 1, 6}, {1, y, x, x, r/x}] - 
 20*Li[{1, 1, 1, 1, 6}, {1, y, x, x, R/x}] - 
 16*Li[{1, 1, 1, 1, 6}, {1, y, x, x, r/(x*y)}] - 
 16*Li[{1, 1, 1, 1, 6}, {1, y, x, x, R/(x*y)}] + 
 10*Li[{1, 1, 1, 1, 6}, {1, y, x, y^(-1), r}] + 
 10*Li[{1, 1, 1, 1, 6}, {1, y, x, y^(-1), R}] + 
 2*Li[{1, 1, 1, 1, 6}, {1, y, x, y^(-1), r*y}] + 
 2*Li[{1, 1, 1, 1, 6}, {1, y, x, y^(-1), R*y}] + 
 2*Li[{1, 1, 1, 1, 6}, {1, y, x, y^(-1), (r*y)/x}] + 
 2*Li[{1, 1, 1, 1, 6}, {1, y, x, y^(-1), (R*y)/x}] - 
 20*Li[{1, 1, 1, 1, 6}, {1, y, x, y, r/y}] - 
 20*Li[{1, 1, 1, 1, 6}, {1, y, x, y, R/y}] - 
 16*Li[{1, 1, 1, 1, 6}, {1, y, x, y, r/(x*y)}] - 
 16*Li[{1, 1, 1, 1, 6}, {1, y, x, y, R/(x*y)}] - 
 16*Li[{1, 1, 1, 1, 6}, {1, y, y^(-1), 1, r}] - 
 16*Li[{1, 1, 1, 1, 6}, {1, y, y^(-1), 1, R}] - 
 4*Li[{1, 1, 1, 1, 6}, {1, y, y^(-1), 1, r*x}] - 
 4*Li[{1, 1, 1, 1, 6}, {1, y, y^(-1), 1, R*x}] - 
 4*Li[{1, 1, 1, 1, 6}, {1, y, y^(-1), 1, r*y}] - 
 4*Li[{1, 1, 1, 1, 6}, {1, y, y^(-1), 1, R*y}] + 
 2*Li[{1, 1, 1, 1, 6}, {1, y, y^(-1), x^(-1), r*x}] + 
 2*Li[{1, 1, 1, 1, 6}, {1, y, y^(-1), x^(-1), R*x}] + 
 10*Li[{1, 1, 1, 1, 6}, {1, y, y^(-1), x, r}] + 
 10*Li[{1, 1, 1, 1, 6}, {1, y, y^(-1), x, R}] + 
 2*Li[{1, 1, 1, 1, 6}, {1, y, y^(-1), x, r*y}] + 
 2*Li[{1, 1, 1, 1, 6}, {1, y, y^(-1), x, R*y}] + 
 2*Li[{1, 1, 1, 1, 6}, {1, y, y^(-1), x, (r*y)/x}] + 
 2*Li[{1, 1, 1, 1, 6}, {1, y, y^(-1), x, (R*y)/x}] + 
 10*Li[{1, 1, 1, 1, 6}, {1, y, y^(-1), y, r}] + 
 10*Li[{1, 1, 1, 1, 6}, {1, y, y^(-1), y, R}] + 
 2*Li[{1, 1, 1, 1, 6}, {1, y, y^(-1), y, r*x}] + 
 2*Li[{1, 1, 1, 1, 6}, {1, y, y^(-1), y, R*x}] + 
 6*Li[{1, 1, 1, 1, 6}, {1, y, y^(-1), y, r/y}] + 
 6*Li[{1, 1, 1, 1, 6}, {1, y, y^(-1), y, R/y}] + 
 2*Li[{1, 1, 1, 1, 6}, {1, y, y^(-1), y, (r*x)/y}] + 
 2*Li[{1, 1, 1, 1, 6}, {1, y, y^(-1), y, (R*x)/y}] - 
 20*Li[{1, 1, 1, 1, 6}, {1, y, y, x, r/y}] - 
 20*Li[{1, 1, 1, 1, 6}, {1, y, y, x, R/y}] - 
 16*Li[{1, 1, 1, 1, 6}, {1, y, y, x, r/(x*y)}] - 
 16*Li[{1, 1, 1, 1, 6}, {1, y, y, x, R/(x*y)}] + 
 16*Li[{1, 1, 1, 1, 6}, {1, y, y, y^(-1), r}] + 
 16*Li[{1, 1, 1, 1, 6}, {1, y, y, y^(-1), R}] + 
 4*Li[{1, 1, 1, 1, 6}, {1, y, y, y^(-1), r*x}] + 
 4*Li[{1, 1, 1, 1, 6}, {1, y, y, y^(-1), R*x}] - 
 8*Li[{1, 1, 1, 1, 6}, {x^(-1), 1, 1, 1, r*x}] - 
 8*Li[{1, 1, 1, 1, 6}, {x^(-1), 1, 1, 1, R*x}] + 
 20*Li[{1, 1, 1, 1, 6}, {x^(-1), 1, 1, x, r}] + 
 20*Li[{1, 1, 1, 1, 6}, {x^(-1), 1, 1, x, R}] + 
 4*Li[{1, 1, 1, 1, 6}, {x^(-1), 1, 1, x, r*y}] + 
 4*Li[{1, 1, 1, 1, 6}, {x^(-1), 1, 1, x, R*y}] + 
 4*Li[{1, 1, 1, 1, 6}, {x^(-1), 1, 1, y, r*x}] + 
 4*Li[{1, 1, 1, 1, 6}, {x^(-1), 1, 1, y, R*x}] + 
 4*Li[{1, 1, 1, 1, 6}, {x^(-1), 1, 1, y, (r*x)/y}] + 
 4*Li[{1, 1, 1, 1, 6}, {x^(-1), 1, 1, y, (R*x)/y}] + 
 16*Li[{1, 1, 1, 1, 6}, {x^(-1), 1, x, 1, r}] + 
 16*Li[{1, 1, 1, 1, 6}, {x^(-1), 1, x, 1, R}] + 
 4*Li[{1, 1, 1, 1, 6}, {x^(-1), 1, x, 1, r*y}] + 
 4*Li[{1, 1, 1, 1, 6}, {x^(-1), 1, x, 1, R*y}] + 
 2*Li[{1, 1, 1, 1, 6}, {x^(-1), 1, x, x^(-1), r*x}] + 
 2*Li[{1, 1, 1, 1, 6}, {x^(-1), 1, x, x^(-1), R*x}] - 
 16*Li[{1, 1, 1, 1, 6}, {x^(-1), 1, x, x, r/x}] - 
 16*Li[{1, 1, 1, 1, 6}, {x^(-1), 1, x, x, R/x}] - 
 4*Li[{1, 1, 1, 1, 6}, {x^(-1), 1, x, x, (r*y)/x}] - 
 4*Li[{1, 1, 1, 1, 6}, {x^(-1), 1, x, x, (R*y)/x}] - 
 12*Li[{1, 1, 1, 1, 6}, {x^(-1), 1, x, y, r}] - 
 12*Li[{1, 1, 1, 1, 6}, {x^(-1), 1, x, y, R}] - 
 10*Li[{1, 1, 1, 1, 6}, {x^(-1), 1, x, y, r/y}] - 
 10*Li[{1, 1, 1, 1, 6}, {x^(-1), 1, x, y, R/y}] + 
 4*Li[{1, 1, 1, 1, 6}, {x^(-1), 1, y, 1, r*x}] + 
 4*Li[{1, 1, 1, 1, 6}, {x^(-1), 1, y, 1, R*x}] - 
 12*Li[{1, 1, 1, 1, 6}, {x^(-1), 1, y, x, r}] - 
 12*Li[{1, 1, 1, 1, 6}, {x^(-1), 1, y, x, R}] - 
 10*Li[{1, 1, 1, 1, 6}, {x^(-1), 1, y, x, r/y}] - 
 10*Li[{1, 1, 1, 1, 6}, {x^(-1), 1, y, x, R/y}] + 
 2*Li[{1, 1, 1, 1, 6}, {x^(-1), 1, y, y^(-1), r*x}] + 
 2*Li[{1, 1, 1, 1, 6}, {x^(-1), 1, y, y^(-1), R*x}] - 
 4*Li[{1, 1, 1, 1, 6}, {x^(-1), 1, y, y, (r*x)/y}] - 
 4*Li[{1, 1, 1, 1, 6}, {x^(-1), 1, y, y, (R*x)/y}] + 
 16*Li[{1, 1, 1, 1, 6}, {x^(-1), x, 1, 1, r}] + 
 16*Li[{1, 1, 1, 1, 6}, {x^(-1), x, 1, 1, R}] + 
 4*Li[{1, 1, 1, 1, 6}, {x^(-1), x, 1, 1, r*y}] + 
 4*Li[{1, 1, 1, 1, 6}, {x^(-1), x, 1, 1, R*y}] - 
 10*Li[{1, 1, 1, 1, 6}, {x^(-1), x, 1, x, r/x}] - 
 10*Li[{1, 1, 1, 1, 6}, {x^(-1), x, 1, x, R/x}] - 
 2*Li[{1, 1, 1, 1, 6}, {x^(-1), x, 1, x, (r*y)/x}] - 
 2*Li[{1, 1, 1, 1, 6}, {x^(-1), x, 1, x, (R*y)/x}] - 
 10*Li[{1, 1, 1, 1, 6}, {x^(-1), x, 1, y, r}] - 
 10*Li[{1, 1, 1, 1, 6}, {x^(-1), x, 1, y, R}] - 
 10*Li[{1, 1, 1, 1, 6}, {x^(-1), x, 1, y, r/y}] - 
 10*Li[{1, 1, 1, 1, 6}, {x^(-1), x, 1, y, R/y}] + 
 2*Li[{1, 1, 1, 1, 6}, {x^(-1), x, x^(-1), 1, r*x}] + 
 2*Li[{1, 1, 1, 1, 6}, {x^(-1), x, x^(-1), 1, R*x}] - 
 4*Li[{1, 1, 1, 1, 6}, {x^(-1), x, x^(-1), x, r}] - 
 4*Li[{1, 1, 1, 1, 6}, {x^(-1), x, x^(-1), x, R}] - 
 Li[{1, 1, 1, 1, 6}, {x^(-1), x, x^(-1), x, r*y}] - 
 Li[{1, 1, 1, 1, 6}, {x^(-1), x, x^(-1), x, R*y}] - 
 Li[{1, 1, 1, 1, 6}, {x^(-1), x, x^(-1), y, r*x}] - 
 Li[{1, 1, 1, 1, 6}, {x^(-1), x, x^(-1), y, R*x}] - 
 4*Li[{1, 1, 1, 1, 6}, {x^(-1), x, x, 1, r/x}] - 
 4*Li[{1, 1, 1, 1, 6}, {x^(-1), x, x, 1, R/x}] - 
 6*Li[{1, 1, 1, 1, 6}, {x^(-1), x, x, x^(-1), r}] - 
 6*Li[{1, 1, 1, 1, 6}, {x^(-1), x, x, x^(-1), R}] - 
 2*Li[{1, 1, 1, 1, 6}, {x^(-1), x, x, x^(-1), r*y}] - 
 2*Li[{1, 1, 1, 1, 6}, {x^(-1), x, x, x^(-1), R*y}] + 
 2*Li[{1, 1, 1, 1, 6}, {x^(-1), x, x, y^(-1), (r*y)/x}] + 
 2*Li[{1, 1, 1, 1, 6}, {x^(-1), x, x, y^(-1), (R*y)/x}] + 
 10*Li[{1, 1, 1, 1, 6}, {x^(-1), x, x, y, r/x}] + 
 10*Li[{1, 1, 1, 1, 6}, {x^(-1), x, x, y, R/x}] - 
 2*Li[{1, 1, 1, 1, 6}, {x^(-1), x, y^(-1), 1, r*y}] - 
 2*Li[{1, 1, 1, 1, 6}, {x^(-1), x, y^(-1), 1, R*y}] + 
 2*Li[{1, 1, 1, 1, 6}, {x^(-1), x, y^(-1), x, (r*y)/x}] + 
 2*Li[{1, 1, 1, 1, 6}, {x^(-1), x, y^(-1), x, (R*y)/x}] + 
 6*Li[{1, 1, 1, 1, 6}, {x^(-1), x, y^(-1), y, r}] + 
 6*Li[{1, 1, 1, 1, 6}, {x^(-1), x, y^(-1), y, R}] - 
 8*Li[{1, 1, 1, 1, 6}, {x^(-1), x, y, 1, r}] - 
 8*Li[{1, 1, 1, 1, 6}, {x^(-1), x, y, 1, R}] - 
 Li[{1, 1, 1, 1, 6}, {x^(-1), x, y, x^(-1), r*x}] - 
 Li[{1, 1, 1, 1, 6}, {x^(-1), x, y, x^(-1), R*x}] + 
 10*Li[{1, 1, 1, 1, 6}, {x^(-1), x, y, x, r/x}] + 
 10*Li[{1, 1, 1, 1, 6}, {x^(-1), x, y, x, R/x}] - 
 Li[{1, 1, 1, 1, 6}, {x^(-1), x, y, y^(-1), r*y}] - 
 Li[{1, 1, 1, 1, 6}, {x^(-1), x, y, y^(-1), R*y}] + 
 10*Li[{1, 1, 1, 1, 6}, {x^(-1), x, y, y, r/y}] + 
 10*Li[{1, 1, 1, 1, 6}, {x^(-1), x, y, y, R/y}] - 
 2*Li[{1, 1, 1, 1, 6}, {x^(-1), y^(-1), 1, x, r*y}] - 
 2*Li[{1, 1, 1, 1, 6}, {x^(-1), y^(-1), 1, x, R*y}] - 
 2*Li[{1, 1, 1, 1, 6}, {x^(-1), y^(-1), 1, y, r*x}] - 
 2*Li[{1, 1, 1, 1, 6}, {x^(-1), y^(-1), 1, y, R*x}] - 
 2*Li[{1, 1, 1, 1, 6}, {x^(-1), y^(-1), x, 1, r*y}] - 
 2*Li[{1, 1, 1, 1, 6}, {x^(-1), y^(-1), x, 1, R*y}] + 
 2*Li[{1, 1, 1, 1, 6}, {x^(-1), y^(-1), x, x, (r*y)/x}] + 
 2*Li[{1, 1, 1, 1, 6}, {x^(-1), y^(-1), x, x, (R*y)/x}] + 
 6*Li[{1, 1, 1, 1, 6}, {x^(-1), y^(-1), x, y, r}] + 
 6*Li[{1, 1, 1, 1, 6}, {x^(-1), y^(-1), x, y, R}] - 
 2*Li[{1, 1, 1, 1, 6}, {x^(-1), y^(-1), y, 1, r*x}] - 
 2*Li[{1, 1, 1, 1, 6}, {x^(-1), y^(-1), y, 1, R*x}] + 
 6*Li[{1, 1, 1, 1, 6}, {x^(-1), y^(-1), y, x, r}] + 
 6*Li[{1, 1, 1, 1, 6}, {x^(-1), y^(-1), y, x, R}] + 
 2*Li[{1, 1, 1, 1, 6}, {x^(-1), y^(-1), y, y, (r*x)/y}] + 
 2*Li[{1, 1, 1, 1, 6}, {x^(-1), y^(-1), y, y, (R*x)/y}] + 
 4*Li[{1, 1, 1, 1, 6}, {x^(-1), y, 1, 1, r*x}] + 
 4*Li[{1, 1, 1, 1, 6}, {x^(-1), y, 1, 1, R*x}] - 
 10*Li[{1, 1, 1, 1, 6}, {x^(-1), y, 1, x, r}] - 
 10*Li[{1, 1, 1, 1, 6}, {x^(-1), y, 1, x, R}] - 
 2*Li[{1, 1, 1, 1, 6}, {x^(-1), y, 1, y, (r*x)/y}] - 
 2*Li[{1, 1, 1, 1, 6}, {x^(-1), y, 1, y, (R*x)/y}] - 
 8*Li[{1, 1, 1, 1, 6}, {x^(-1), y, x, 1, r}] - 
 8*Li[{1, 1, 1, 1, 6}, {x^(-1), y, x, 1, R}] - 
 Li[{1, 1, 1, 1, 6}, {x^(-1), y, x, x^(-1), r*x}] - 
 Li[{1, 1, 1, 1, 6}, {x^(-1), y, x, x^(-1), R*x}] + 
 10*Li[{1, 1, 1, 1, 6}, {x^(-1), y, x, x, r/x}] + 
 10*Li[{1, 1, 1, 1, 6}, {x^(-1), y, x, x, R/x}] - 
 Li[{1, 1, 1, 1, 6}, {x^(-1), y, x, y^(-1), r*y}] - 
 Li[{1, 1, 1, 1, 6}, {x^(-1), y, x, y^(-1), R*y}] + 
 10*Li[{1, 1, 1, 1, 6}, {x^(-1), y, x, y, r/y}] + 
 10*Li[{1, 1, 1, 1, 6}, {x^(-1), y, x, y, R/y}] - 
 Li[{1, 1, 1, 1, 6}, {x^(-1), y, y^(-1), x, r*y}] - 
 Li[{1, 1, 1, 1, 6}, {x^(-1), y, y^(-1), x, R*y}] - 
 Li[{1, 1, 1, 1, 6}, {x^(-1), y, y^(-1), y, r*x}] - 
 Li[{1, 1, 1, 1, 6}, {x^(-1), y, y^(-1), y, R*x}] + 
 10*Li[{1, 1, 1, 1, 6}, {x^(-1), y, y, x, r/y}] + 
 10*Li[{1, 1, 1, 1, 6}, {x^(-1), y, y, x, R/y}] - 
 2*Li[{1, 1, 1, 1, 6}, {x^(-1), y, y, y^(-1), r*x}] - 
 2*Li[{1, 1, 1, 1, 6}, {x^(-1), y, y, y^(-1), R*x}] - 
 32*Li[{1, 1, 1, 1, 6}, {x, 1, 1, 1, r}] - 
 32*Li[{1, 1, 1, 1, 6}, {x, 1, 1, 1, R}] - 
 8*Li[{1, 1, 1, 1, 6}, {x, 1, 1, 1, r*y}] - 
 8*Li[{1, 1, 1, 1, 6}, {x, 1, 1, 1, R*y}] + 
 12*Li[{1, 1, 1, 1, 6}, {x, 1, 1, x, r/x}] + 
 12*Li[{1, 1, 1, 1, 6}, {x, 1, 1, x, R/x}] + 
 4*Li[{1, 1, 1, 1, 6}, {x, 1, 1, x, (r*y)/x}] + 
 4*Li[{1, 1, 1, 1, 6}, {x, 1, 1, x, (R*y)/x}] + 
 20*Li[{1, 1, 1, 1, 6}, {x, 1, 1, y, r}] + 
 20*Li[{1, 1, 1, 1, 6}, {x, 1, 1, y, R}] + 
 12*Li[{1, 1, 1, 1, 6}, {x, 1, 1, y, r/y}] + 
 12*Li[{1, 1, 1, 1, 6}, {x, 1, 1, y, R/y}] + 
 2*Li[{1, 1, 1, 1, 6}, {x, 1, x^(-1), x, r}] + 
 2*Li[{1, 1, 1, 1, 6}, {x, 1, x^(-1), x, R}] + 
 2*Li[{1, 1, 1, 1, 6}, {x, 1, x^(-1), y, (r*x)/y}] + 
 2*Li[{1, 1, 1, 1, 6}, {x, 1, x^(-1), y, (R*x)/y}] - 
 4*Li[{1, 1, 1, 1, 6}, {x, 1, x, 1, r/x}] - 
 4*Li[{1, 1, 1, 1, 6}, {x, 1, x, 1, R/x}] + 
 10*Li[{1, 1, 1, 1, 6}, {x, 1, x, x^(-1), r}] + 
 10*Li[{1, 1, 1, 1, 6}, {x, 1, x, x^(-1), R}] + 
 2*Li[{1, 1, 1, 1, 6}, {x, 1, x, x^(-1), r*y}] + 
 2*Li[{1, 1, 1, 1, 6}, {x, 1, x, x^(-1), R*y}] + 
 2*Li[{1, 1, 1, 1, 6}, {x, 1, x, y^(-1), (r*y)/x}] + 
 2*Li[{1, 1, 1, 1, 6}, {x, 1, x, y^(-1), (R*y)/x}] - 
 10*Li[{1, 1, 1, 1, 6}, {x, 1, x, y, r/x}] - 
 10*Li[{1, 1, 1, 1, 6}, {x, 1, x, y, R/x}] - 
 16*Li[{1, 1, 1, 1, 6}, {x, 1, x, y, r/(x*y)}] - 
 16*Li[{1, 1, 1, 1, 6}, {x, 1, x, y, R/(x*y)}] + 
 2*Li[{1, 1, 1, 1, 6}, {x, 1, y^(-1), x, (r*y)/x}] + 
 2*Li[{1, 1, 1, 1, 6}, {x, 1, y^(-1), x, (R*y)/x}] + 
 2*Li[{1, 1, 1, 1, 6}, {x, 1, y^(-1), y, r}] + 
 2*Li[{1, 1, 1, 1, 6}, {x, 1, y^(-1), y, R}] + 
 16*Li[{1, 1, 1, 1, 6}, {x, 1, y, 1, r}] + 
 16*Li[{1, 1, 1, 1, 6}, {x, 1, y, 1, R}] - 
 4*Li[{1, 1, 1, 1, 6}, {x, 1, y, 1, r/y}] - 
 4*Li[{1, 1, 1, 1, 6}, {x, 1, y, 1, R/y}] + 
 2*Li[{1, 1, 1, 1, 6}, {x, 1, y, x^(-1), (r*x)/y}] + 
 2*Li[{1, 1, 1, 1, 6}, {x, 1, y, x^(-1), (R*x)/y}] - 
 10*Li[{1, 1, 1, 1, 6}, {x, 1, y, x, r/x}] - 
 10*Li[{1, 1, 1, 1, 6}, {x, 1, y, x, R/x}] - 
 16*Li[{1, 1, 1, 1, 6}, {x, 1, y, x, r/(x*y)}] - 
 16*Li[{1, 1, 1, 1, 6}, {x, 1, y, x, R/(x*y)}] + 
 10*Li[{1, 1, 1, 1, 6}, {x, 1, y, y^(-1), r}] + 
 10*Li[{1, 1, 1, 1, 6}, {x, 1, y, y^(-1), R}] + 
 2*Li[{1, 1, 1, 1, 6}, {x, 1, y, y^(-1), r*y}] + 
 2*Li[{1, 1, 1, 1, 6}, {x, 1, y, y^(-1), R*y}] - 
 16*Li[{1, 1, 1, 1, 6}, {x, 1, y, y, r/y}] - 
 16*Li[{1, 1, 1, 1, 6}, {x, 1, y, y, R/y}] - 
 4*Li[{1, 1, 1, 1, 6}, {x, x^(-1), 1, 1, r*x}] - 
 4*Li[{1, 1, 1, 1, 6}, {x, x^(-1), 1, 1, R*x}] + 
 10*Li[{1, 1, 1, 1, 6}, {x, x^(-1), 1, x, r}] + 
 10*Li[{1, 1, 1, 1, 6}, {x, x^(-1), 1, x, R}] + 
 2*Li[{1, 1, 1, 1, 6}, {x, x^(-1), 1, x, r*y}] + 
 2*Li[{1, 1, 1, 1, 6}, {x, x^(-1), 1, x, R*y}] + 
 2*Li[{1, 1, 1, 1, 6}, {x, x^(-1), 1, y, r*x}] + 
 2*Li[{1, 1, 1, 1, 6}, {x, x^(-1), 1, y, R*x}] + 
 2*Li[{1, 1, 1, 1, 6}, {x, x^(-1), 1, y, (r*x)/y}] + 
 2*Li[{1, 1, 1, 1, 6}, {x, x^(-1), 1, y, (R*x)/y}] + 
 8*Li[{1, 1, 1, 1, 6}, {x, x^(-1), x, 1, r}] + 
 8*Li[{1, 1, 1, 1, 6}, {x, x^(-1), x, 1, R}] + 
 2*Li[{1, 1, 1, 1, 6}, {x, x^(-1), x, 1, r*y}] + 
 2*Li[{1, 1, 1, 1, 6}, {x, x^(-1), x, 1, R*y}] + 
 Li[{1, 1, 1, 1, 6}, {x, x^(-1), x, x^(-1), r*x}] + 
 Li[{1, 1, 1, 1, 6}, {x, x^(-1), x, x^(-1), R*x}] - 
 6*Li[{1, 1, 1, 1, 6}, {x, x^(-1), x, x, r/x}] - 
 6*Li[{1, 1, 1, 1, 6}, {x, x^(-1), x, x, R/x}] - 
 2*Li[{1, 1, 1, 1, 6}, {x, x^(-1), x, x, (r*y)/x}] - 
 2*Li[{1, 1, 1, 1, 6}, {x, x^(-1), x, x, (R*y)/x}] - 
 Li[{1, 1, 1, 1, 6}, {x, x^(-1), x, y^(-1), r*y}] - 
 Li[{1, 1, 1, 1, 6}, {x, x^(-1), x, y^(-1), R*y}] - 
 6*Li[{1, 1, 1, 1, 6}, {x, x^(-1), x, y, r}] - 
 6*Li[{1, 1, 1, 1, 6}, {x, x^(-1), x, y, R}] - 
 Li[{1, 1, 1, 1, 6}, {x, x^(-1), y^(-1), x, r*y}] - 
 Li[{1, 1, 1, 1, 6}, {x, x^(-1), y^(-1), x, R*y}] - 
 Li[{1, 1, 1, 1, 6}, {x, x^(-1), y^(-1), y, r*x}] - 
 Li[{1, 1, 1, 1, 6}, {x, x^(-1), y^(-1), y, R*x}] + 
 2*Li[{1, 1, 1, 1, 6}, {x, x^(-1), y, 1, r*x}] + 
 2*Li[{1, 1, 1, 1, 6}, {x, x^(-1), y, 1, R*x}] - 
 6*Li[{1, 1, 1, 1, 6}, {x, x^(-1), y, x, r}] - 
 6*Li[{1, 1, 1, 1, 6}, {x, x^(-1), y, x, R}] - 
 2*Li[{1, 1, 1, 1, 6}, {x, x^(-1), y, y, (r*x)/y}] - 
 2*Li[{1, 1, 1, 1, 6}, {x, x^(-1), y, y, (R*x)/y}] - 
 8*Li[{1, 1, 1, 1, 6}, {x, x, 1, 1, r/x}] - 
 8*Li[{1, 1, 1, 1, 6}, {x, x, 1, 1, R/x}] + 
 4*Li[{1, 1, 1, 1, 6}, {x, x, 1, x^(-1), r}] + 
 4*Li[{1, 1, 1, 1, 6}, {x, x, 1, x^(-1), R}] + 
 4*Li[{1, 1, 1, 1, 6}, {x, x, 1, y^(-1), (r*y)/x}] + 
 4*Li[{1, 1, 1, 1, 6}, {x, x, 1, y^(-1), (R*y)/x}] - 
 16*Li[{1, 1, 1, 1, 6}, {x, x, 1, y, r/(x*y)}] - 
 16*Li[{1, 1, 1, 1, 6}, {x, x, 1, y, R/(x*y)}] + 
 16*Li[{1, 1, 1, 1, 6}, {x, x, x^(-1), 1, r}] + 
 16*Li[{1, 1, 1, 1, 6}, {x, x, x^(-1), 1, R}] + 
 4*Li[{1, 1, 1, 1, 6}, {x, x, x^(-1), 1, r*y}] + 
 4*Li[{1, 1, 1, 1, 6}, {x, x, x^(-1), 1, R*y}] - 
 6*Li[{1, 1, 1, 1, 6}, {x, x, x^(-1), x, r/x}] - 
 6*Li[{1, 1, 1, 1, 6}, {x, x, x^(-1), x, R/x}] - 
 2*Li[{1, 1, 1, 1, 6}, {x, x, x^(-1), x, (r*y)/x}] - 
 2*Li[{1, 1, 1, 1, 6}, {x, x, x^(-1), x, (R*y)/x}] - 
 2*Li[{1, 1, 1, 1, 6}, {x, x, x^(-1), y^(-1), r*y}] - 
 2*Li[{1, 1, 1, 1, 6}, {x, x, x^(-1), y^(-1), R*y}] - 
 10*Li[{1, 1, 1, 1, 6}, {x, x, x^(-1), y, r}] - 
 10*Li[{1, 1, 1, 1, 6}, {x, x, x^(-1), y, R}] - 
 2*Li[{1, 1, 1, 1, 6}, {x, x, y^(-1), x^(-1), r*y}] - 
 2*Li[{1, 1, 1, 1, 6}, {x, x, y^(-1), x^(-1), R*y}] + 
 10*Li[{1, 1, 1, 1, 6}, {x, x, y^(-1), y, r/x}] + 
 10*Li[{1, 1, 1, 1, 6}, {x, x, y^(-1), y, R/x}] + 
 4*Li[{1, 1, 1, 1, 6}, {x, x, y, 1, r/x}] + 
 4*Li[{1, 1, 1, 1, 6}, {x, x, y, 1, R/x}] - 
 10*Li[{1, 1, 1, 1, 6}, {x, x, y, x^(-1), r}] - 
 10*Li[{1, 1, 1, 1, 6}, {x, x, y, x^(-1), R}] - 
 2*Li[{1, 1, 1, 1, 6}, {x, x, y, y^(-1), (r*y)/x}] - 
 2*Li[{1, 1, 1, 1, 6}, {x, x, y, y^(-1), (R*y)/x}] + 
 16*Li[{1, 1, 1, 1, 6}, {x, x, y, y, r/(x*y)}] + 
 16*Li[{1, 1, 1, 1, 6}, {x, x, y, y, R/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 6}, {x, y^(-1), 1, 1, r*y}] + 
 4*Li[{1, 1, 1, 1, 6}, {x, y^(-1), 1, 1, R*y}] - 
 2*Li[{1, 1, 1, 1, 6}, {x, y^(-1), 1, x, (r*y)/x}] - 
 2*Li[{1, 1, 1, 1, 6}, {x, y^(-1), 1, x, (R*y)/x}] - 
 10*Li[{1, 1, 1, 1, 6}, {x, y^(-1), 1, y, r}] - 
 10*Li[{1, 1, 1, 1, 6}, {x, y^(-1), 1, y, R}] - 
 Li[{1, 1, 1, 1, 6}, {x, y^(-1), x^(-1), x, r*y}] - 
 Li[{1, 1, 1, 1, 6}, {x, y^(-1), x^(-1), x, R*y}] - 
 Li[{1, 1, 1, 1, 6}, {x, y^(-1), x^(-1), y, r*x}] - 
 Li[{1, 1, 1, 1, 6}, {x, y^(-1), x^(-1), y, R*x}] - 
 2*Li[{1, 1, 1, 1, 6}, {x, y^(-1), x, x^(-1), r*y}] - 
 2*Li[{1, 1, 1, 1, 6}, {x, y^(-1), x, x^(-1), R*y}] + 
 10*Li[{1, 1, 1, 1, 6}, {x, y^(-1), x, y, r/x}] + 
 10*Li[{1, 1, 1, 1, 6}, {x, y^(-1), x, y, R/x}] - 
 8*Li[{1, 1, 1, 1, 6}, {x, y^(-1), y, 1, r}] - 
 8*Li[{1, 1, 1, 1, 6}, {x, y^(-1), y, 1, R}] - 
 Li[{1, 1, 1, 1, 6}, {x, y^(-1), y, x^(-1), r*x}] - 
 Li[{1, 1, 1, 1, 6}, {x, y^(-1), y, x^(-1), R*x}] + 
 10*Li[{1, 1, 1, 1, 6}, {x, y^(-1), y, x, r/x}] + 
 10*Li[{1, 1, 1, 1, 6}, {x, y^(-1), y, x, R/x}] - 
 Li[{1, 1, 1, 1, 6}, {x, y^(-1), y, y^(-1), r*y}] - 
 Li[{1, 1, 1, 1, 6}, {x, y^(-1), y, y^(-1), R*y}] + 
 10*Li[{1, 1, 1, 1, 6}, {x, y^(-1), y, y, r/y}] + 
 10*Li[{1, 1, 1, 1, 6}, {x, y^(-1), y, y, R/y}] + 
 16*Li[{1, 1, 1, 1, 6}, {x, y, 1, 1, r}] + 
 16*Li[{1, 1, 1, 1, 6}, {x, y, 1, 1, R}] - 
 6*Li[{1, 1, 1, 1, 6}, {x, y, 1, x, r/x}] - 
 6*Li[{1, 1, 1, 1, 6}, {x, y, 1, x, R/x}] - 
 6*Li[{1, 1, 1, 1, 6}, {x, y, 1, y, r/y}] - 
 6*Li[{1, 1, 1, 1, 6}, {x, y, 1, y, R/y}] + 
 2*Li[{1, 1, 1, 1, 6}, {x, y, x^(-1), 1, r*x}] + 
 2*Li[{1, 1, 1, 1, 6}, {x, y, x^(-1), 1, R*x}] - 
 6*Li[{1, 1, 1, 1, 6}, {x, y, x^(-1), x, r}] - 
 6*Li[{1, 1, 1, 1, 6}, {x, y, x^(-1), x, R}] - 
 2*Li[{1, 1, 1, 1, 6}, {x, y, x^(-1), y, (r*x)/y}] - 
 2*Li[{1, 1, 1, 1, 6}, {x, y, x^(-1), y, (R*x)/y}] + 
 4*Li[{1, 1, 1, 1, 6}, {x, y, x, 1, r/x}] + 
 4*Li[{1, 1, 1, 1, 6}, {x, y, x, 1, R/x}] - 
 10*Li[{1, 1, 1, 1, 6}, {x, y, x, x^(-1), r}] - 
 10*Li[{1, 1, 1, 1, 6}, {x, y, x, x^(-1), R}] - 
 2*Li[{1, 1, 1, 1, 6}, {x, y, x, y^(-1), (r*y)/x}] - 
 2*Li[{1, 1, 1, 1, 6}, {x, y, x, y^(-1), (R*y)/x}] + 
 16*Li[{1, 1, 1, 1, 6}, {x, y, x, y, r/(x*y)}] + 
 16*Li[{1, 1, 1, 1, 6}, {x, y, x, y, R/(x*y)}] + 
 2*Li[{1, 1, 1, 1, 6}, {x, y, y^(-1), 1, r*y}] + 
 2*Li[{1, 1, 1, 1, 6}, {x, y, y^(-1), 1, R*y}] - 
 2*Li[{1, 1, 1, 1, 6}, {x, y, y^(-1), x, (r*y)/x}] - 
 2*Li[{1, 1, 1, 1, 6}, {x, y, y^(-1), x, (R*y)/x}] - 
 6*Li[{1, 1, 1, 1, 6}, {x, y, y^(-1), y, r}] - 
 6*Li[{1, 1, 1, 1, 6}, {x, y, y^(-1), y, R}] + 
 4*Li[{1, 1, 1, 1, 6}, {x, y, y, 1, r/y}] + 
 4*Li[{1, 1, 1, 1, 6}, {x, y, y, 1, R/y}] - 
 2*Li[{1, 1, 1, 1, 6}, {x, y, y, x^(-1), (r*x)/y}] - 
 2*Li[{1, 1, 1, 1, 6}, {x, y, y, x^(-1), (R*x)/y}] + 
 16*Li[{1, 1, 1, 1, 6}, {x, y, y, x, r/(x*y)}] + 
 16*Li[{1, 1, 1, 1, 6}, {x, y, y, x, R/(x*y)}] - 
 10*Li[{1, 1, 1, 1, 6}, {x, y, y, y^(-1), r}] - 
 10*Li[{1, 1, 1, 1, 6}, {x, y, y, y^(-1), R}] - 
 8*Li[{1, 1, 1, 1, 6}, {y^(-1), 1, 1, 1, r*y}] - 
 8*Li[{1, 1, 1, 1, 6}, {y^(-1), 1, 1, 1, R*y}] + 
 4*Li[{1, 1, 1, 1, 6}, {y^(-1), 1, 1, x, r*y}] + 
 4*Li[{1, 1, 1, 1, 6}, {y^(-1), 1, 1, x, R*y}] + 
 4*Li[{1, 1, 1, 1, 6}, {y^(-1), 1, 1, x, (r*y)/x}] + 
 4*Li[{1, 1, 1, 1, 6}, {y^(-1), 1, 1, x, (R*y)/x}] + 
 20*Li[{1, 1, 1, 1, 6}, {y^(-1), 1, 1, y, r}] + 
 20*Li[{1, 1, 1, 1, 6}, {y^(-1), 1, 1, y, R}] + 
 4*Li[{1, 1, 1, 1, 6}, {y^(-1), 1, 1, y, r*x}] + 
 4*Li[{1, 1, 1, 1, 6}, {y^(-1), 1, 1, y, R*x}] + 
 4*Li[{1, 1, 1, 1, 6}, {y^(-1), 1, x, 1, r*y}] + 
 4*Li[{1, 1, 1, 1, 6}, {y^(-1), 1, x, 1, R*y}] + 
 2*Li[{1, 1, 1, 1, 6}, {y^(-1), 1, x, x^(-1), r*y}] + 
 2*Li[{1, 1, 1, 1, 6}, {y^(-1), 1, x, x^(-1), R*y}] - 
 4*Li[{1, 1, 1, 1, 6}, {y^(-1), 1, x, x, (r*y)/x}] - 
 4*Li[{1, 1, 1, 1, 6}, {y^(-1), 1, x, x, (R*y)/x}] - 
 12*Li[{1, 1, 1, 1, 6}, {y^(-1), 1, x, y, r}] - 
 12*Li[{1, 1, 1, 1, 6}, {y^(-1), 1, x, y, R}] - 
 10*Li[{1, 1, 1, 1, 6}, {y^(-1), 1, x, y, r/x}] - 
 10*Li[{1, 1, 1, 1, 6}, {y^(-1), 1, x, y, R/x}] + 
 16*Li[{1, 1, 1, 1, 6}, {y^(-1), 1, y, 1, r}] + 
 16*Li[{1, 1, 1, 1, 6}, {y^(-1), 1, y, 1, R}] + 
 4*Li[{1, 1, 1, 1, 6}, {y^(-1), 1, y, 1, r*x}] + 
 4*Li[{1, 1, 1, 1, 6}, {y^(-1), 1, y, 1, R*x}] - 
 12*Li[{1, 1, 1, 1, 6}, {y^(-1), 1, y, x, r}] - 
 12*Li[{1, 1, 1, 1, 6}, {y^(-1), 1, y, x, R}] - 
 10*Li[{1, 1, 1, 1, 6}, {y^(-1), 1, y, x, r/x}] - 
 10*Li[{1, 1, 1, 1, 6}, {y^(-1), 1, y, x, R/x}] + 
 2*Li[{1, 1, 1, 1, 6}, {y^(-1), 1, y, y^(-1), r*y}] + 
 2*Li[{1, 1, 1, 1, 6}, {y^(-1), 1, y, y^(-1), R*y}] - 
 16*Li[{1, 1, 1, 1, 6}, {y^(-1), 1, y, y, r/y}] - 
 16*Li[{1, 1, 1, 1, 6}, {y^(-1), 1, y, y, R/y}] - 
 4*Li[{1, 1, 1, 1, 6}, {y^(-1), 1, y, y, (r*x)/y}] - 
 4*Li[{1, 1, 1, 1, 6}, {y^(-1), 1, y, y, (R*x)/y}] - 
 2*Li[{1, 1, 1, 1, 6}, {y^(-1), x^(-1), 1, x, r*y}] - 
 2*Li[{1, 1, 1, 1, 6}, {y^(-1), x^(-1), 1, x, R*y}] - 
 2*Li[{1, 1, 1, 1, 6}, {y^(-1), x^(-1), 1, y, r*x}] - 
 2*Li[{1, 1, 1, 1, 6}, {y^(-1), x^(-1), 1, y, R*x}] - 
 2*Li[{1, 1, 1, 1, 6}, {y^(-1), x^(-1), x, 1, r*y}] - 
 2*Li[{1, 1, 1, 1, 6}, {y^(-1), x^(-1), x, 1, R*y}] + 
 2*Li[{1, 1, 1, 1, 6}, {y^(-1), x^(-1), x, x, (r*y)/x}] + 
 2*Li[{1, 1, 1, 1, 6}, {y^(-1), x^(-1), x, x, (R*y)/x}] + 
 6*Li[{1, 1, 1, 1, 6}, {y^(-1), x^(-1), x, y, r}] + 
 6*Li[{1, 1, 1, 1, 6}, {y^(-1), x^(-1), x, y, R}] - 
 2*Li[{1, 1, 1, 1, 6}, {y^(-1), x^(-1), y, 1, r*x}] - 
 2*Li[{1, 1, 1, 1, 6}, {y^(-1), x^(-1), y, 1, R*x}] + 
 6*Li[{1, 1, 1, 1, 6}, {y^(-1), x^(-1), y, x, r}] + 
 6*Li[{1, 1, 1, 1, 6}, {y^(-1), x^(-1), y, x, R}] + 
 2*Li[{1, 1, 1, 1, 6}, {y^(-1), x^(-1), y, y, (r*x)/y}] + 
 2*Li[{1, 1, 1, 1, 6}, {y^(-1), x^(-1), y, y, (R*x)/y}] + 
 4*Li[{1, 1, 1, 1, 6}, {y^(-1), x, 1, 1, r*y}] + 
 4*Li[{1, 1, 1, 1, 6}, {y^(-1), x, 1, 1, R*y}] - 
 2*Li[{1, 1, 1, 1, 6}, {y^(-1), x, 1, x, (r*y)/x}] - 
 2*Li[{1, 1, 1, 1, 6}, {y^(-1), x, 1, x, (R*y)/x}] - 
 10*Li[{1, 1, 1, 1, 6}, {y^(-1), x, 1, y, r}] - 
 10*Li[{1, 1, 1, 1, 6}, {y^(-1), x, 1, y, R}] - 
 Li[{1, 1, 1, 1, 6}, {y^(-1), x, x^(-1), x, r*y}] - 
 Li[{1, 1, 1, 1, 6}, {y^(-1), x, x^(-1), x, R*y}] - 
 Li[{1, 1, 1, 1, 6}, {y^(-1), x, x^(-1), y, r*x}] - 
 Li[{1, 1, 1, 1, 6}, {y^(-1), x, x^(-1), y, R*x}] - 
 2*Li[{1, 1, 1, 1, 6}, {y^(-1), x, x, x^(-1), r*y}] - 
 2*Li[{1, 1, 1, 1, 6}, {y^(-1), x, x, x^(-1), R*y}] + 
 10*Li[{1, 1, 1, 1, 6}, {y^(-1), x, x, y, r/x}] + 
 10*Li[{1, 1, 1, 1, 6}, {y^(-1), x, x, y, R/x}] - 
 8*Li[{1, 1, 1, 1, 6}, {y^(-1), x, y, 1, r}] - 
 8*Li[{1, 1, 1, 1, 6}, {y^(-1), x, y, 1, R}] - 
 Li[{1, 1, 1, 1, 6}, {y^(-1), x, y, x^(-1), r*x}] - 
 Li[{1, 1, 1, 1, 6}, {y^(-1), x, y, x^(-1), R*x}] + 
 10*Li[{1, 1, 1, 1, 6}, {y^(-1), x, y, x, r/x}] + 
 10*Li[{1, 1, 1, 1, 6}, {y^(-1), x, y, x, R/x}] - 
 Li[{1, 1, 1, 1, 6}, {y^(-1), x, y, y^(-1), r*y}] - 
 Li[{1, 1, 1, 1, 6}, {y^(-1), x, y, y^(-1), R*y}] + 
 10*Li[{1, 1, 1, 1, 6}, {y^(-1), x, y, y, r/y}] + 
 10*Li[{1, 1, 1, 1, 6}, {y^(-1), x, y, y, R/y}] + 
 16*Li[{1, 1, 1, 1, 6}, {y^(-1), y, 1, 1, r}] + 
 16*Li[{1, 1, 1, 1, 6}, {y^(-1), y, 1, 1, R}] + 
 4*Li[{1, 1, 1, 1, 6}, {y^(-1), y, 1, 1, r*x}] + 
 4*Li[{1, 1, 1, 1, 6}, {y^(-1), y, 1, 1, R*x}] - 
 10*Li[{1, 1, 1, 1, 6}, {y^(-1), y, 1, x, r}] - 
 10*Li[{1, 1, 1, 1, 6}, {y^(-1), y, 1, x, R}] - 
 10*Li[{1, 1, 1, 1, 6}, {y^(-1), y, 1, x, r/x}] - 
 10*Li[{1, 1, 1, 1, 6}, {y^(-1), y, 1, x, R/x}] - 
 10*Li[{1, 1, 1, 1, 6}, {y^(-1), y, 1, y, r/y}] - 
 10*Li[{1, 1, 1, 1, 6}, {y^(-1), y, 1, y, R/y}] - 
 2*Li[{1, 1, 1, 1, 6}, {y^(-1), y, 1, y, (r*x)/y}] - 
 2*Li[{1, 1, 1, 1, 6}, {y^(-1), y, 1, y, (R*x)/y}] - 
 2*Li[{1, 1, 1, 1, 6}, {y^(-1), y, x^(-1), 1, r*x}] - 
 2*Li[{1, 1, 1, 1, 6}, {y^(-1), y, x^(-1), 1, R*x}] + 
 6*Li[{1, 1, 1, 1, 6}, {y^(-1), y, x^(-1), x, r}] + 
 6*Li[{1, 1, 1, 1, 6}, {y^(-1), y, x^(-1), x, R}] + 
 2*Li[{1, 1, 1, 1, 6}, {y^(-1), y, x^(-1), y, (r*x)/y}] + 
 2*Li[{1, 1, 1, 1, 6}, {y^(-1), y, x^(-1), y, (R*x)/y}] - 
 8*Li[{1, 1, 1, 1, 6}, {y^(-1), y, x, 1, r}] - 
 8*Li[{1, 1, 1, 1, 6}, {y^(-1), y, x, 1, R}] - 
 Li[{1, 1, 1, 1, 6}, {y^(-1), y, x, x^(-1), r*x}] - 
 Li[{1, 1, 1, 1, 6}, {y^(-1), y, x, x^(-1), R*x}] + 
 10*Li[{1, 1, 1, 1, 6}, {y^(-1), y, x, x, r/x}] + 
 10*Li[{1, 1, 1, 1, 6}, {y^(-1), y, x, x, R/x}] - 
 Li[{1, 1, 1, 1, 6}, {y^(-1), y, x, y^(-1), r*y}] - 
 Li[{1, 1, 1, 1, 6}, {y^(-1), y, x, y^(-1), R*y}] + 
 10*Li[{1, 1, 1, 1, 6}, {y^(-1), y, x, y, r/y}] + 
 10*Li[{1, 1, 1, 1, 6}, {y^(-1), y, x, y, R/y}] + 
 2*Li[{1, 1, 1, 1, 6}, {y^(-1), y, y^(-1), 1, r*y}] + 
 2*Li[{1, 1, 1, 1, 6}, {y^(-1), y, y^(-1), 1, R*y}] - 
 Li[{1, 1, 1, 1, 6}, {y^(-1), y, y^(-1), x, r*y}] - 
 Li[{1, 1, 1, 1, 6}, {y^(-1), y, y^(-1), x, R*y}] - 
 4*Li[{1, 1, 1, 1, 6}, {y^(-1), y, y^(-1), y, r}] - 
 4*Li[{1, 1, 1, 1, 6}, {y^(-1), y, y^(-1), y, R}] - 
 Li[{1, 1, 1, 1, 6}, {y^(-1), y, y^(-1), y, r*x}] - 
 Li[{1, 1, 1, 1, 6}, {y^(-1), y, y^(-1), y, R*x}] - 
 4*Li[{1, 1, 1, 1, 6}, {y^(-1), y, y, 1, r/y}] - 
 4*Li[{1, 1, 1, 1, 6}, {y^(-1), y, y, 1, R/y}] + 
 2*Li[{1, 1, 1, 1, 6}, {y^(-1), y, y, x^(-1), (r*x)/y}] + 
 2*Li[{1, 1, 1, 1, 6}, {y^(-1), y, y, x^(-1), (R*x)/y}] + 
 10*Li[{1, 1, 1, 1, 6}, {y^(-1), y, y, x, r/y}] + 
 10*Li[{1, 1, 1, 1, 6}, {y^(-1), y, y, x, R/y}] - 
 6*Li[{1, 1, 1, 1, 6}, {y^(-1), y, y, y^(-1), r}] - 
 6*Li[{1, 1, 1, 1, 6}, {y^(-1), y, y, y^(-1), R}] - 
 2*Li[{1, 1, 1, 1, 6}, {y^(-1), y, y, y^(-1), r*x}] - 
 2*Li[{1, 1, 1, 1, 6}, {y^(-1), y, y, y^(-1), R*x}] - 
 32*Li[{1, 1, 1, 1, 6}, {y, 1, 1, 1, r}] - 
 32*Li[{1, 1, 1, 1, 6}, {y, 1, 1, 1, R}] - 
 8*Li[{1, 1, 1, 1, 6}, {y, 1, 1, 1, r*x}] - 
 8*Li[{1, 1, 1, 1, 6}, {y, 1, 1, 1, R*x}] + 
 20*Li[{1, 1, 1, 1, 6}, {y, 1, 1, x, r}] + 
 20*Li[{1, 1, 1, 1, 6}, {y, 1, 1, x, R}] + 
 12*Li[{1, 1, 1, 1, 6}, {y, 1, 1, x, r/x}] + 
 12*Li[{1, 1, 1, 1, 6}, {y, 1, 1, x, R/x}] + 
 12*Li[{1, 1, 1, 1, 6}, {y, 1, 1, y, r/y}] + 
 12*Li[{1, 1, 1, 1, 6}, {y, 1, 1, y, R/y}] + 
 4*Li[{1, 1, 1, 1, 6}, {y, 1, 1, y, (r*x)/y}] + 
 4*Li[{1, 1, 1, 1, 6}, {y, 1, 1, y, (R*x)/y}] + 
 2*Li[{1, 1, 1, 1, 6}, {y, 1, x^(-1), x, r}] + 
 2*Li[{1, 1, 1, 1, 6}, {y, 1, x^(-1), x, R}] + 
 2*Li[{1, 1, 1, 1, 6}, {y, 1, x^(-1), y, (r*x)/y}] + 
 2*Li[{1, 1, 1, 1, 6}, {y, 1, x^(-1), y, (R*x)/y}] + 
 16*Li[{1, 1, 1, 1, 6}, {y, 1, x, 1, r}] + 
 16*Li[{1, 1, 1, 1, 6}, {y, 1, x, 1, R}] - 
 4*Li[{1, 1, 1, 1, 6}, {y, 1, x, 1, r/x}] - 
 4*Li[{1, 1, 1, 1, 6}, {y, 1, x, 1, R/x}] + 
 10*Li[{1, 1, 1, 1, 6}, {y, 1, x, x^(-1), r}] + 
 10*Li[{1, 1, 1, 1, 6}, {y, 1, x, x^(-1), R}] + 
 2*Li[{1, 1, 1, 1, 6}, {y, 1, x, x^(-1), r*x}] + 
 2*Li[{1, 1, 1, 1, 6}, {y, 1, x, x^(-1), R*x}] - 
 16*Li[{1, 1, 1, 1, 6}, {y, 1, x, x, r/x}] - 
 16*Li[{1, 1, 1, 1, 6}, {y, 1, x, x, R/x}] + 
 2*Li[{1, 1, 1, 1, 6}, {y, 1, x, y^(-1), (r*y)/x}] + 
 2*Li[{1, 1, 1, 1, 6}, {y, 1, x, y^(-1), (R*y)/x}] - 
 10*Li[{1, 1, 1, 1, 6}, {y, 1, x, y, r/y}] - 
 10*Li[{1, 1, 1, 1, 6}, {y, 1, x, y, R/y}] - 
 16*Li[{1, 1, 1, 1, 6}, {y, 1, x, y, r/(x*y)}] - 
 16*Li[{1, 1, 1, 1, 6}, {y, 1, x, y, R/(x*y)}] + 
 2*Li[{1, 1, 1, 1, 6}, {y, 1, y^(-1), x, (r*y)/x}] + 
 2*Li[{1, 1, 1, 1, 6}, {y, 1, y^(-1), x, (R*y)/x}] + 
 2*Li[{1, 1, 1, 1, 6}, {y, 1, y^(-1), y, r}] + 
 2*Li[{1, 1, 1, 1, 6}, {y, 1, y^(-1), y, R}] - 
 4*Li[{1, 1, 1, 1, 6}, {y, 1, y, 1, r/y}] - 
 4*Li[{1, 1, 1, 1, 6}, {y, 1, y, 1, R/y}] + 
 2*Li[{1, 1, 1, 1, 6}, {y, 1, y, x^(-1), (r*x)/y}] + 
 2*Li[{1, 1, 1, 1, 6}, {y, 1, y, x^(-1), (R*x)/y}] - 
 10*Li[{1, 1, 1, 1, 6}, {y, 1, y, x, r/y}] - 
 10*Li[{1, 1, 1, 1, 6}, {y, 1, y, x, R/y}] - 
 16*Li[{1, 1, 1, 1, 6}, {y, 1, y, x, r/(x*y)}] - 
 16*Li[{1, 1, 1, 1, 6}, {y, 1, y, x, R/(x*y)}] + 
 10*Li[{1, 1, 1, 1, 6}, {y, 1, y, y^(-1), r}] + 
 10*Li[{1, 1, 1, 1, 6}, {y, 1, y, y^(-1), R}] + 
 2*Li[{1, 1, 1, 1, 6}, {y, 1, y, y^(-1), r*x}] + 
 2*Li[{1, 1, 1, 1, 6}, {y, 1, y, y^(-1), R*x}] + 
 4*Li[{1, 1, 1, 1, 6}, {y, x^(-1), 1, 1, r*x}] + 
 4*Li[{1, 1, 1, 1, 6}, {y, x^(-1), 1, 1, R*x}] - 
 10*Li[{1, 1, 1, 1, 6}, {y, x^(-1), 1, x, r}] - 
 10*Li[{1, 1, 1, 1, 6}, {y, x^(-1), 1, x, R}] - 
 2*Li[{1, 1, 1, 1, 6}, {y, x^(-1), 1, y, (r*x)/y}] - 
 2*Li[{1, 1, 1, 1, 6}, {y, x^(-1), 1, y, (R*x)/y}] - 
 8*Li[{1, 1, 1, 1, 6}, {y, x^(-1), x, 1, r}] - 
 8*Li[{1, 1, 1, 1, 6}, {y, x^(-1), x, 1, R}] - 
 Li[{1, 1, 1, 1, 6}, {y, x^(-1), x, x^(-1), r*x}] - 
 Li[{1, 1, 1, 1, 6}, {y, x^(-1), x, x^(-1), R*x}] + 
 10*Li[{1, 1, 1, 1, 6}, {y, x^(-1), x, x, r/x}] + 
 10*Li[{1, 1, 1, 1, 6}, {y, x^(-1), x, x, R/x}] - 
 Li[{1, 1, 1, 1, 6}, {y, x^(-1), x, y^(-1), r*y}] - 
 Li[{1, 1, 1, 1, 6}, {y, x^(-1), x, y^(-1), R*y}] + 
 10*Li[{1, 1, 1, 1, 6}, {y, x^(-1), x, y, r/y}] + 
 10*Li[{1, 1, 1, 1, 6}, {y, x^(-1), x, y, R/y}] - 
 Li[{1, 1, 1, 1, 6}, {y, x^(-1), y^(-1), x, r*y}] - 
 Li[{1, 1, 1, 1, 6}, {y, x^(-1), y^(-1), x, R*y}] - 
 Li[{1, 1, 1, 1, 6}, {y, x^(-1), y^(-1), y, r*x}] - 
 Li[{1, 1, 1, 1, 6}, {y, x^(-1), y^(-1), y, R*x}] + 
 10*Li[{1, 1, 1, 1, 6}, {y, x^(-1), y, x, r/y}] + 
 10*Li[{1, 1, 1, 1, 6}, {y, x^(-1), y, x, R/y}] - 
 2*Li[{1, 1, 1, 1, 6}, {y, x^(-1), y, y^(-1), r*x}] - 
 2*Li[{1, 1, 1, 1, 6}, {y, x^(-1), y, y^(-1), R*x}] + 
 16*Li[{1, 1, 1, 1, 6}, {y, x, 1, 1, r}] + 
 16*Li[{1, 1, 1, 1, 6}, {y, x, 1, 1, R}] - 
 6*Li[{1, 1, 1, 1, 6}, {y, x, 1, x, r/x}] - 
 6*Li[{1, 1, 1, 1, 6}, {y, x, 1, x, R/x}] - 
 6*Li[{1, 1, 1, 1, 6}, {y, x, 1, y, r/y}] - 
 6*Li[{1, 1, 1, 1, 6}, {y, x, 1, y, R/y}] + 
 2*Li[{1, 1, 1, 1, 6}, {y, x, x^(-1), 1, r*x}] + 
 2*Li[{1, 1, 1, 1, 6}, {y, x, x^(-1), 1, R*x}] - 
 6*Li[{1, 1, 1, 1, 6}, {y, x, x^(-1), x, r}] - 
 6*Li[{1, 1, 1, 1, 6}, {y, x, x^(-1), x, R}] - 
 2*Li[{1, 1, 1, 1, 6}, {y, x, x^(-1), y, (r*x)/y}] - 
 2*Li[{1, 1, 1, 1, 6}, {y, x, x^(-1), y, (R*x)/y}] + 
 4*Li[{1, 1, 1, 1, 6}, {y, x, x, 1, r/x}] + 
 4*Li[{1, 1, 1, 1, 6}, {y, x, x, 1, R/x}] - 
 10*Li[{1, 1, 1, 1, 6}, {y, x, x, x^(-1), r}] - 
 10*Li[{1, 1, 1, 1, 6}, {y, x, x, x^(-1), R}] - 
 2*Li[{1, 1, 1, 1, 6}, {y, x, x, y^(-1), (r*y)/x}] - 
 2*Li[{1, 1, 1, 1, 6}, {y, x, x, y^(-1), (R*y)/x}] + 
 16*Li[{1, 1, 1, 1, 6}, {y, x, x, y, r/(x*y)}] + 
 16*Li[{1, 1, 1, 1, 6}, {y, x, x, y, R/(x*y)}] + 
 2*Li[{1, 1, 1, 1, 6}, {y, x, y^(-1), 1, r*y}] + 
 2*Li[{1, 1, 1, 1, 6}, {y, x, y^(-1), 1, R*y}] - 
 2*Li[{1, 1, 1, 1, 6}, {y, x, y^(-1), x, (r*y)/x}] - 
 2*Li[{1, 1, 1, 1, 6}, {y, x, y^(-1), x, (R*y)/x}] - 
 6*Li[{1, 1, 1, 1, 6}, {y, x, y^(-1), y, r}] - 
 6*Li[{1, 1, 1, 1, 6}, {y, x, y^(-1), y, R}] + 
 4*Li[{1, 1, 1, 1, 6}, {y, x, y, 1, r/y}] + 
 4*Li[{1, 1, 1, 1, 6}, {y, x, y, 1, R/y}] - 
 2*Li[{1, 1, 1, 1, 6}, {y, x, y, x^(-1), (r*x)/y}] - 
 2*Li[{1, 1, 1, 1, 6}, {y, x, y, x^(-1), (R*x)/y}] + 
 16*Li[{1, 1, 1, 1, 6}, {y, x, y, x, r/(x*y)}] + 
 16*Li[{1, 1, 1, 1, 6}, {y, x, y, x, R/(x*y)}] - 
 10*Li[{1, 1, 1, 1, 6}, {y, x, y, y^(-1), r}] - 
 10*Li[{1, 1, 1, 1, 6}, {y, x, y, y^(-1), R}] - 
 4*Li[{1, 1, 1, 1, 6}, {y, y^(-1), 1, 1, r*y}] - 
 4*Li[{1, 1, 1, 1, 6}, {y, y^(-1), 1, 1, R*y}] + 
 2*Li[{1, 1, 1, 1, 6}, {y, y^(-1), 1, x, r*y}] + 
 2*Li[{1, 1, 1, 1, 6}, {y, y^(-1), 1, x, R*y}] + 
 2*Li[{1, 1, 1, 1, 6}, {y, y^(-1), 1, x, (r*y)/x}] + 
 2*Li[{1, 1, 1, 1, 6}, {y, y^(-1), 1, x, (R*y)/x}] + 
 10*Li[{1, 1, 1, 1, 6}, {y, y^(-1), 1, y, r}] + 
 10*Li[{1, 1, 1, 1, 6}, {y, y^(-1), 1, y, R}] + 
 2*Li[{1, 1, 1, 1, 6}, {y, y^(-1), 1, y, r*x}] + 
 2*Li[{1, 1, 1, 1, 6}, {y, y^(-1), 1, y, R*x}] - 
 Li[{1, 1, 1, 1, 6}, {y, y^(-1), x^(-1), x, r*y}] - 
 Li[{1, 1, 1, 1, 6}, {y, y^(-1), x^(-1), x, R*y}] - 
 Li[{1, 1, 1, 1, 6}, {y, y^(-1), x^(-1), y, r*x}] - 
 Li[{1, 1, 1, 1, 6}, {y, y^(-1), x^(-1), y, R*x}] + 
 2*Li[{1, 1, 1, 1, 6}, {y, y^(-1), x, 1, r*y}] + 
 2*Li[{1, 1, 1, 1, 6}, {y, y^(-1), x, 1, R*y}] - 
 2*Li[{1, 1, 1, 1, 6}, {y, y^(-1), x, x, (r*y)/x}] - 
 2*Li[{1, 1, 1, 1, 6}, {y, y^(-1), x, x, (R*y)/x}] - 
 6*Li[{1, 1, 1, 1, 6}, {y, y^(-1), x, y, r}] - 
 6*Li[{1, 1, 1, 1, 6}, {y, y^(-1), x, y, R}] + 
 8*Li[{1, 1, 1, 1, 6}, {y, y^(-1), y, 1, r}] + 
 8*Li[{1, 1, 1, 1, 6}, {y, y^(-1), y, 1, R}] + 
 2*Li[{1, 1, 1, 1, 6}, {y, y^(-1), y, 1, r*x}] + 
 2*Li[{1, 1, 1, 1, 6}, {y, y^(-1), y, 1, R*x}] - 
 Li[{1, 1, 1, 1, 6}, {y, y^(-1), y, x^(-1), r*x}] - 
 Li[{1, 1, 1, 1, 6}, {y, y^(-1), y, x^(-1), R*x}] - 
 6*Li[{1, 1, 1, 1, 6}, {y, y^(-1), y, x, r}] - 
 6*Li[{1, 1, 1, 1, 6}, {y, y^(-1), y, x, R}] + 
 Li[{1, 1, 1, 1, 6}, {y, y^(-1), y, y^(-1), r*y}] + 
 Li[{1, 1, 1, 1, 6}, {y, y^(-1), y, y^(-1), R*y}] - 
 6*Li[{1, 1, 1, 1, 6}, {y, y^(-1), y, y, r/y}] - 
 6*Li[{1, 1, 1, 1, 6}, {y, y^(-1), y, y, R/y}] - 
 2*Li[{1, 1, 1, 1, 6}, {y, y^(-1), y, y, (r*x)/y}] - 
 2*Li[{1, 1, 1, 1, 6}, {y, y^(-1), y, y, (R*x)/y}] - 
 8*Li[{1, 1, 1, 1, 6}, {y, y, 1, 1, r/y}] - 
 8*Li[{1, 1, 1, 1, 6}, {y, y, 1, 1, R/y}] + 
 4*Li[{1, 1, 1, 1, 6}, {y, y, 1, x^(-1), (r*x)/y}] + 
 4*Li[{1, 1, 1, 1, 6}, {y, y, 1, x^(-1), (R*x)/y}] - 
 16*Li[{1, 1, 1, 1, 6}, {y, y, 1, x, r/(x*y)}] - 
 16*Li[{1, 1, 1, 1, 6}, {y, y, 1, x, R/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 6}, {y, y, 1, y^(-1), r}] + 
 4*Li[{1, 1, 1, 1, 6}, {y, y, 1, y^(-1), R}] + 
 10*Li[{1, 1, 1, 1, 6}, {y, y, x^(-1), x, r/y}] + 
 10*Li[{1, 1, 1, 1, 6}, {y, y, x^(-1), x, R/y}] - 
 2*Li[{1, 1, 1, 1, 6}, {y, y, x^(-1), y^(-1), r*x}] - 
 2*Li[{1, 1, 1, 1, 6}, {y, y, x^(-1), y^(-1), R*x}] + 
 4*Li[{1, 1, 1, 1, 6}, {y, y, x, 1, r/y}] + 
 4*Li[{1, 1, 1, 1, 6}, {y, y, x, 1, R/y}] - 
 2*Li[{1, 1, 1, 1, 6}, {y, y, x, x^(-1), (r*x)/y}] - 
 2*Li[{1, 1, 1, 1, 6}, {y, y, x, x^(-1), (R*x)/y}] + 
 16*Li[{1, 1, 1, 1, 6}, {y, y, x, x, r/(x*y)}] + 
 16*Li[{1, 1, 1, 1, 6}, {y, y, x, x, R/(x*y)}] - 
 10*Li[{1, 1, 1, 1, 6}, {y, y, x, y^(-1), r}] - 
 10*Li[{1, 1, 1, 1, 6}, {y, y, x, y^(-1), R}] + 
 16*Li[{1, 1, 1, 1, 6}, {y, y, y^(-1), 1, r}] + 
 16*Li[{1, 1, 1, 1, 6}, {y, y, y^(-1), 1, R}] + 
 4*Li[{1, 1, 1, 1, 6}, {y, y, y^(-1), 1, r*x}] + 
 4*Li[{1, 1, 1, 1, 6}, {y, y, y^(-1), 1, R*x}] - 
 2*Li[{1, 1, 1, 1, 6}, {y, y, y^(-1), x^(-1), r*x}] - 
 2*Li[{1, 1, 1, 1, 6}, {y, y, y^(-1), x^(-1), R*x}] - 
 10*Li[{1, 1, 1, 1, 6}, {y, y, y^(-1), x, r}] - 
 10*Li[{1, 1, 1, 1, 6}, {y, y, y^(-1), x, R}] - 
 6*Li[{1, 1, 1, 1, 6}, {y, y, y^(-1), y, r/y}] - 
 6*Li[{1, 1, 1, 1, 6}, {y, y, y^(-1), y, R/y}] - 
 2*Li[{1, 1, 1, 1, 6}, {y, y, y^(-1), y, (r*x)/y}] - 
 2*Li[{1, 1, 1, 1, 6}, {y, y, y^(-1), y, (R*x)/y}] + 
 8*Li[{1, 1, 1, 2, 5}, {1, 1, 1, 1, r}] + 
 8*Li[{1, 1, 1, 2, 5}, {1, 1, 1, 1, R}] + 
 24*Li[{1, 1, 1, 2, 5}, {1, 1, 1, x, r}] + 
 24*Li[{1, 1, 1, 2, 5}, {1, 1, 1, x, R}] - 
 8*Li[{1, 1, 1, 2, 5}, {1, 1, 1, x^2, r/x}] - 
 8*Li[{1, 1, 1, 2, 5}, {1, 1, 1, x^2, R/x}] + 
 24*Li[{1, 1, 1, 2, 5}, {1, 1, 1, y, r}] + 
 24*Li[{1, 1, 1, 2, 5}, {1, 1, 1, y, R}] - 
 8*Li[{1, 1, 1, 2, 5}, {1, 1, 1, x*y, r}] - 
 8*Li[{1, 1, 1, 2, 5}, {1, 1, 1, x*y, R}] - 
 8*Li[{1, 1, 1, 2, 5}, {1, 1, 1, x*y, r/x}] - 
 8*Li[{1, 1, 1, 2, 5}, {1, 1, 1, x*y, R/x}] - 
 8*Li[{1, 1, 1, 2, 5}, {1, 1, 1, x*y, r/y}] - 
 8*Li[{1, 1, 1, 2, 5}, {1, 1, 1, x*y, R/y}] - 
 8*Li[{1, 1, 1, 2, 5}, {1, 1, 1, y^2, r/y}] - 
 8*Li[{1, 1, 1, 2, 5}, {1, 1, 1, y^2, R/y}] - 
 4*Li[{1, 1, 1, 2, 5}, {1, 1, x^(-1), x*y, r/y}] - 
 4*Li[{1, 1, 1, 2, 5}, {1, 1, x^(-1), x*y, R/y}] - 
 8*Li[{1, 1, 1, 2, 5}, {1, 1, x, 1, r}] - 
 8*Li[{1, 1, 1, 2, 5}, {1, 1, x, 1, R}] - 
 8*Li[{1, 1, 1, 2, 5}, {1, 1, x, 1, r/x}] - 
 8*Li[{1, 1, 1, 2, 5}, {1, 1, x, 1, R/x}] - 
 4*Li[{1, 1, 1, 2, 5}, {1, 1, x, x, r/x}] - 
 4*Li[{1, 1, 1, 2, 5}, {1, 1, x, x, R/x}] - 
 12*Li[{1, 1, 1, 2, 5}, {1, 1, x, y, r}] - 
 12*Li[{1, 1, 1, 2, 5}, {1, 1, x, y, R}] - 
 4*Li[{1, 1, 1, 2, 5}, {1, 1, x, y, r/x}] - 
 4*Li[{1, 1, 1, 2, 5}, {1, 1, x, y, R/x}] + 
 16*Li[{1, 1, 1, 2, 5}, {1, 1, x, y, r/(x*y)}] + 
 16*Li[{1, 1, 1, 2, 5}, {1, 1, x, y, R/(x*y)}] - 
 4*Li[{1, 1, 1, 2, 5}, {1, 1, x, y/x, r}] - 
 4*Li[{1, 1, 1, 2, 5}, {1, 1, x, y/x, R}] - 
 8*Li[{1, 1, 1, 2, 5}, {1, 1, x, y/x, r/y}] - 
 8*Li[{1, 1, 1, 2, 5}, {1, 1, x, y/x, R/y}] + 
 8*Li[{1, 1, 1, 2, 5}, {1, 1, x, x*y, r/x}] + 
 8*Li[{1, 1, 1, 2, 5}, {1, 1, x, x*y, R/x}] + 
 8*Li[{1, 1, 1, 2, 5}, {1, 1, x, x*y, r/(x*y)}] + 
 8*Li[{1, 1, 1, 2, 5}, {1, 1, x, x*y, R/(x*y)}] + 
 4*Li[{1, 1, 1, 2, 5}, {1, 1, x, y^2, r/y}] + 
 4*Li[{1, 1, 1, 2, 5}, {1, 1, x, y^2, R/y}] + 
 4*Li[{1, 1, 1, 2, 5}, {1, 1, x, y^2, r/(x*y)}] + 
 4*Li[{1, 1, 1, 2, 5}, {1, 1, x, y^2, R/(x*y)}] - 
 4*Li[{1, 1, 1, 2, 5}, {1, 1, y^(-1), x*y, r/x}] - 
 4*Li[{1, 1, 1, 2, 5}, {1, 1, y^(-1), x*y, R/x}] - 
 8*Li[{1, 1, 1, 2, 5}, {1, 1, y, 1, r}] - 
 8*Li[{1, 1, 1, 2, 5}, {1, 1, y, 1, R}] - 
 8*Li[{1, 1, 1, 2, 5}, {1, 1, y, 1, r/y}] - 
 8*Li[{1, 1, 1, 2, 5}, {1, 1, y, 1, R/y}] - 
 12*Li[{1, 1, 1, 2, 5}, {1, 1, y, x, r}] - 
 12*Li[{1, 1, 1, 2, 5}, {1, 1, y, x, R}] - 
 4*Li[{1, 1, 1, 2, 5}, {1, 1, y, x, r/y}] - 
 4*Li[{1, 1, 1, 2, 5}, {1, 1, y, x, R/y}] + 
 16*Li[{1, 1, 1, 2, 5}, {1, 1, y, x, r/(x*y)}] + 
 16*Li[{1, 1, 1, 2, 5}, {1, 1, y, x, R/(x*y)}] + 
 4*Li[{1, 1, 1, 2, 5}, {1, 1, y, x^2, r/x}] + 
 4*Li[{1, 1, 1, 2, 5}, {1, 1, y, x^2, R/x}] + 
 4*Li[{1, 1, 1, 2, 5}, {1, 1, y, x^2, r/(x*y)}] + 
 4*Li[{1, 1, 1, 2, 5}, {1, 1, y, x^2, R/(x*y)}] - 
 4*Li[{1, 1, 1, 2, 5}, {1, 1, y, x/y, r}] - 
 4*Li[{1, 1, 1, 2, 5}, {1, 1, y, x/y, R}] - 
 8*Li[{1, 1, 1, 2, 5}, {1, 1, y, x/y, r/x}] - 
 8*Li[{1, 1, 1, 2, 5}, {1, 1, y, x/y, R/x}] - 
 4*Li[{1, 1, 1, 2, 5}, {1, 1, y, y, r/y}] - 
 4*Li[{1, 1, 1, 2, 5}, {1, 1, y, y, R/y}] + 
 8*Li[{1, 1, 1, 2, 5}, {1, 1, y, x*y, r/y}] + 
 8*Li[{1, 1, 1, 2, 5}, {1, 1, y, x*y, R/y}] + 
 8*Li[{1, 1, 1, 2, 5}, {1, 1, y, x*y, r/(x*y)}] + 
 8*Li[{1, 1, 1, 2, 5}, {1, 1, y, x*y, R/(x*y)}] + 
 2*Li[{1, 1, 1, 2, 5}, {1, x^(-1), x, 1, r}] + 
 2*Li[{1, 1, 1, 2, 5}, {1, x^(-1), x, 1, R}] - 
 4*Li[{1, 1, 1, 2, 5}, {1, x^(-1), x, x*y, r/(x*y)}] - 
 4*Li[{1, 1, 1, 2, 5}, {1, x^(-1), x, x*y, R/(x*y)}] + 
 2*Li[{1, 1, 1, 2, 5}, {1, x^(-1), y^(-1), x*y, r}] + 
 2*Li[{1, 1, 1, 2, 5}, {1, x^(-1), y^(-1), x*y, R}] - 
 2*Li[{1, 1, 1, 2, 5}, {1, x^(-1), y, x^2, r/(x*y)}] - 
 2*Li[{1, 1, 1, 2, 5}, {1, x^(-1), y, x^2, R/(x*y)}] + 
 2*Li[{1, 1, 1, 2, 5}, {1, x^(-1), y, x/y, r}] + 
 2*Li[{1, 1, 1, 2, 5}, {1, x^(-1), y, x/y, R}] - 
 4*Li[{1, 1, 1, 2, 5}, {1, x, 1, 1, r}] - 
 4*Li[{1, 1, 1, 2, 5}, {1, x, 1, 1, R}] - 
 4*Li[{1, 1, 1, 2, 5}, {1, x, 1, 1, r/x}] - 
 4*Li[{1, 1, 1, 2, 5}, {1, x, 1, 1, R/x}] - 
 12*Li[{1, 1, 1, 2, 5}, {1, x, 1, y, r}] - 
 12*Li[{1, 1, 1, 2, 5}, {1, x, 1, y, R}] + 
 8*Li[{1, 1, 1, 2, 5}, {1, x, 1, y, r/(x*y)}] + 
 8*Li[{1, 1, 1, 2, 5}, {1, x, 1, y, R/(x*y)}] - 
 4*Li[{1, 1, 1, 2, 5}, {1, x, 1, y/x, r/y}] - 
 4*Li[{1, 1, 1, 2, 5}, {1, x, 1, y/x, R/y}] + 
 4*Li[{1, 1, 1, 2, 5}, {1, x, 1, x*y, r/x}] + 
 4*Li[{1, 1, 1, 2, 5}, {1, x, 1, x*y, R/x}] + 
 4*Li[{1, 1, 1, 2, 5}, {1, x, 1, x*y, r/(x*y)}] + 
 4*Li[{1, 1, 1, 2, 5}, {1, x, 1, x*y, R/(x*y)}] + 
 4*Li[{1, 1, 1, 2, 5}, {1, x, 1, y^2, r/y}] + 
 4*Li[{1, 1, 1, 2, 5}, {1, x, 1, y^2, R/y}] - 
 6*Li[{1, 1, 1, 2, 5}, {1, x, x^(-1), x, r}] - 
 6*Li[{1, 1, 1, 2, 5}, {1, x, x^(-1), x, R}] + 
 2*Li[{1, 1, 1, 2, 5}, {1, x, x^(-1), x^2, r/x}] + 
 2*Li[{1, 1, 1, 2, 5}, {1, x, x^(-1), x^2, R/x}] - 
 6*Li[{1, 1, 1, 2, 5}, {1, x, x^(-1), y, r}] - 
 6*Li[{1, 1, 1, 2, 5}, {1, x, x^(-1), y, R}] + 
 2*Li[{1, 1, 1, 2, 5}, {1, x, x^(-1), x*y, r}] + 
 2*Li[{1, 1, 1, 2, 5}, {1, x, x^(-1), x*y, R}] + 
 2*Li[{1, 1, 1, 2, 5}, {1, x, x^(-1), x*y, r/x}] + 
 2*Li[{1, 1, 1, 2, 5}, {1, x, x^(-1), x*y, R/x}] + 
 2*Li[{1, 1, 1, 2, 5}, {1, x, x^(-1), x*y, r/y}] + 
 2*Li[{1, 1, 1, 2, 5}, {1, x, x^(-1), x*y, R/y}] + 
 2*Li[{1, 1, 1, 2, 5}, {1, x, x^(-1), y^2, r/y}] + 
 2*Li[{1, 1, 1, 2, 5}, {1, x, x^(-1), y^2, R/y}] + 
 4*Li[{1, 1, 1, 2, 5}, {1, x, x, 1, r/x}] + 
 4*Li[{1, 1, 1, 2, 5}, {1, x, x, 1, R/x}] + 
 4*Li[{1, 1, 1, 2, 5}, {1, x, x, y, r/x}] + 
 4*Li[{1, 1, 1, 2, 5}, {1, x, x, y, R/x}] - 
 8*Li[{1, 1, 1, 2, 5}, {1, x, x, y, r/(x*y)}] - 
 8*Li[{1, 1, 1, 2, 5}, {1, x, x, y, R/(x*y)}] + 
 4*Li[{1, 1, 1, 2, 5}, {1, x, x, y/x, r}] + 
 4*Li[{1, 1, 1, 2, 5}, {1, x, x, y/x, R}] + 
 4*Li[{1, 1, 1, 2, 5}, {1, x, x, y/x, r/y}] + 
 4*Li[{1, 1, 1, 2, 5}, {1, x, x, y/x, R/y}] - 
 4*Li[{1, 1, 1, 2, 5}, {1, x, x, y^2, r/(x*y)}] - 
 4*Li[{1, 1, 1, 2, 5}, {1, x, x, y^2, R/(x*y)}] + 
 2*Li[{1, 1, 1, 2, 5}, {1, x, y^(-1), y/x, r}] + 
 2*Li[{1, 1, 1, 2, 5}, {1, x, y^(-1), y/x, R}] - 
 2*Li[{1, 1, 1, 2, 5}, {1, x, y^(-1), y^2, r/(x*y)}] - 
 2*Li[{1, 1, 1, 2, 5}, {1, x, y^(-1), y^2, R/(x*y)}] + 
 6*Li[{1, 1, 1, 2, 5}, {1, x, y, 1, r}] + 
 6*Li[{1, 1, 1, 2, 5}, {1, x, y, 1, R}] + 
 4*Li[{1, 1, 1, 2, 5}, {1, x, y, 1, r/x}] + 
 4*Li[{1, 1, 1, 2, 5}, {1, x, y, 1, R/x}] + 
 4*Li[{1, 1, 1, 2, 5}, {1, x, y, 1, r/y}] + 
 4*Li[{1, 1, 1, 2, 5}, {1, x, y, 1, R/y}] + 
 2*Li[{1, 1, 1, 2, 5}, {1, x, y, x, r/x}] + 
 2*Li[{1, 1, 1, 2, 5}, {1, x, y, x, R/x}] - 
 6*Li[{1, 1, 1, 2, 5}, {1, x, y, x, r/(x*y)}] - 
 6*Li[{1, 1, 1, 2, 5}, {1, x, y, x, R/(x*y)}] + 
 4*Li[{1, 1, 1, 2, 5}, {1, x, y, x/y, r/x}] + 
 4*Li[{1, 1, 1, 2, 5}, {1, x, y, x/y, R/x}] + 
 2*Li[{1, 1, 1, 2, 5}, {1, x, y, y, r/y}] + 
 2*Li[{1, 1, 1, 2, 5}, {1, x, y, y, R/y}] - 
 6*Li[{1, 1, 1, 2, 5}, {1, x, y, y, r/(x*y)}] - 
 6*Li[{1, 1, 1, 2, 5}, {1, x, y, y, R/(x*y)}] + 
 4*Li[{1, 1, 1, 2, 5}, {1, x, y, y/x, r/y}] + 
 4*Li[{1, 1, 1, 2, 5}, {1, x, y, y/x, R/y}] - 
 8*Li[{1, 1, 1, 2, 5}, {1, x, y, x*y, r/(x*y)}] - 
 8*Li[{1, 1, 1, 2, 5}, {1, x, y, x*y, R/(x*y)}] + 
 2*Li[{1, 1, 1, 2, 5}, {1, y^(-1), x^(-1), x*y, r}] + 
 2*Li[{1, 1, 1, 2, 5}, {1, y^(-1), x^(-1), x*y, R}] + 
 2*Li[{1, 1, 1, 2, 5}, {1, y^(-1), x, y/x, r}] + 
 2*Li[{1, 1, 1, 2, 5}, {1, y^(-1), x, y/x, R}] - 
 2*Li[{1, 1, 1, 2, 5}, {1, y^(-1), x, y^2, r/(x*y)}] - 
 2*Li[{1, 1, 1, 2, 5}, {1, y^(-1), x, y^2, R/(x*y)}] + 
 2*Li[{1, 1, 1, 2, 5}, {1, y^(-1), y, 1, r}] + 
 2*Li[{1, 1, 1, 2, 5}, {1, y^(-1), y, 1, R}] - 
 4*Li[{1, 1, 1, 2, 5}, {1, y^(-1), y, x*y, r/(x*y)}] - 
 4*Li[{1, 1, 1, 2, 5}, {1, y^(-1), y, x*y, R/(x*y)}] - 
 4*Li[{1, 1, 1, 2, 5}, {1, y, 1, 1, r}] - 
 4*Li[{1, 1, 1, 2, 5}, {1, y, 1, 1, R}] - 
 4*Li[{1, 1, 1, 2, 5}, {1, y, 1, 1, r/y}] - 
 4*Li[{1, 1, 1, 2, 5}, {1, y, 1, 1, R/y}] - 
 12*Li[{1, 1, 1, 2, 5}, {1, y, 1, x, r}] - 
 12*Li[{1, 1, 1, 2, 5}, {1, y, 1, x, R}] + 
 8*Li[{1, 1, 1, 2, 5}, {1, y, 1, x, r/(x*y)}] + 
 8*Li[{1, 1, 1, 2, 5}, {1, y, 1, x, R/(x*y)}] + 
 4*Li[{1, 1, 1, 2, 5}, {1, y, 1, x^2, r/x}] + 
 4*Li[{1, 1, 1, 2, 5}, {1, y, 1, x^2, R/x}] - 
 4*Li[{1, 1, 1, 2, 5}, {1, y, 1, x/y, r/x}] - 
 4*Li[{1, 1, 1, 2, 5}, {1, y, 1, x/y, R/x}] + 
 4*Li[{1, 1, 1, 2, 5}, {1, y, 1, x*y, r/y}] + 
 4*Li[{1, 1, 1, 2, 5}, {1, y, 1, x*y, R/y}] + 
 4*Li[{1, 1, 1, 2, 5}, {1, y, 1, x*y, r/(x*y)}] + 
 4*Li[{1, 1, 1, 2, 5}, {1, y, 1, x*y, R/(x*y)}] - 
 2*Li[{1, 1, 1, 2, 5}, {1, y, x^(-1), x^2, r/(x*y)}] - 
 2*Li[{1, 1, 1, 2, 5}, {1, y, x^(-1), x^2, R/(x*y)}] + 
 2*Li[{1, 1, 1, 2, 5}, {1, y, x^(-1), x/y, r}] + 
 2*Li[{1, 1, 1, 2, 5}, {1, y, x^(-1), x/y, R}] + 
 6*Li[{1, 1, 1, 2, 5}, {1, y, x, 1, r}] + 
 6*Li[{1, 1, 1, 2, 5}, {1, y, x, 1, R}] + 
 4*Li[{1, 1, 1, 2, 5}, {1, y, x, 1, r/x}] + 
 4*Li[{1, 1, 1, 2, 5}, {1, y, x, 1, R/x}] + 
 4*Li[{1, 1, 1, 2, 5}, {1, y, x, 1, r/y}] + 
 4*Li[{1, 1, 1, 2, 5}, {1, y, x, 1, R/y}] + 
 2*Li[{1, 1, 1, 2, 5}, {1, y, x, x, r/x}] + 
 2*Li[{1, 1, 1, 2, 5}, {1, y, x, x, R/x}] - 
 6*Li[{1, 1, 1, 2, 5}, {1, y, x, x, r/(x*y)}] - 
 6*Li[{1, 1, 1, 2, 5}, {1, y, x, x, R/(x*y)}] + 
 4*Li[{1, 1, 1, 2, 5}, {1, y, x, x/y, r/x}] + 
 4*Li[{1, 1, 1, 2, 5}, {1, y, x, x/y, R/x}] + 
 2*Li[{1, 1, 1, 2, 5}, {1, y, x, y, r/y}] + 
 2*Li[{1, 1, 1, 2, 5}, {1, y, x, y, R/y}] - 
 6*Li[{1, 1, 1, 2, 5}, {1, y, x, y, r/(x*y)}] - 
 6*Li[{1, 1, 1, 2, 5}, {1, y, x, y, R/(x*y)}] + 
 4*Li[{1, 1, 1, 2, 5}, {1, y, x, y/x, r/y}] + 
 4*Li[{1, 1, 1, 2, 5}, {1, y, x, y/x, R/y}] - 
 8*Li[{1, 1, 1, 2, 5}, {1, y, x, x*y, r/(x*y)}] - 
 8*Li[{1, 1, 1, 2, 5}, {1, y, x, x*y, R/(x*y)}] - 
 6*Li[{1, 1, 1, 2, 5}, {1, y, y^(-1), x, r}] - 
 6*Li[{1, 1, 1, 2, 5}, {1, y, y^(-1), x, R}] + 
 2*Li[{1, 1, 1, 2, 5}, {1, y, y^(-1), x^2, r/x}] + 
 2*Li[{1, 1, 1, 2, 5}, {1, y, y^(-1), x^2, R/x}] - 
 6*Li[{1, 1, 1, 2, 5}, {1, y, y^(-1), y, r}] - 
 6*Li[{1, 1, 1, 2, 5}, {1, y, y^(-1), y, R}] + 
 2*Li[{1, 1, 1, 2, 5}, {1, y, y^(-1), x*y, r}] + 
 2*Li[{1, 1, 1, 2, 5}, {1, y, y^(-1), x*y, R}] + 
 2*Li[{1, 1, 1, 2, 5}, {1, y, y^(-1), x*y, r/x}] + 
 2*Li[{1, 1, 1, 2, 5}, {1, y, y^(-1), x*y, R/x}] + 
 2*Li[{1, 1, 1, 2, 5}, {1, y, y^(-1), x*y, r/y}] + 
 2*Li[{1, 1, 1, 2, 5}, {1, y, y^(-1), x*y, R/y}] + 
 2*Li[{1, 1, 1, 2, 5}, {1, y, y^(-1), y^2, r/y}] + 
 2*Li[{1, 1, 1, 2, 5}, {1, y, y^(-1), y^2, R/y}] + 
 4*Li[{1, 1, 1, 2, 5}, {1, y, y, 1, r/y}] + 
 4*Li[{1, 1, 1, 2, 5}, {1, y, y, 1, R/y}] + 
 4*Li[{1, 1, 1, 2, 5}, {1, y, y, x, r/y}] + 
 4*Li[{1, 1, 1, 2, 5}, {1, y, y, x, R/y}] - 
 8*Li[{1, 1, 1, 2, 5}, {1, y, y, x, r/(x*y)}] - 
 8*Li[{1, 1, 1, 2, 5}, {1, y, y, x, R/(x*y)}] - 
 4*Li[{1, 1, 1, 2, 5}, {1, y, y, x^2, r/(x*y)}] - 
 4*Li[{1, 1, 1, 2, 5}, {1, y, y, x^2, R/(x*y)}] + 
 4*Li[{1, 1, 1, 2, 5}, {1, y, y, x/y, r}] + 
 4*Li[{1, 1, 1, 2, 5}, {1, y, y, x/y, R}] + 
 4*Li[{1, 1, 1, 2, 5}, {1, y, y, x/y, r/x}] + 
 4*Li[{1, 1, 1, 2, 5}, {1, y, y, x/y, R/x}] - 
 8*Li[{1, 1, 1, 2, 5}, {x^(-1), 1, 1, x, r}] - 
 8*Li[{1, 1, 1, 2, 5}, {x^(-1), 1, 1, x, R}] + 
 4*Li[{1, 1, 1, 2, 5}, {x^(-1), 1, 1, x^2, r/x}] + 
 4*Li[{1, 1, 1, 2, 5}, {x^(-1), 1, 1, x^2, R/x}] + 
 4*Li[{1, 1, 1, 2, 5}, {x^(-1), 1, 1, x*y, r}] + 
 4*Li[{1, 1, 1, 2, 5}, {x^(-1), 1, 1, x*y, R}] + 
 4*Li[{1, 1, 1, 2, 5}, {x^(-1), 1, 1, x*y, r/y}] + 
 4*Li[{1, 1, 1, 2, 5}, {x^(-1), 1, 1, x*y, R/y}] + 
 4*Li[{1, 1, 1, 2, 5}, {x^(-1), 1, x, 1, r}] + 
 4*Li[{1, 1, 1, 2, 5}, {x^(-1), 1, x, 1, R}] + 
 6*Li[{1, 1, 1, 2, 5}, {x^(-1), 1, x, y, r}] + 
 6*Li[{1, 1, 1, 2, 5}, {x^(-1), 1, x, y, R}] - 
 4*Li[{1, 1, 1, 2, 5}, {x^(-1), 1, x, x*y, r/x}] - 
 4*Li[{1, 1, 1, 2, 5}, {x^(-1), 1, x, x*y, R/x}] - 
 4*Li[{1, 1, 1, 2, 5}, {x^(-1), 1, x, x*y, r/(x*y)}] - 
 4*Li[{1, 1, 1, 2, 5}, {x^(-1), 1, x, x*y, R/(x*y)}] - 
 2*Li[{1, 1, 1, 2, 5}, {x^(-1), 1, x, y^2, r/y}] - 
 2*Li[{1, 1, 1, 2, 5}, {x^(-1), 1, x, y^2, R/y}] + 
 4*Li[{1, 1, 1, 2, 5}, {x^(-1), 1, y, x, r}] + 
 4*Li[{1, 1, 1, 2, 5}, {x^(-1), 1, y, x, R}] - 
 2*Li[{1, 1, 1, 2, 5}, {x^(-1), 1, y, x^2, r/x}] - 
 2*Li[{1, 1, 1, 2, 5}, {x^(-1), 1, y, x^2, R/x}] - 
 2*Li[{1, 1, 1, 2, 5}, {x^(-1), 1, y, x^2, r/(x*y)}] - 
 2*Li[{1, 1, 1, 2, 5}, {x^(-1), 1, y, x^2, R/(x*y)}] + 
 2*Li[{1, 1, 1, 2, 5}, {x^(-1), 1, y, x/y, r}] + 
 2*Li[{1, 1, 1, 2, 5}, {x^(-1), 1, y, x/y, R}] - 
 4*Li[{1, 1, 1, 2, 5}, {x^(-1), 1, y, x*y, r/y}] - 
 4*Li[{1, 1, 1, 2, 5}, {x^(-1), 1, y, x*y, R/y}] + 
 2*Li[{1, 1, 1, 2, 5}, {x^(-1), x, 1, 1, r}] + 
 2*Li[{1, 1, 1, 2, 5}, {x^(-1), x, 1, 1, R}] + 
 6*Li[{1, 1, 1, 2, 5}, {x^(-1), x, 1, y, r}] + 
 6*Li[{1, 1, 1, 2, 5}, {x^(-1), x, 1, y, R}] - 
 2*Li[{1, 1, 1, 2, 5}, {x^(-1), x, 1, x*y, r/x}] - 
 2*Li[{1, 1, 1, 2, 5}, {x^(-1), x, 1, x*y, R/x}] - 
 4*Li[{1, 1, 1, 2, 5}, {x^(-1), x, 1, x*y, r/(x*y)}] - 
 4*Li[{1, 1, 1, 2, 5}, {x^(-1), x, 1, x*y, R/(x*y)}] - 
 2*Li[{1, 1, 1, 2, 5}, {x^(-1), x, 1, y^2, r/y}] - 
 2*Li[{1, 1, 1, 2, 5}, {x^(-1), x, 1, y^2, R/y}] + 
 2*Li[{1, 1, 1, 2, 5}, {x^(-1), x, x^(-1), x, r}] + 
 2*Li[{1, 1, 1, 2, 5}, {x^(-1), x, x^(-1), x, R}] - 
 Li[{1, 1, 1, 2, 5}, {x^(-1), x, x^(-1), x^2, r/x}] - 
 Li[{1, 1, 1, 2, 5}, {x^(-1), x, x^(-1), x^2, R/x}] - 
 Li[{1, 1, 1, 2, 5}, {x^(-1), x, x^(-1), x*y, r}] - 
 Li[{1, 1, 1, 2, 5}, {x^(-1), x, x^(-1), x*y, R}] - 
 2*Li[{1, 1, 1, 2, 5}, {x^(-1), x, x, y, r/x}] - 
 2*Li[{1, 1, 1, 2, 5}, {x^(-1), x, x, y, R/x}] - 
 2*Li[{1, 1, 1, 2, 5}, {x^(-1), x, x, y/x, r}] - 
 2*Li[{1, 1, 1, 2, 5}, {x^(-1), x, x, y/x, R}] + 
 2*Li[{1, 1, 1, 2, 5}, {x^(-1), x, x, y^2, r/(x*y)}] + 
 2*Li[{1, 1, 1, 2, 5}, {x^(-1), x, x, y^2, R/(x*y)}] - 
 2*Li[{1, 1, 1, 2, 5}, {x^(-1), x, y^(-1), y, r}] - 
 2*Li[{1, 1, 1, 2, 5}, {x^(-1), x, y^(-1), y, R}] + 
 2*Li[{1, 1, 1, 2, 5}, {x^(-1), x, y^(-1), x*y, r/x}] + 
 2*Li[{1, 1, 1, 2, 5}, {x^(-1), x, y^(-1), x*y, R/x}] + 
 Li[{1, 1, 1, 2, 5}, {x^(-1), x, y^(-1), y^2, r/y}] + 
 Li[{1, 1, 1, 2, 5}, {x^(-1), x, y^(-1), y^2, R/y}] - 
 3*Li[{1, 1, 1, 2, 5}, {x^(-1), x, y, 1, r}] - 
 3*Li[{1, 1, 1, 2, 5}, {x^(-1), x, y, 1, R}] - 
 Li[{1, 1, 1, 2, 5}, {x^(-1), x, y, y, r/y}] - 
 Li[{1, 1, 1, 2, 5}, {x^(-1), x, y, y, R/y}] + 
 4*Li[{1, 1, 1, 2, 5}, {x^(-1), x, y, x*y, r/(x*y)}] + 
 4*Li[{1, 1, 1, 2, 5}, {x^(-1), x, y, x*y, R/(x*y)}] - 
 2*Li[{1, 1, 1, 2, 5}, {x^(-1), y^(-1), 1, x*y, r}] - 
 2*Li[{1, 1, 1, 2, 5}, {x^(-1), y^(-1), 1, x*y, R}] - 
 2*Li[{1, 1, 1, 2, 5}, {x^(-1), y^(-1), x, y, r}] - 
 2*Li[{1, 1, 1, 2, 5}, {x^(-1), y^(-1), x, y, R}] + 
 2*Li[{1, 1, 1, 2, 5}, {x^(-1), y^(-1), x, x*y, r/x}] + 
 2*Li[{1, 1, 1, 2, 5}, {x^(-1), y^(-1), x, x*y, R/x}] + 
 Li[{1, 1, 1, 2, 5}, {x^(-1), y^(-1), x, y^2, r/y}] + 
 Li[{1, 1, 1, 2, 5}, {x^(-1), y^(-1), x, y^2, R/y}] - 
 2*Li[{1, 1, 1, 2, 5}, {x^(-1), y^(-1), y, x, r}] - 
 2*Li[{1, 1, 1, 2, 5}, {x^(-1), y^(-1), y, x, R}] + 
 Li[{1, 1, 1, 2, 5}, {x^(-1), y^(-1), y, x^2, r/x}] + 
 Li[{1, 1, 1, 2, 5}, {x^(-1), y^(-1), y, x^2, R/x}] + 
 2*Li[{1, 1, 1, 2, 5}, {x^(-1), y^(-1), y, x*y, r/y}] + 
 2*Li[{1, 1, 1, 2, 5}, {x^(-1), y^(-1), y, x*y, R/y}] + 
 4*Li[{1, 1, 1, 2, 5}, {x^(-1), y, 1, x, r}] + 
 4*Li[{1, 1, 1, 2, 5}, {x^(-1), y, 1, x, R}] - 
 2*Li[{1, 1, 1, 2, 5}, {x^(-1), y, 1, x^2, r/x}] - 
 2*Li[{1, 1, 1, 2, 5}, {x^(-1), y, 1, x^2, R/x}] - 
 2*Li[{1, 1, 1, 2, 5}, {x^(-1), y, 1, x*y, r/y}] - 
 2*Li[{1, 1, 1, 2, 5}, {x^(-1), y, 1, x*y, R/y}] - 
 3*Li[{1, 1, 1, 2, 5}, {x^(-1), y, x, 1, r}] - 
 3*Li[{1, 1, 1, 2, 5}, {x^(-1), y, x, 1, R}] - 
 Li[{1, 1, 1, 2, 5}, {x^(-1), y, x, y, r/y}] - 
 Li[{1, 1, 1, 2, 5}, {x^(-1), y, x, y, R/y}] + 
 4*Li[{1, 1, 1, 2, 5}, {x^(-1), y, x, x*y, r/(x*y)}] + 
 4*Li[{1, 1, 1, 2, 5}, {x^(-1), y, x, x*y, R/(x*y)}] - 
 Li[{1, 1, 1, 2, 5}, {x^(-1), y, y^(-1), x*y, r}] - 
 Li[{1, 1, 1, 2, 5}, {x^(-1), y, y^(-1), x*y, R}] + 
 2*Li[{1, 1, 1, 2, 5}, {x^(-1), y, y, x^2, r/(x*y)}] + 
 2*Li[{1, 1, 1, 2, 5}, {x^(-1), y, y, x^2, R/(x*y)}] - 
 2*Li[{1, 1, 1, 2, 5}, {x^(-1), y, y, x/y, r}] - 
 2*Li[{1, 1, 1, 2, 5}, {x^(-1), y, y, x/y, R}] - 
 4*Li[{1, 1, 1, 2, 5}, {x, 1, 1, 1, r}] - 
 4*Li[{1, 1, 1, 2, 5}, {x, 1, 1, 1, R}] - 
 12*Li[{1, 1, 1, 2, 5}, {x, 1, 1, y, r}] - 
 12*Li[{1, 1, 1, 2, 5}, {x, 1, 1, y, R}] + 
 4*Li[{1, 1, 1, 2, 5}, {x, 1, 1, x*y, r/x}] + 
 4*Li[{1, 1, 1, 2, 5}, {x, 1, 1, x*y, R/x}] + 
 4*Li[{1, 1, 1, 2, 5}, {x, 1, 1, y^2, r/y}] + 
 4*Li[{1, 1, 1, 2, 5}, {x, 1, 1, y^2, R/y}] + 
 2*Li[{1, 1, 1, 2, 5}, {x, 1, x^(-1), x*y, r/y}] + 
 2*Li[{1, 1, 1, 2, 5}, {x, 1, x^(-1), x*y, R/y}] + 
 4*Li[{1, 1, 1, 2, 5}, {x, 1, x, 1, r/x}] + 
 4*Li[{1, 1, 1, 2, 5}, {x, 1, x, 1, R/x}] + 
 2*Li[{1, 1, 1, 2, 5}, {x, 1, x, y, r/x}] + 
 2*Li[{1, 1, 1, 2, 5}, {x, 1, x, y, R/x}] - 
 8*Li[{1, 1, 1, 2, 5}, {x, 1, x, y, r/(x*y)}] - 
 8*Li[{1, 1, 1, 2, 5}, {x, 1, x, y, R/(x*y)}] + 
 2*Li[{1, 1, 1, 2, 5}, {x, 1, x, y/x, r}] + 
 2*Li[{1, 1, 1, 2, 5}, {x, 1, x, y/x, R}] + 
 4*Li[{1, 1, 1, 2, 5}, {x, 1, x, y/x, r/y}] + 
 4*Li[{1, 1, 1, 2, 5}, {x, 1, x, y/x, R/y}] - 
 2*Li[{1, 1, 1, 2, 5}, {x, 1, x, y^2, r/(x*y)}] - 
 2*Li[{1, 1, 1, 2, 5}, {x, 1, x, y^2, R/(x*y)}] + 
 2*Li[{1, 1, 1, 2, 5}, {x, 1, y^(-1), x*y, r/x}] + 
 2*Li[{1, 1, 1, 2, 5}, {x, 1, y^(-1), x*y, R/x}] + 
 4*Li[{1, 1, 1, 2, 5}, {x, 1, y, 1, r}] + 
 4*Li[{1, 1, 1, 2, 5}, {x, 1, y, 1, R}] + 
 4*Li[{1, 1, 1, 2, 5}, {x, 1, y, 1, r/y}] + 
 4*Li[{1, 1, 1, 2, 5}, {x, 1, y, 1, R/y}] - 
 6*Li[{1, 1, 1, 2, 5}, {x, 1, y, x, r/(x*y)}] - 
 6*Li[{1, 1, 1, 2, 5}, {x, 1, y, x, R/(x*y)}] + 
 4*Li[{1, 1, 1, 2, 5}, {x, 1, y, x/y, r/x}] + 
 4*Li[{1, 1, 1, 2, 5}, {x, 1, y, x/y, R/x}] + 
 2*Li[{1, 1, 1, 2, 5}, {x, 1, y, y, r/y}] + 
 2*Li[{1, 1, 1, 2, 5}, {x, 1, y, y, R/y}] - 
 4*Li[{1, 1, 1, 2, 5}, {x, 1, y, x*y, r/(x*y)}] - 
 4*Li[{1, 1, 1, 2, 5}, {x, 1, y, x*y, R/(x*y)}] - 
 6*Li[{1, 1, 1, 2, 5}, {x, x^(-1), 1, x, r}] - 
 6*Li[{1, 1, 1, 2, 5}, {x, x^(-1), 1, x, R}] + 
 2*Li[{1, 1, 1, 2, 5}, {x, x^(-1), 1, x^2, r/x}] + 
 2*Li[{1, 1, 1, 2, 5}, {x, x^(-1), 1, x^2, R/x}] + 
 2*Li[{1, 1, 1, 2, 5}, {x, x^(-1), 1, x*y, r}] + 
 2*Li[{1, 1, 1, 2, 5}, {x, x^(-1), 1, x*y, R}] + 
 2*Li[{1, 1, 1, 2, 5}, {x, x^(-1), 1, x*y, r/y}] + 
 2*Li[{1, 1, 1, 2, 5}, {x, x^(-1), 1, x*y, R/y}] + 
 Li[{1, 1, 1, 2, 5}, {x, x^(-1), x, 1, r}] + 
 Li[{1, 1, 1, 2, 5}, {x, x^(-1), x, 1, R}] + 
 Li[{1, 1, 1, 2, 5}, {x, x^(-1), x, x, r/x}] + 
 Li[{1, 1, 1, 2, 5}, {x, x^(-1), x, x, R/x}] + 
 3*Li[{1, 1, 1, 2, 5}, {x, x^(-1), x, y, r}] + 
 3*Li[{1, 1, 1, 2, 5}, {x, x^(-1), x, y, R}] - 
 2*Li[{1, 1, 1, 2, 5}, {x, x^(-1), x, x*y, r/x}] - 
 2*Li[{1, 1, 1, 2, 5}, {x, x^(-1), x, x*y, R/x}] - 
 Li[{1, 1, 1, 2, 5}, {x, x^(-1), x, y^2, r/y}] - 
 Li[{1, 1, 1, 2, 5}, {x, x^(-1), x, y^2, R/y}] - 
 Li[{1, 1, 1, 2, 5}, {x, x^(-1), y^(-1), x*y, r}] - 
 Li[{1, 1, 1, 2, 5}, {x, x^(-1), y^(-1), x*y, R}] + 
 3*Li[{1, 1, 1, 2, 5}, {x, x^(-1), y, x, r}] + 
 3*Li[{1, 1, 1, 2, 5}, {x, x^(-1), y, x, R}] - 
 Li[{1, 1, 1, 2, 5}, {x, x^(-1), y, x^2, r/x}] - 
 Li[{1, 1, 1, 2, 5}, {x, x^(-1), y, x^2, R/x}] - 
 2*Li[{1, 1, 1, 2, 5}, {x, x^(-1), y, x*y, r/y}] - 
 2*Li[{1, 1, 1, 2, 5}, {x, x^(-1), y, x*y, R/y}] + 
 4*Li[{1, 1, 1, 2, 5}, {x, x, 1, 1, r/x}] + 
 4*Li[{1, 1, 1, 2, 5}, {x, x, 1, 1, R/x}] - 
 8*Li[{1, 1, 1, 2, 5}, {x, x, 1, y, r/(x*y)}] - 
 8*Li[{1, 1, 1, 2, 5}, {x, x, 1, y, R/(x*y)}] + 
 4*Li[{1, 1, 1, 2, 5}, {x, x, 1, y/x, r/y}] + 
 4*Li[{1, 1, 1, 2, 5}, {x, x, 1, y/x, R/y}] + 
 6*Li[{1, 1, 1, 2, 5}, {x, x, x^(-1), y, r}] + 
 6*Li[{1, 1, 1, 2, 5}, {x, x, x^(-1), y, R}] - 
 2*Li[{1, 1, 1, 2, 5}, {x, x, x^(-1), x*y, r/x}] - 
 2*Li[{1, 1, 1, 2, 5}, {x, x, x^(-1), x*y, R/x}] - 
 2*Li[{1, 1, 1, 2, 5}, {x, x, x^(-1), y^2, r/y}] - 
 2*Li[{1, 1, 1, 2, 5}, {x, x, x^(-1), y^2, R/y}] - 
 2*Li[{1, 1, 1, 2, 5}, {x, x, y^(-1), y/x, r}] - 
 2*Li[{1, 1, 1, 2, 5}, {x, x, y^(-1), y/x, R}] + 
 2*Li[{1, 1, 1, 2, 5}, {x, x, y^(-1), y^2, r/(x*y)}] + 
 2*Li[{1, 1, 1, 2, 5}, {x, x, y^(-1), y^2, R/(x*y)}] - 
 4*Li[{1, 1, 1, 2, 5}, {x, x, y, 1, r/x}] - 
 4*Li[{1, 1, 1, 2, 5}, {x, x, y, 1, R/x}] + 
 6*Li[{1, 1, 1, 2, 5}, {x, x, y, y, r/(x*y)}] + 
 6*Li[{1, 1, 1, 2, 5}, {x, x, y, y, R/(x*y)}] - 
 4*Li[{1, 1, 1, 2, 5}, {x, x, y, y/x, r/y}] - 
 4*Li[{1, 1, 1, 2, 5}, {x, x, y, y/x, R/y}] + 
 4*Li[{1, 1, 1, 2, 5}, {x, y^(-1), 1, y, r}] + 
 4*Li[{1, 1, 1, 2, 5}, {x, y^(-1), 1, y, R}] - 
 2*Li[{1, 1, 1, 2, 5}, {x, y^(-1), 1, x*y, r/x}] - 
 2*Li[{1, 1, 1, 2, 5}, {x, y^(-1), 1, x*y, R/x}] - 
 2*Li[{1, 1, 1, 2, 5}, {x, y^(-1), 1, y^2, r/y}] - 
 2*Li[{1, 1, 1, 2, 5}, {x, y^(-1), 1, y^2, R/y}] - 
 Li[{1, 1, 1, 2, 5}, {x, y^(-1), x^(-1), x*y, r}] - 
 Li[{1, 1, 1, 2, 5}, {x, y^(-1), x^(-1), x*y, R}] - 
 2*Li[{1, 1, 1, 2, 5}, {x, y^(-1), x, y/x, r}] - 
 2*Li[{1, 1, 1, 2, 5}, {x, y^(-1), x, y/x, R}] + 
 2*Li[{1, 1, 1, 2, 5}, {x, y^(-1), x, y^2, r/(x*y)}] + 
 2*Li[{1, 1, 1, 2, 5}, {x, y^(-1), x, y^2, R/(x*y)}] - 
 3*Li[{1, 1, 1, 2, 5}, {x, y^(-1), y, 1, r}] - 
 3*Li[{1, 1, 1, 2, 5}, {x, y^(-1), y, 1, R}] - 
 Li[{1, 1, 1, 2, 5}, {x, y^(-1), y, x, r/x}] - 
 Li[{1, 1, 1, 2, 5}, {x, y^(-1), y, x, R/x}] + 
 4*Li[{1, 1, 1, 2, 5}, {x, y^(-1), y, x*y, r/(x*y)}] + 
 4*Li[{1, 1, 1, 2, 5}, {x, y^(-1), y, x*y, R/(x*y)}] + 
 2*Li[{1, 1, 1, 2, 5}, {x, y, 1, 1, r}] + 
 2*Li[{1, 1, 1, 2, 5}, {x, y, 1, 1, R}] + 
 3*Li[{1, 1, 1, 2, 5}, {x, y, x^(-1), x, r}] + 
 3*Li[{1, 1, 1, 2, 5}, {x, y, x^(-1), x, R}] - 
 Li[{1, 1, 1, 2, 5}, {x, y, x^(-1), x^2, r/x}] - 
 Li[{1, 1, 1, 2, 5}, {x, y, x^(-1), x^2, R/x}] - 
 2*Li[{1, 1, 1, 2, 5}, {x, y, x^(-1), x*y, r/y}] - 
 2*Li[{1, 1, 1, 2, 5}, {x, y, x^(-1), x*y, R/y}] - 
 4*Li[{1, 1, 1, 2, 5}, {x, y, x, 1, r/x}] - 
 4*Li[{1, 1, 1, 2, 5}, {x, y, x, 1, R/x}] + 
 6*Li[{1, 1, 1, 2, 5}, {x, y, x, y, r/(x*y)}] + 
 6*Li[{1, 1, 1, 2, 5}, {x, y, x, y, R/(x*y)}] - 
 4*Li[{1, 1, 1, 2, 5}, {x, y, x, y/x, r/y}] - 
 4*Li[{1, 1, 1, 2, 5}, {x, y, x, y/x, R/y}] + 
 3*Li[{1, 1, 1, 2, 5}, {x, y, y^(-1), y, r}] + 
 3*Li[{1, 1, 1, 2, 5}, {x, y, y^(-1), y, R}] - 
 2*Li[{1, 1, 1, 2, 5}, {x, y, y^(-1), x*y, r/x}] - 
 2*Li[{1, 1, 1, 2, 5}, {x, y, y^(-1), x*y, R/x}] - 
 Li[{1, 1, 1, 2, 5}, {x, y, y^(-1), y^2, r/y}] - 
 Li[{1, 1, 1, 2, 5}, {x, y, y^(-1), y^2, R/y}] - 
 4*Li[{1, 1, 1, 2, 5}, {x, y, y, 1, r/y}] - 
 4*Li[{1, 1, 1, 2, 5}, {x, y, y, 1, R/y}] + 
 6*Li[{1, 1, 1, 2, 5}, {x, y, y, x, r/(x*y)}] + 
 6*Li[{1, 1, 1, 2, 5}, {x, y, y, x, R/(x*y)}] - 
 4*Li[{1, 1, 1, 2, 5}, {x, y, y, x/y, r/x}] - 
 4*Li[{1, 1, 1, 2, 5}, {x, y, y, x/y, R/x}] - 
 8*Li[{1, 1, 1, 2, 5}, {y^(-1), 1, 1, y, r}] - 
 8*Li[{1, 1, 1, 2, 5}, {y^(-1), 1, 1, y, R}] + 
 4*Li[{1, 1, 1, 2, 5}, {y^(-1), 1, 1, x*y, r}] + 
 4*Li[{1, 1, 1, 2, 5}, {y^(-1), 1, 1, x*y, R}] + 
 4*Li[{1, 1, 1, 2, 5}, {y^(-1), 1, 1, x*y, r/x}] + 
 4*Li[{1, 1, 1, 2, 5}, {y^(-1), 1, 1, x*y, R/x}] + 
 4*Li[{1, 1, 1, 2, 5}, {y^(-1), 1, 1, y^2, r/y}] + 
 4*Li[{1, 1, 1, 2, 5}, {y^(-1), 1, 1, y^2, R/y}] + 
 4*Li[{1, 1, 1, 2, 5}, {y^(-1), 1, x, y, r}] + 
 4*Li[{1, 1, 1, 2, 5}, {y^(-1), 1, x, y, R}] + 
 2*Li[{1, 1, 1, 2, 5}, {y^(-1), 1, x, y/x, r}] + 
 2*Li[{1, 1, 1, 2, 5}, {y^(-1), 1, x, y/x, R}] - 
 4*Li[{1, 1, 1, 2, 5}, {y^(-1), 1, x, x*y, r/x}] - 
 4*Li[{1, 1, 1, 2, 5}, {y^(-1), 1, x, x*y, R/x}] - 
 2*Li[{1, 1, 1, 2, 5}, {y^(-1), 1, x, y^2, r/y}] - 
 2*Li[{1, 1, 1, 2, 5}, {y^(-1), 1, x, y^2, R/y}] - 
 2*Li[{1, 1, 1, 2, 5}, {y^(-1), 1, x, y^2, r/(x*y)}] - 
 2*Li[{1, 1, 1, 2, 5}, {y^(-1), 1, x, y^2, R/(x*y)}] + 
 4*Li[{1, 1, 1, 2, 5}, {y^(-1), 1, y, 1, r}] + 
 4*Li[{1, 1, 1, 2, 5}, {y^(-1), 1, y, 1, R}] + 
 6*Li[{1, 1, 1, 2, 5}, {y^(-1), 1, y, x, r}] + 
 6*Li[{1, 1, 1, 2, 5}, {y^(-1), 1, y, x, R}] - 
 2*Li[{1, 1, 1, 2, 5}, {y^(-1), 1, y, x^2, r/x}] - 
 2*Li[{1, 1, 1, 2, 5}, {y^(-1), 1, y, x^2, R/x}] - 
 4*Li[{1, 1, 1, 2, 5}, {y^(-1), 1, y, x*y, r/y}] - 
 4*Li[{1, 1, 1, 2, 5}, {y^(-1), 1, y, x*y, R/y}] - 
 4*Li[{1, 1, 1, 2, 5}, {y^(-1), 1, y, x*y, r/(x*y)}] - 
 4*Li[{1, 1, 1, 2, 5}, {y^(-1), 1, y, x*y, R/(x*y)}] - 
 2*Li[{1, 1, 1, 2, 5}, {y^(-1), x^(-1), 1, x*y, r}] - 
 2*Li[{1, 1, 1, 2, 5}, {y^(-1), x^(-1), 1, x*y, R}] - 
 2*Li[{1, 1, 1, 2, 5}, {y^(-1), x^(-1), x, y, r}] - 
 2*Li[{1, 1, 1, 2, 5}, {y^(-1), x^(-1), x, y, R}] + 
 2*Li[{1, 1, 1, 2, 5}, {y^(-1), x^(-1), x, x*y, r/x}] + 
 2*Li[{1, 1, 1, 2, 5}, {y^(-1), x^(-1), x, x*y, R/x}] + 
 Li[{1, 1, 1, 2, 5}, {y^(-1), x^(-1), x, y^2, r/y}] + 
 Li[{1, 1, 1, 2, 5}, {y^(-1), x^(-1), x, y^2, R/y}] - 
 2*Li[{1, 1, 1, 2, 5}, {y^(-1), x^(-1), y, x, r}] - 
 2*Li[{1, 1, 1, 2, 5}, {y^(-1), x^(-1), y, x, R}] + 
 Li[{1, 1, 1, 2, 5}, {y^(-1), x^(-1), y, x^2, r/x}] + 
 Li[{1, 1, 1, 2, 5}, {y^(-1), x^(-1), y, x^2, R/x}] + 
 2*Li[{1, 1, 1, 2, 5}, {y^(-1), x^(-1), y, x*y, r/y}] + 
 2*Li[{1, 1, 1, 2, 5}, {y^(-1), x^(-1), y, x*y, R/y}] + 
 4*Li[{1, 1, 1, 2, 5}, {y^(-1), x, 1, y, r}] + 
 4*Li[{1, 1, 1, 2, 5}, {y^(-1), x, 1, y, R}] - 
 2*Li[{1, 1, 1, 2, 5}, {y^(-1), x, 1, x*y, r/x}] - 
 2*Li[{1, 1, 1, 2, 5}, {y^(-1), x, 1, x*y, R/x}] - 
 2*Li[{1, 1, 1, 2, 5}, {y^(-1), x, 1, y^2, r/y}] - 
 2*Li[{1, 1, 1, 2, 5}, {y^(-1), x, 1, y^2, R/y}] - 
 Li[{1, 1, 1, 2, 5}, {y^(-1), x, x^(-1), x*y, r}] - 
 Li[{1, 1, 1, 2, 5}, {y^(-1), x, x^(-1), x*y, R}] - 
 2*Li[{1, 1, 1, 2, 5}, {y^(-1), x, x, y/x, r}] - 
 2*Li[{1, 1, 1, 2, 5}, {y^(-1), x, x, y/x, R}] + 
 2*Li[{1, 1, 1, 2, 5}, {y^(-1), x, x, y^2, r/(x*y)}] + 
 2*Li[{1, 1, 1, 2, 5}, {y^(-1), x, x, y^2, R/(x*y)}] - 
 3*Li[{1, 1, 1, 2, 5}, {y^(-1), x, y, 1, r}] - 
 3*Li[{1, 1, 1, 2, 5}, {y^(-1), x, y, 1, R}] - 
 Li[{1, 1, 1, 2, 5}, {y^(-1), x, y, x, r/x}] - 
 Li[{1, 1, 1, 2, 5}, {y^(-1), x, y, x, R/x}] + 
 4*Li[{1, 1, 1, 2, 5}, {y^(-1), x, y, x*y, r/(x*y)}] + 
 4*Li[{1, 1, 1, 2, 5}, {y^(-1), x, y, x*y, R/(x*y)}] + 
 2*Li[{1, 1, 1, 2, 5}, {y^(-1), y, 1, 1, r}] + 
 2*Li[{1, 1, 1, 2, 5}, {y^(-1), y, 1, 1, R}] + 
 6*Li[{1, 1, 1, 2, 5}, {y^(-1), y, 1, x, r}] + 
 6*Li[{1, 1, 1, 2, 5}, {y^(-1), y, 1, x, R}] - 
 2*Li[{1, 1, 1, 2, 5}, {y^(-1), y, 1, x^2, r/x}] - 
 2*Li[{1, 1, 1, 2, 5}, {y^(-1), y, 1, x^2, R/x}] - 
 2*Li[{1, 1, 1, 2, 5}, {y^(-1), y, 1, x*y, r/y}] - 
 2*Li[{1, 1, 1, 2, 5}, {y^(-1), y, 1, x*y, R/y}] - 
 4*Li[{1, 1, 1, 2, 5}, {y^(-1), y, 1, x*y, r/(x*y)}] - 
 4*Li[{1, 1, 1, 2, 5}, {y^(-1), y, 1, x*y, R/(x*y)}] - 
 2*Li[{1, 1, 1, 2, 5}, {y^(-1), y, x^(-1), x, r}] - 
 2*Li[{1, 1, 1, 2, 5}, {y^(-1), y, x^(-1), x, R}] + 
 Li[{1, 1, 1, 2, 5}, {y^(-1), y, x^(-1), x^2, r/x}] + 
 Li[{1, 1, 1, 2, 5}, {y^(-1), y, x^(-1), x^2, R/x}] + 
 2*Li[{1, 1, 1, 2, 5}, {y^(-1), y, x^(-1), x*y, r/y}] + 
 2*Li[{1, 1, 1, 2, 5}, {y^(-1), y, x^(-1), x*y, R/y}] - 
 3*Li[{1, 1, 1, 2, 5}, {y^(-1), y, x, 1, r}] - 
 3*Li[{1, 1, 1, 2, 5}, {y^(-1), y, x, 1, R}] - 
 Li[{1, 1, 1, 2, 5}, {y^(-1), y, x, x, r/x}] - 
 Li[{1, 1, 1, 2, 5}, {y^(-1), y, x, x, R/x}] + 
 4*Li[{1, 1, 1, 2, 5}, {y^(-1), y, x, x*y, r/(x*y)}] + 
 4*Li[{1, 1, 1, 2, 5}, {y^(-1), y, x, x*y, R/(x*y)}] + 
 2*Li[{1, 1, 1, 2, 5}, {y^(-1), y, y^(-1), y, r}] + 
 2*Li[{1, 1, 1, 2, 5}, {y^(-1), y, y^(-1), y, R}] - 
 Li[{1, 1, 1, 2, 5}, {y^(-1), y, y^(-1), x*y, r}] - 
 Li[{1, 1, 1, 2, 5}, {y^(-1), y, y^(-1), x*y, R}] - 
 Li[{1, 1, 1, 2, 5}, {y^(-1), y, y^(-1), y^2, r/y}] - 
 Li[{1, 1, 1, 2, 5}, {y^(-1), y, y^(-1), y^2, R/y}] - 
 2*Li[{1, 1, 1, 2, 5}, {y^(-1), y, y, x, r/y}] - 
 2*Li[{1, 1, 1, 2, 5}, {y^(-1), y, y, x, R/y}] + 
 2*Li[{1, 1, 1, 2, 5}, {y^(-1), y, y, x^2, r/(x*y)}] + 
 2*Li[{1, 1, 1, 2, 5}, {y^(-1), y, y, x^2, R/(x*y)}] - 
 2*Li[{1, 1, 1, 2, 5}, {y^(-1), y, y, x/y, r}] - 
 2*Li[{1, 1, 1, 2, 5}, {y^(-1), y, y, x/y, R}] - 
 4*Li[{1, 1, 1, 2, 5}, {y, 1, 1, 1, r}] - 
 4*Li[{1, 1, 1, 2, 5}, {y, 1, 1, 1, R}] - 
 12*Li[{1, 1, 1, 2, 5}, {y, 1, 1, x, r}] - 
 12*Li[{1, 1, 1, 2, 5}, {y, 1, 1, x, R}] + 
 4*Li[{1, 1, 1, 2, 5}, {y, 1, 1, x^2, r/x}] + 
 4*Li[{1, 1, 1, 2, 5}, {y, 1, 1, x^2, R/x}] + 
 4*Li[{1, 1, 1, 2, 5}, {y, 1, 1, x*y, r/y}] + 
 4*Li[{1, 1, 1, 2, 5}, {y, 1, 1, x*y, R/y}] + 
 2*Li[{1, 1, 1, 2, 5}, {y, 1, x^(-1), x*y, r/y}] + 
 2*Li[{1, 1, 1, 2, 5}, {y, 1, x^(-1), x*y, R/y}] + 
 4*Li[{1, 1, 1, 2, 5}, {y, 1, x, 1, r}] + 
 4*Li[{1, 1, 1, 2, 5}, {y, 1, x, 1, R}] + 
 4*Li[{1, 1, 1, 2, 5}, {y, 1, x, 1, r/x}] + 
 4*Li[{1, 1, 1, 2, 5}, {y, 1, x, 1, R/x}] + 
 2*Li[{1, 1, 1, 2, 5}, {y, 1, x, x, r/x}] + 
 2*Li[{1, 1, 1, 2, 5}, {y, 1, x, x, R/x}] - 
 6*Li[{1, 1, 1, 2, 5}, {y, 1, x, y, r/(x*y)}] - 
 6*Li[{1, 1, 1, 2, 5}, {y, 1, x, y, R/(x*y)}] + 
 4*Li[{1, 1, 1, 2, 5}, {y, 1, x, y/x, r/y}] + 
 4*Li[{1, 1, 1, 2, 5}, {y, 1, x, y/x, R/y}] - 
 4*Li[{1, 1, 1, 2, 5}, {y, 1, x, x*y, r/(x*y)}] - 
 4*Li[{1, 1, 1, 2, 5}, {y, 1, x, x*y, R/(x*y)}] + 
 2*Li[{1, 1, 1, 2, 5}, {y, 1, y^(-1), x*y, r/x}] + 
 2*Li[{1, 1, 1, 2, 5}, {y, 1, y^(-1), x*y, R/x}] + 
 4*Li[{1, 1, 1, 2, 5}, {y, 1, y, 1, r/y}] + 
 4*Li[{1, 1, 1, 2, 5}, {y, 1, y, 1, R/y}] + 
 2*Li[{1, 1, 1, 2, 5}, {y, 1, y, x, r/y}] + 
 2*Li[{1, 1, 1, 2, 5}, {y, 1, y, x, R/y}] - 
 8*Li[{1, 1, 1, 2, 5}, {y, 1, y, x, r/(x*y)}] - 
 8*Li[{1, 1, 1, 2, 5}, {y, 1, y, x, R/(x*y)}] - 
 2*Li[{1, 1, 1, 2, 5}, {y, 1, y, x^2, r/(x*y)}] - 
 2*Li[{1, 1, 1, 2, 5}, {y, 1, y, x^2, R/(x*y)}] + 
 2*Li[{1, 1, 1, 2, 5}, {y, 1, y, x/y, r}] + 
 2*Li[{1, 1, 1, 2, 5}, {y, 1, y, x/y, R}] + 
 4*Li[{1, 1, 1, 2, 5}, {y, 1, y, x/y, r/x}] + 
 4*Li[{1, 1, 1, 2, 5}, {y, 1, y, x/y, R/x}] + 
 4*Li[{1, 1, 1, 2, 5}, {y, x^(-1), 1, x, r}] + 
 4*Li[{1, 1, 1, 2, 5}, {y, x^(-1), 1, x, R}] - 
 2*Li[{1, 1, 1, 2, 5}, {y, x^(-1), 1, x^2, r/x}] - 
 2*Li[{1, 1, 1, 2, 5}, {y, x^(-1), 1, x^2, R/x}] - 
 2*Li[{1, 1, 1, 2, 5}, {y, x^(-1), 1, x*y, r/y}] - 
 2*Li[{1, 1, 1, 2, 5}, {y, x^(-1), 1, x*y, R/y}] - 
 3*Li[{1, 1, 1, 2, 5}, {y, x^(-1), x, 1, r}] - 
 3*Li[{1, 1, 1, 2, 5}, {y, x^(-1), x, 1, R}] - 
 Li[{1, 1, 1, 2, 5}, {y, x^(-1), x, y, r/y}] - 
 Li[{1, 1, 1, 2, 5}, {y, x^(-1), x, y, R/y}] + 
 4*Li[{1, 1, 1, 2, 5}, {y, x^(-1), x, x*y, r/(x*y)}] + 
 4*Li[{1, 1, 1, 2, 5}, {y, x^(-1), x, x*y, R/(x*y)}] - 
 Li[{1, 1, 1, 2, 5}, {y, x^(-1), y^(-1), x*y, r}] - 
 Li[{1, 1, 1, 2, 5}, {y, x^(-1), y^(-1), x*y, R}] + 
 2*Li[{1, 1, 1, 2, 5}, {y, x^(-1), y, x^2, r/(x*y)}] + 
 2*Li[{1, 1, 1, 2, 5}, {y, x^(-1), y, x^2, R/(x*y)}] - 
 2*Li[{1, 1, 1, 2, 5}, {y, x^(-1), y, x/y, r}] - 
 2*Li[{1, 1, 1, 2, 5}, {y, x^(-1), y, x/y, R}] + 
 2*Li[{1, 1, 1, 2, 5}, {y, x, 1, 1, r}] + 
 2*Li[{1, 1, 1, 2, 5}, {y, x, 1, 1, R}] + 
 3*Li[{1, 1, 1, 2, 5}, {y, x, x^(-1), x, r}] + 
 3*Li[{1, 1, 1, 2, 5}, {y, x, x^(-1), x, R}] - 
 Li[{1, 1, 1, 2, 5}, {y, x, x^(-1), x^2, r/x}] - 
 Li[{1, 1, 1, 2, 5}, {y, x, x^(-1), x^2, R/x}] - 
 2*Li[{1, 1, 1, 2, 5}, {y, x, x^(-1), x*y, r/y}] - 
 2*Li[{1, 1, 1, 2, 5}, {y, x, x^(-1), x*y, R/y}] - 
 4*Li[{1, 1, 1, 2, 5}, {y, x, x, 1, r/x}] - 
 4*Li[{1, 1, 1, 2, 5}, {y, x, x, 1, R/x}] + 
 6*Li[{1, 1, 1, 2, 5}, {y, x, x, y, r/(x*y)}] + 
 6*Li[{1, 1, 1, 2, 5}, {y, x, x, y, R/(x*y)}] - 
 4*Li[{1, 1, 1, 2, 5}, {y, x, x, y/x, r/y}] - 
 4*Li[{1, 1, 1, 2, 5}, {y, x, x, y/x, R/y}] + 
 3*Li[{1, 1, 1, 2, 5}, {y, x, y^(-1), y, r}] + 
 3*Li[{1, 1, 1, 2, 5}, {y, x, y^(-1), y, R}] - 
 2*Li[{1, 1, 1, 2, 5}, {y, x, y^(-1), x*y, r/x}] - 
 2*Li[{1, 1, 1, 2, 5}, {y, x, y^(-1), x*y, R/x}] - 
 Li[{1, 1, 1, 2, 5}, {y, x, y^(-1), y^2, r/y}] - 
 Li[{1, 1, 1, 2, 5}, {y, x, y^(-1), y^2, R/y}] - 
 4*Li[{1, 1, 1, 2, 5}, {y, x, y, 1, r/y}] - 
 4*Li[{1, 1, 1, 2, 5}, {y, x, y, 1, R/y}] + 
 6*Li[{1, 1, 1, 2, 5}, {y, x, y, x, r/(x*y)}] + 
 6*Li[{1, 1, 1, 2, 5}, {y, x, y, x, R/(x*y)}] - 
 4*Li[{1, 1, 1, 2, 5}, {y, x, y, x/y, r/x}] - 
 4*Li[{1, 1, 1, 2, 5}, {y, x, y, x/y, R/x}] - 
 6*Li[{1, 1, 1, 2, 5}, {y, y^(-1), 1, y, r}] - 
 6*Li[{1, 1, 1, 2, 5}, {y, y^(-1), 1, y, R}] + 
 2*Li[{1, 1, 1, 2, 5}, {y, y^(-1), 1, x*y, r}] + 
 2*Li[{1, 1, 1, 2, 5}, {y, y^(-1), 1, x*y, R}] + 
 2*Li[{1, 1, 1, 2, 5}, {y, y^(-1), 1, x*y, r/x}] + 
 2*Li[{1, 1, 1, 2, 5}, {y, y^(-1), 1, x*y, R/x}] + 
 2*Li[{1, 1, 1, 2, 5}, {y, y^(-1), 1, y^2, r/y}] + 
 2*Li[{1, 1, 1, 2, 5}, {y, y^(-1), 1, y^2, R/y}] - 
 Li[{1, 1, 1, 2, 5}, {y, y^(-1), x^(-1), x*y, r}] - 
 Li[{1, 1, 1, 2, 5}, {y, y^(-1), x^(-1), x*y, R}] + 
 3*Li[{1, 1, 1, 2, 5}, {y, y^(-1), x, y, r}] + 
 3*Li[{1, 1, 1, 2, 5}, {y, y^(-1), x, y, R}] - 
 2*Li[{1, 1, 1, 2, 5}, {y, y^(-1), x, x*y, r/x}] - 
 2*Li[{1, 1, 1, 2, 5}, {y, y^(-1), x, x*y, R/x}] - 
 Li[{1, 1, 1, 2, 5}, {y, y^(-1), x, y^2, r/y}] - 
 Li[{1, 1, 1, 2, 5}, {y, y^(-1), x, y^2, R/y}] + 
 Li[{1, 1, 1, 2, 5}, {y, y^(-1), y, 1, r}] + 
 Li[{1, 1, 1, 2, 5}, {y, y^(-1), y, 1, R}] + 
 3*Li[{1, 1, 1, 2, 5}, {y, y^(-1), y, x, r}] + 
 3*Li[{1, 1, 1, 2, 5}, {y, y^(-1), y, x, R}] - 
 Li[{1, 1, 1, 2, 5}, {y, y^(-1), y, x^2, r/x}] - 
 Li[{1, 1, 1, 2, 5}, {y, y^(-1), y, x^2, R/x}] + 
 Li[{1, 1, 1, 2, 5}, {y, y^(-1), y, y, r/y}] + 
 Li[{1, 1, 1, 2, 5}, {y, y^(-1), y, y, R/y}] - 
 2*Li[{1, 1, 1, 2, 5}, {y, y^(-1), y, x*y, r/y}] - 
 2*Li[{1, 1, 1, 2, 5}, {y, y^(-1), y, x*y, R/y}] + 
 4*Li[{1, 1, 1, 2, 5}, {y, y, 1, 1, r/y}] + 
 4*Li[{1, 1, 1, 2, 5}, {y, y, 1, 1, R/y}] - 
 8*Li[{1, 1, 1, 2, 5}, {y, y, 1, x, r/(x*y)}] - 
 8*Li[{1, 1, 1, 2, 5}, {y, y, 1, x, R/(x*y)}] + 
 4*Li[{1, 1, 1, 2, 5}, {y, y, 1, x/y, r/x}] + 
 4*Li[{1, 1, 1, 2, 5}, {y, y, 1, x/y, R/x}] + 
 2*Li[{1, 1, 1, 2, 5}, {y, y, x^(-1), x^2, r/(x*y)}] + 
 2*Li[{1, 1, 1, 2, 5}, {y, y, x^(-1), x^2, R/(x*y)}] - 
 2*Li[{1, 1, 1, 2, 5}, {y, y, x^(-1), x/y, r}] - 
 2*Li[{1, 1, 1, 2, 5}, {y, y, x^(-1), x/y, R}] - 
 4*Li[{1, 1, 1, 2, 5}, {y, y, x, 1, r/y}] - 
 4*Li[{1, 1, 1, 2, 5}, {y, y, x, 1, R/y}] + 
 6*Li[{1, 1, 1, 2, 5}, {y, y, x, x, r/(x*y)}] + 
 6*Li[{1, 1, 1, 2, 5}, {y, y, x, x, R/(x*y)}] - 
 4*Li[{1, 1, 1, 2, 5}, {y, y, x, x/y, r/x}] - 
 4*Li[{1, 1, 1, 2, 5}, {y, y, x, x/y, R/x}] + 
 6*Li[{1, 1, 1, 2, 5}, {y, y, y^(-1), x, r}] + 
 6*Li[{1, 1, 1, 2, 5}, {y, y, y^(-1), x, R}] - 
 2*Li[{1, 1, 1, 2, 5}, {y, y, y^(-1), x^2, r/x}] - 
 2*Li[{1, 1, 1, 2, 5}, {y, y, y^(-1), x^2, R/x}] - 
 2*Li[{1, 1, 1, 2, 5}, {y, y, y^(-1), x*y, r/y}] - 
 2*Li[{1, 1, 1, 2, 5}, {y, y, y^(-1), x*y, R/y}] + 
 8*Li[{1, 1, 1, 5, 2}, {1, 1, 1, r, x}] + 
 8*Li[{1, 1, 1, 5, 2}, {1, 1, 1, r, y}] - 
 8*Li[{1, 1, 1, 5, 2}, {1, 1, 1, r, x*y}] + 
 8*Li[{1, 1, 1, 5, 2}, {1, 1, 1, R, x}] + 
 8*Li[{1, 1, 1, 5, 2}, {1, 1, 1, R, y}] - 
 8*Li[{1, 1, 1, 5, 2}, {1, 1, 1, R, x*y}] + 
 8*Li[{1, 1, 1, 5, 2}, {1, 1, 1, r/(x*y), x*y}] + 
 8*Li[{1, 1, 1, 5, 2}, {1, 1, 1, R/(x*y), x*y}] - 
 4*Li[{1, 1, 1, 5, 2}, {1, 1, x^(-1), r/y, x*y}] - 
 4*Li[{1, 1, 1, 5, 2}, {1, 1, x^(-1), R/y, x*y}] - 
 4*Li[{1, 1, 1, 5, 2}, {1, 1, x, r, y}] - 
 4*Li[{1, 1, 1, 5, 2}, {1, 1, x, R, y}] - 
 4*Li[{1, 1, 1, 5, 2}, {1, 1, x, r/x, x}] - 
 4*Li[{1, 1, 1, 5, 2}, {1, 1, x, r/x, y}] + 
 4*Li[{1, 1, 1, 5, 2}, {1, 1, x, r/x, x*y}] - 
 4*Li[{1, 1, 1, 5, 2}, {1, 1, x, R/x, x}] - 
 4*Li[{1, 1, 1, 5, 2}, {1, 1, x, R/x, y}] + 
 4*Li[{1, 1, 1, 5, 2}, {1, 1, x, R/x, x*y}] - 
 4*Li[{1, 1, 1, 5, 2}, {1, 1, y^(-1), r/x, x*y}] - 
 4*Li[{1, 1, 1, 5, 2}, {1, 1, y^(-1), R/x, x*y}] - 
 4*Li[{1, 1, 1, 5, 2}, {1, 1, y, r, x}] - 
 4*Li[{1, 1, 1, 5, 2}, {1, 1, y, R, x}] - 
 4*Li[{1, 1, 1, 5, 2}, {1, 1, y, r/y, x}] - 
 4*Li[{1, 1, 1, 5, 2}, {1, 1, y, r/y, y}] + 
 4*Li[{1, 1, 1, 5, 2}, {1, 1, y, r/y, x*y}] - 
 4*Li[{1, 1, 1, 5, 2}, {1, 1, y, R/y, x}] - 
 4*Li[{1, 1, 1, 5, 2}, {1, 1, y, R/y, y}] + 
 4*Li[{1, 1, 1, 5, 2}, {1, 1, y, R/y, x*y}] - 
 2*Li[{1, 1, 1, 5, 2}, {1, x^(-1), x, r/(x*y), x*y}] - 
 2*Li[{1, 1, 1, 5, 2}, {1, x^(-1), x, R/(x*y), x*y}] + 
 2*Li[{1, 1, 1, 5, 2}, {1, x^(-1), y^(-1), r, x*y}] + 
 2*Li[{1, 1, 1, 5, 2}, {1, x^(-1), y^(-1), R, x*y}] - 
 4*Li[{1, 1, 1, 5, 2}, {1, x, 1, r, y}] - 
 4*Li[{1, 1, 1, 5, 2}, {1, x, 1, R, y}] - 
 2*Li[{1, 1, 1, 5, 2}, {1, x, x^(-1), r, x}] - 
 2*Li[{1, 1, 1, 5, 2}, {1, x, x^(-1), r, y}] + 
 2*Li[{1, 1, 1, 5, 2}, {1, x, x^(-1), r, x*y}] - 
 2*Li[{1, 1, 1, 5, 2}, {1, x, x^(-1), R, x}] - 
 2*Li[{1, 1, 1, 5, 2}, {1, x, x^(-1), R, y}] + 
 2*Li[{1, 1, 1, 5, 2}, {1, x, x^(-1), R, x*y}] + 
 4*Li[{1, 1, 1, 5, 2}, {1, x, x, r/x, y}] + 
 4*Li[{1, 1, 1, 5, 2}, {1, x, x, R/x, y}] + 
 2*Li[{1, 1, 1, 5, 2}, {1, x, y, r/x, x}] + 
 2*Li[{1, 1, 1, 5, 2}, {1, x, y, R/x, x}] + 
 2*Li[{1, 1, 1, 5, 2}, {1, x, y, r/y, y}] + 
 2*Li[{1, 1, 1, 5, 2}, {1, x, y, R/y, y}] + 
 2*Li[{1, 1, 1, 5, 2}, {1, x, y, r/(x*y), x}] + 
 2*Li[{1, 1, 1, 5, 2}, {1, x, y, r/(x*y), y}] - 
 2*Li[{1, 1, 1, 5, 2}, {1, x, y, r/(x*y), x*y}] + 
 2*Li[{1, 1, 1, 5, 2}, {1, x, y, R/(x*y), x}] + 
 2*Li[{1, 1, 1, 5, 2}, {1, x, y, R/(x*y), y}] - 
 2*Li[{1, 1, 1, 5, 2}, {1, x, y, R/(x*y), x*y}] + 
 2*Li[{1, 1, 1, 5, 2}, {1, y^(-1), x^(-1), r, x*y}] + 
 2*Li[{1, 1, 1, 5, 2}, {1, y^(-1), x^(-1), R, x*y}] - 
 2*Li[{1, 1, 1, 5, 2}, {1, y^(-1), y, r/(x*y), x*y}] - 
 2*Li[{1, 1, 1, 5, 2}, {1, y^(-1), y, R/(x*y), x*y}] - 
 4*Li[{1, 1, 1, 5, 2}, {1, y, 1, r, x}] - 
 4*Li[{1, 1, 1, 5, 2}, {1, y, 1, R, x}] + 
 2*Li[{1, 1, 1, 5, 2}, {1, y, x, r/x, x}] + 
 2*Li[{1, 1, 1, 5, 2}, {1, y, x, R/x, x}] + 
 2*Li[{1, 1, 1, 5, 2}, {1, y, x, r/y, y}] + 
 2*Li[{1, 1, 1, 5, 2}, {1, y, x, R/y, y}] + 
 2*Li[{1, 1, 1, 5, 2}, {1, y, x, r/(x*y), x}] + 
 2*Li[{1, 1, 1, 5, 2}, {1, y, x, r/(x*y), y}] - 
 2*Li[{1, 1, 1, 5, 2}, {1, y, x, r/(x*y), x*y}] + 
 2*Li[{1, 1, 1, 5, 2}, {1, y, x, R/(x*y), x}] + 
 2*Li[{1, 1, 1, 5, 2}, {1, y, x, R/(x*y), y}] - 
 2*Li[{1, 1, 1, 5, 2}, {1, y, x, R/(x*y), x*y}] - 
 2*Li[{1, 1, 1, 5, 2}, {1, y, y^(-1), r, x}] - 
 2*Li[{1, 1, 1, 5, 2}, {1, y, y^(-1), r, y}] + 
 2*Li[{1, 1, 1, 5, 2}, {1, y, y^(-1), r, x*y}] - 
 2*Li[{1, 1, 1, 5, 2}, {1, y, y^(-1), R, x}] - 
 2*Li[{1, 1, 1, 5, 2}, {1, y, y^(-1), R, y}] + 
 2*Li[{1, 1, 1, 5, 2}, {1, y, y^(-1), R, x*y}] + 
 4*Li[{1, 1, 1, 5, 2}, {1, y, y, r/y, x}] + 
 4*Li[{1, 1, 1, 5, 2}, {1, y, y, R/y, x}] + 
 4*Li[{1, 1, 1, 5, 2}, {x^(-1), 1, 1, r, x*y}] + 
 4*Li[{1, 1, 1, 5, 2}, {x^(-1), 1, 1, R, x*y}] + 
 2*Li[{1, 1, 1, 5, 2}, {x^(-1), 1, x, r, y}] + 
 2*Li[{1, 1, 1, 5, 2}, {x^(-1), 1, x, R, y}] - 
 2*Li[{1, 1, 1, 5, 2}, {x^(-1), 1, x, r/x, x*y}] - 
 2*Li[{1, 1, 1, 5, 2}, {x^(-1), 1, x, R/x, x*y}] - 
 2*Li[{1, 1, 1, 5, 2}, {x^(-1), 1, y, r/y, x*y}] - 
 2*Li[{1, 1, 1, 5, 2}, {x^(-1), 1, y, R/y, x*y}] + 
 2*Li[{1, 1, 1, 5, 2}, {x^(-1), x, 1, r, y}] + 
 2*Li[{1, 1, 1, 5, 2}, {x^(-1), x, 1, R, y}] - 
 2*Li[{1, 1, 1, 5, 2}, {x^(-1), x, 1, r/(x*y), x*y}] - 
 2*Li[{1, 1, 1, 5, 2}, {x^(-1), x, 1, R/(x*y), x*y}] - 
 Li[{1, 1, 1, 5, 2}, {x^(-1), x, x^(-1), r, x*y}] - 
 Li[{1, 1, 1, 5, 2}, {x^(-1), x, x^(-1), R, x*y}] + 
 Li[{1, 1, 1, 5, 2}, {x^(-1), x, x^(-1), r/y, x*y}] + 
 Li[{1, 1, 1, 5, 2}, {x^(-1), x, x^(-1), R/y, x*y}] - 
 2*Li[{1, 1, 1, 5, 2}, {x^(-1), x, x, r/x, y}] - 
 2*Li[{1, 1, 1, 5, 2}, {x^(-1), x, x, R/x, y}] + 
 Li[{1, 1, 1, 5, 2}, {x^(-1), x, y^(-1), r/x, x*y}] + 
 Li[{1, 1, 1, 5, 2}, {x^(-1), x, y^(-1), R/x, x*y}] - 
 Li[{1, 1, 1, 5, 2}, {x^(-1), x, y, r/y, y}] - 
 Li[{1, 1, 1, 5, 2}, {x^(-1), x, y, R/y, y}] + 
 Li[{1, 1, 1, 5, 2}, {x^(-1), x, y, r/(x*y), x*y}] + 
 Li[{1, 1, 1, 5, 2}, {x^(-1), x, y, R/(x*y), x*y}] - 
 2*Li[{1, 1, 1, 5, 2}, {x^(-1), y^(-1), 1, r, x*y}] - 
 2*Li[{1, 1, 1, 5, 2}, {x^(-1), y^(-1), 1, R, x*y}] + 
 Li[{1, 1, 1, 5, 2}, {x^(-1), y^(-1), x, r/x, x*y}] + 
 Li[{1, 1, 1, 5, 2}, {x^(-1), y^(-1), x, R/x, x*y}] + 
 Li[{1, 1, 1, 5, 2}, {x^(-1), y^(-1), y, r/y, x*y}] + 
 Li[{1, 1, 1, 5, 2}, {x^(-1), y^(-1), y, R/y, x*y}] - 
 Li[{1, 1, 1, 5, 2}, {x^(-1), y, x, r/y, y}] - 
 Li[{1, 1, 1, 5, 2}, {x^(-1), y, x, R/y, y}] + 
 Li[{1, 1, 1, 5, 2}, {x^(-1), y, x, r/(x*y), x*y}] + 
 Li[{1, 1, 1, 5, 2}, {x^(-1), y, x, R/(x*y), x*y}] - 
 Li[{1, 1, 1, 5, 2}, {x^(-1), y, y^(-1), r, x*y}] - 
 Li[{1, 1, 1, 5, 2}, {x^(-1), y, y^(-1), R, x*y}] - 
 4*Li[{1, 1, 1, 5, 2}, {x, 1, 1, r, y}] - 
 4*Li[{1, 1, 1, 5, 2}, {x, 1, 1, R, y}] - 
 4*Li[{1, 1, 1, 5, 2}, {x, 1, 1, r/(x*y), x*y}] - 
 4*Li[{1, 1, 1, 5, 2}, {x, 1, 1, R/(x*y), x*y}] + 
 2*Li[{1, 1, 1, 5, 2}, {x, 1, x^(-1), r/y, x*y}] + 
 2*Li[{1, 1, 1, 5, 2}, {x, 1, x^(-1), R/y, x*y}] + 
 2*Li[{1, 1, 1, 5, 2}, {x, 1, x, r/x, y}] + 
 2*Li[{1, 1, 1, 5, 2}, {x, 1, x, R/x, y}] + 
 2*Li[{1, 1, 1, 5, 2}, {x, 1, y^(-1), r/x, x*y}] + 
 2*Li[{1, 1, 1, 5, 2}, {x, 1, y^(-1), R/x, x*y}] + 
 2*Li[{1, 1, 1, 5, 2}, {x, 1, y, r/y, y}] + 
 2*Li[{1, 1, 1, 5, 2}, {x, 1, y, R/y, y}] + 
 2*Li[{1, 1, 1, 5, 2}, {x, 1, y, r/(x*y), x}] + 
 2*Li[{1, 1, 1, 5, 2}, {x, 1, y, R/(x*y), x}] - 
 2*Li[{1, 1, 1, 5, 2}, {x, x^(-1), 1, r, x}] + 
 2*Li[{1, 1, 1, 5, 2}, {x, x^(-1), 1, r, x*y}] - 
 2*Li[{1, 1, 1, 5, 2}, {x, x^(-1), 1, R, x}] + 
 2*Li[{1, 1, 1, 5, 2}, {x, x^(-1), 1, R, x*y}] + 
 Li[{1, 1, 1, 5, 2}, {x, x^(-1), x, r, y}] + 
 Li[{1, 1, 1, 5, 2}, {x, x^(-1), x, R, y}] + 
 Li[{1, 1, 1, 5, 2}, {x, x^(-1), x, r/x, x}] - 
 Li[{1, 1, 1, 5, 2}, {x, x^(-1), x, r/x, x*y}] + 
 Li[{1, 1, 1, 5, 2}, {x, x^(-1), x, R/x, x}] - 
 Li[{1, 1, 1, 5, 2}, {x, x^(-1), x, R/x, x*y}] + 
 Li[{1, 1, 1, 5, 2}, {x, x^(-1), x, r/(x*y), x*y}] + 
 Li[{1, 1, 1, 5, 2}, {x, x^(-1), x, R/(x*y), x*y}] - 
 Li[{1, 1, 1, 5, 2}, {x, x^(-1), y^(-1), r, x*y}] - 
 Li[{1, 1, 1, 5, 2}, {x, x^(-1), y^(-1), R, x*y}] + 
 Li[{1, 1, 1, 5, 2}, {x, x^(-1), y, r, x}] + 
 Li[{1, 1, 1, 5, 2}, {x, x^(-1), y, R, x}] - 
 Li[{1, 1, 1, 5, 2}, {x, x^(-1), y, r/y, x*y}] - 
 Li[{1, 1, 1, 5, 2}, {x, x^(-1), y, R/y, x*y}] + 
 2*Li[{1, 1, 1, 5, 2}, {x, x, x^(-1), r, y}] + 
 2*Li[{1, 1, 1, 5, 2}, {x, x, x^(-1), R, y}] - 
 2*Li[{1, 1, 1, 5, 2}, {x, x, y, r/(x*y), y}] - 
 2*Li[{1, 1, 1, 5, 2}, {x, x, y, R/(x*y), y}] - 
 Li[{1, 1, 1, 5, 2}, {x, y^(-1), x^(-1), r, x*y}] - 
 Li[{1, 1, 1, 5, 2}, {x, y^(-1), x^(-1), R, x*y}] - 
 Li[{1, 1, 1, 5, 2}, {x, y^(-1), y, r/x, x}] - 
 Li[{1, 1, 1, 5, 2}, {x, y^(-1), y, R/x, x}] + 
 Li[{1, 1, 1, 5, 2}, {x, y^(-1), y, r/(x*y), x*y}] + 
 Li[{1, 1, 1, 5, 2}, {x, y^(-1), y, R/(x*y), x*y}] + 
 2*Li[{1, 1, 1, 5, 2}, {x, y, 1, r/(x*y), x*y}] + 
 2*Li[{1, 1, 1, 5, 2}, {x, y, 1, R/(x*y), x*y}] + 
 Li[{1, 1, 1, 5, 2}, {x, y, x^(-1), r, x}] + 
 Li[{1, 1, 1, 5, 2}, {x, y, x^(-1), R, x}] - 
 Li[{1, 1, 1, 5, 2}, {x, y, x^(-1), r/y, x*y}] - 
 Li[{1, 1, 1, 5, 2}, {x, y, x^(-1), R/y, x*y}] - 
 2*Li[{1, 1, 1, 5, 2}, {x, y, x, r/(x*y), y}] - 
 2*Li[{1, 1, 1, 5, 2}, {x, y, x, R/(x*y), y}] + 
 Li[{1, 1, 1, 5, 2}, {x, y, y^(-1), r, y}] + 
 Li[{1, 1, 1, 5, 2}, {x, y, y^(-1), R, y}] - 
 Li[{1, 1, 1, 5, 2}, {x, y, y^(-1), r/x, x*y}] - 
 Li[{1, 1, 1, 5, 2}, {x, y, y^(-1), R/x, x*y}] - 
 2*Li[{1, 1, 1, 5, 2}, {x, y, y, r/(x*y), x}] - 
 2*Li[{1, 1, 1, 5, 2}, {x, y, y, R/(x*y), x}] + 
 4*Li[{1, 1, 1, 5, 2}, {y^(-1), 1, 1, r, x*y}] + 
 4*Li[{1, 1, 1, 5, 2}, {y^(-1), 1, 1, R, x*y}] - 
 2*Li[{1, 1, 1, 5, 2}, {y^(-1), 1, x, r/x, x*y}] - 
 2*Li[{1, 1, 1, 5, 2}, {y^(-1), 1, x, R/x, x*y}] + 
 2*Li[{1, 1, 1, 5, 2}, {y^(-1), 1, y, r, x}] + 
 2*Li[{1, 1, 1, 5, 2}, {y^(-1), 1, y, R, x}] - 
 2*Li[{1, 1, 1, 5, 2}, {y^(-1), 1, y, r/y, x*y}] - 
 2*Li[{1, 1, 1, 5, 2}, {y^(-1), 1, y, R/y, x*y}] - 
 2*Li[{1, 1, 1, 5, 2}, {y^(-1), x^(-1), 1, r, x*y}] - 
 2*Li[{1, 1, 1, 5, 2}, {y^(-1), x^(-1), 1, R, x*y}] + 
 Li[{1, 1, 1, 5, 2}, {y^(-1), x^(-1), x, r/x, x*y}] + 
 Li[{1, 1, 1, 5, 2}, {y^(-1), x^(-1), x, R/x, x*y}] + 
 Li[{1, 1, 1, 5, 2}, {y^(-1), x^(-1), y, r/y, x*y}] + 
 Li[{1, 1, 1, 5, 2}, {y^(-1), x^(-1), y, R/y, x*y}] - 
 Li[{1, 1, 1, 5, 2}, {y^(-1), x, x^(-1), r, x*y}] - 
 Li[{1, 1, 1, 5, 2}, {y^(-1), x, x^(-1), R, x*y}] - 
 Li[{1, 1, 1, 5, 2}, {y^(-1), x, y, r/x, x}] - 
 Li[{1, 1, 1, 5, 2}, {y^(-1), x, y, R/x, x}] + 
 Li[{1, 1, 1, 5, 2}, {y^(-1), x, y, r/(x*y), x*y}] + 
 Li[{1, 1, 1, 5, 2}, {y^(-1), x, y, R/(x*y), x*y}] + 
 2*Li[{1, 1, 1, 5, 2}, {y^(-1), y, 1, r, x}] + 
 2*Li[{1, 1, 1, 5, 2}, {y^(-1), y, 1, R, x}] - 
 2*Li[{1, 1, 1, 5, 2}, {y^(-1), y, 1, r/(x*y), x*y}] - 
 2*Li[{1, 1, 1, 5, 2}, {y^(-1), y, 1, R/(x*y), x*y}] + 
 Li[{1, 1, 1, 5, 2}, {y^(-1), y, x^(-1), r/y, x*y}] + 
 Li[{1, 1, 1, 5, 2}, {y^(-1), y, x^(-1), R/y, x*y}] - 
 Li[{1, 1, 1, 5, 2}, {y^(-1), y, x, r/x, x}] - 
 Li[{1, 1, 1, 5, 2}, {y^(-1), y, x, R/x, x}] + 
 Li[{1, 1, 1, 5, 2}, {y^(-1), y, x, r/(x*y), x*y}] + 
 Li[{1, 1, 1, 5, 2}, {y^(-1), y, x, R/(x*y), x*y}] - 
 Li[{1, 1, 1, 5, 2}, {y^(-1), y, y^(-1), r, x*y}] - 
 Li[{1, 1, 1, 5, 2}, {y^(-1), y, y^(-1), R, x*y}] + 
 Li[{1, 1, 1, 5, 2}, {y^(-1), y, y^(-1), r/x, x*y}] + 
 Li[{1, 1, 1, 5, 2}, {y^(-1), y, y^(-1), R/x, x*y}] - 
 2*Li[{1, 1, 1, 5, 2}, {y^(-1), y, y, r/y, x}] - 
 2*Li[{1, 1, 1, 5, 2}, {y^(-1), y, y, R/y, x}] - 
 4*Li[{1, 1, 1, 5, 2}, {y, 1, 1, r, x}] - 
 4*Li[{1, 1, 1, 5, 2}, {y, 1, 1, R, x}] - 
 4*Li[{1, 1, 1, 5, 2}, {y, 1, 1, r/(x*y), x*y}] - 
 4*Li[{1, 1, 1, 5, 2}, {y, 1, 1, R/(x*y), x*y}] + 
 2*Li[{1, 1, 1, 5, 2}, {y, 1, x^(-1), r/y, x*y}] + 
 2*Li[{1, 1, 1, 5, 2}, {y, 1, x^(-1), R/y, x*y}] + 
 2*Li[{1, 1, 1, 5, 2}, {y, 1, x, r/x, x}] + 
 2*Li[{1, 1, 1, 5, 2}, {y, 1, x, R/x, x}] + 
 2*Li[{1, 1, 1, 5, 2}, {y, 1, x, r/(x*y), y}] + 
 2*Li[{1, 1, 1, 5, 2}, {y, 1, x, R/(x*y), y}] + 
 2*Li[{1, 1, 1, 5, 2}, {y, 1, y^(-1), r/x, x*y}] + 
 2*Li[{1, 1, 1, 5, 2}, {y, 1, y^(-1), R/x, x*y}] + 
 2*Li[{1, 1, 1, 5, 2}, {y, 1, y, r/y, x}] + 
 2*Li[{1, 1, 1, 5, 2}, {y, 1, y, R/y, x}] - 
 Li[{1, 1, 1, 5, 2}, {y, x^(-1), x, r/y, y}] - 
 Li[{1, 1, 1, 5, 2}, {y, x^(-1), x, R/y, y}] + 
 Li[{1, 1, 1, 5, 2}, {y, x^(-1), x, r/(x*y), x*y}] + 
 Li[{1, 1, 1, 5, 2}, {y, x^(-1), x, R/(x*y), x*y}] - 
 Li[{1, 1, 1, 5, 2}, {y, x^(-1), y^(-1), r, x*y}] - 
 Li[{1, 1, 1, 5, 2}, {y, x^(-1), y^(-1), R, x*y}] + 
 2*Li[{1, 1, 1, 5, 2}, {y, x, 1, r/(x*y), x*y}] + 
 2*Li[{1, 1, 1, 5, 2}, {y, x, 1, R/(x*y), x*y}] + 
 Li[{1, 1, 1, 5, 2}, {y, x, x^(-1), r, x}] + 
 Li[{1, 1, 1, 5, 2}, {y, x, x^(-1), R, x}] - 
 Li[{1, 1, 1, 5, 2}, {y, x, x^(-1), r/y, x*y}] - 
 Li[{1, 1, 1, 5, 2}, {y, x, x^(-1), R/y, x*y}] - 
 2*Li[{1, 1, 1, 5, 2}, {y, x, x, r/(x*y), y}] - 
 2*Li[{1, 1, 1, 5, 2}, {y, x, x, R/(x*y), y}] + 
 Li[{1, 1, 1, 5, 2}, {y, x, y^(-1), r, y}] + 
 Li[{1, 1, 1, 5, 2}, {y, x, y^(-1), R, y}] - 
 Li[{1, 1, 1, 5, 2}, {y, x, y^(-1), r/x, x*y}] - 
 Li[{1, 1, 1, 5, 2}, {y, x, y^(-1), R/x, x*y}] - 
 2*Li[{1, 1, 1, 5, 2}, {y, x, y, r/(x*y), x}] - 
 2*Li[{1, 1, 1, 5, 2}, {y, x, y, R/(x*y), x}] - 
 2*Li[{1, 1, 1, 5, 2}, {y, y^(-1), 1, r, y}] + 
 2*Li[{1, 1, 1, 5, 2}, {y, y^(-1), 1, r, x*y}] - 
 2*Li[{1, 1, 1, 5, 2}, {y, y^(-1), 1, R, y}] + 
 2*Li[{1, 1, 1, 5, 2}, {y, y^(-1), 1, R, x*y}] - 
 Li[{1, 1, 1, 5, 2}, {y, y^(-1), x^(-1), r, x*y}] - 
 Li[{1, 1, 1, 5, 2}, {y, y^(-1), x^(-1), R, x*y}] + 
 Li[{1, 1, 1, 5, 2}, {y, y^(-1), x, r, y}] + 
 Li[{1, 1, 1, 5, 2}, {y, y^(-1), x, R, y}] - 
 Li[{1, 1, 1, 5, 2}, {y, y^(-1), x, r/x, x*y}] - 
 Li[{1, 1, 1, 5, 2}, {y, y^(-1), x, R/x, x*y}] + 
 Li[{1, 1, 1, 5, 2}, {y, y^(-1), y, r, x}] + 
 Li[{1, 1, 1, 5, 2}, {y, y^(-1), y, R, x}] + 
 Li[{1, 1, 1, 5, 2}, {y, y^(-1), y, r/y, y}] - 
 Li[{1, 1, 1, 5, 2}, {y, y^(-1), y, r/y, x*y}] + 
 Li[{1, 1, 1, 5, 2}, {y, y^(-1), y, R/y, y}] - 
 Li[{1, 1, 1, 5, 2}, {y, y^(-1), y, R/y, x*y}] + 
 Li[{1, 1, 1, 5, 2}, {y, y^(-1), y, r/(x*y), x*y}] + 
 Li[{1, 1, 1, 5, 2}, {y, y^(-1), y, R/(x*y), x*y}] - 
 2*Li[{1, 1, 1, 5, 2}, {y, y, x, r/(x*y), x}] - 
 2*Li[{1, 1, 1, 5, 2}, {y, y, x, R/(x*y), x}] + 
 2*Li[{1, 1, 1, 5, 2}, {y, y, y^(-1), r, x}] + 
 2*Li[{1, 1, 1, 5, 2}, {y, y, y^(-1), R, x}] - 
 32*Li[{1, 1, 1, 6, 1}, {1, 1, 1, r, x}] - 
 32*Li[{1, 1, 1, 6, 1}, {1, 1, 1, r, y}] - 
 32*Li[{1, 1, 1, 6, 1}, {1, 1, 1, R, x}] - 
 32*Li[{1, 1, 1, 6, 1}, {1, 1, 1, R, y}] + 
 8*Li[{1, 1, 1, 6, 1}, {1, 1, 1, r/x, x}] + 
 8*Li[{1, 1, 1, 6, 1}, {1, 1, 1, R/x, x}] - 
 8*Li[{1, 1, 1, 6, 1}, {1, 1, 1, r*x, y}] - 
 8*Li[{1, 1, 1, 6, 1}, {1, 1, 1, R*x, y}] + 
 8*Li[{1, 1, 1, 6, 1}, {1, 1, 1, r/y, y}] + 
 8*Li[{1, 1, 1, 6, 1}, {1, 1, 1, R/y, y}] - 
 8*Li[{1, 1, 1, 6, 1}, {1, 1, 1, r*y, x}] - 
 8*Li[{1, 1, 1, 6, 1}, {1, 1, 1, R*y, x}] - 
 4*Li[{1, 1, 1, 6, 1}, {1, 1, x^(-1), r, x}] - 
 4*Li[{1, 1, 1, 6, 1}, {1, 1, x^(-1), R, x}] - 
 4*Li[{1, 1, 1, 6, 1}, {1, 1, x^(-1), (r*x)/y, y}] - 
 4*Li[{1, 1, 1, 6, 1}, {1, 1, x^(-1), (R*x)/y, y}] + 
 20*Li[{1, 1, 1, 6, 1}, {1, 1, x, r, y}] + 
 20*Li[{1, 1, 1, 6, 1}, {1, 1, x, R, y}] + 
 16*Li[{1, 1, 1, 6, 1}, {1, 1, x, r/x, x}] + 
 16*Li[{1, 1, 1, 6, 1}, {1, 1, x, r/x, y}] + 
 16*Li[{1, 1, 1, 6, 1}, {1, 1, x, R/x, x}] + 
 16*Li[{1, 1, 1, 6, 1}, {1, 1, x, R/x, y}] + 
 16*Li[{1, 1, 1, 6, 1}, {1, 1, x, r/(x*y), y}] + 
 16*Li[{1, 1, 1, 6, 1}, {1, 1, x, R/(x*y), y}] + 
 4*Li[{1, 1, 1, 6, 1}, {1, 1, x, (r*y)/x, x}] + 
 4*Li[{1, 1, 1, 6, 1}, {1, 1, x, (R*y)/x, x}] - 
 4*Li[{1, 1, 1, 6, 1}, {1, 1, y^(-1), r, y}] - 
 4*Li[{1, 1, 1, 6, 1}, {1, 1, y^(-1), R, y}] - 
 4*Li[{1, 1, 1, 6, 1}, {1, 1, y^(-1), (r*y)/x, x}] - 
 4*Li[{1, 1, 1, 6, 1}, {1, 1, y^(-1), (R*y)/x, x}] + 
 20*Li[{1, 1, 1, 6, 1}, {1, 1, y, r, x}] + 
 20*Li[{1, 1, 1, 6, 1}, {1, 1, y, R, x}] + 
 16*Li[{1, 1, 1, 6, 1}, {1, 1, y, r/y, x}] + 
 16*Li[{1, 1, 1, 6, 1}, {1, 1, y, r/y, y}] + 
 16*Li[{1, 1, 1, 6, 1}, {1, 1, y, R/y, x}] + 
 16*Li[{1, 1, 1, 6, 1}, {1, 1, y, R/y, y}] + 
 16*Li[{1, 1, 1, 6, 1}, {1, 1, y, r/(x*y), x}] + 
 16*Li[{1, 1, 1, 6, 1}, {1, 1, y, R/(x*y), x}] + 
 4*Li[{1, 1, 1, 6, 1}, {1, 1, y, (r*x)/y, y}] + 
 4*Li[{1, 1, 1, 6, 1}, {1, 1, y, (R*x)/y, y}] - 
 2*Li[{1, 1, 1, 6, 1}, {1, x^(-1), x, r/x, x}] - 
 2*Li[{1, 1, 1, 6, 1}, {1, x^(-1), x, R/x, x}] - 
 10*Li[{1, 1, 1, 6, 1}, {1, x^(-1), x, r/y, y}] - 
 10*Li[{1, 1, 1, 6, 1}, {1, x^(-1), x, R/y, y}] + 
 2*Li[{1, 1, 1, 6, 1}, {1, x^(-1), y^(-1), r*x, y}] + 
 2*Li[{1, 1, 1, 6, 1}, {1, x^(-1), y^(-1), R*x, y}] + 
 2*Li[{1, 1, 1, 6, 1}, {1, x^(-1), y^(-1), r*y, x}] + 
 2*Li[{1, 1, 1, 6, 1}, {1, x^(-1), y^(-1), R*y, x}] - 
 8*Li[{1, 1, 1, 6, 1}, {1, x^(-1), y, r/y, x}] - 
 8*Li[{1, 1, 1, 6, 1}, {1, x^(-1), y, R/y, x}] + 
 16*Li[{1, 1, 1, 6, 1}, {1, x, 1, r, y}] + 
 16*Li[{1, 1, 1, 6, 1}, {1, x, 1, R, y}] + 
 16*Li[{1, 1, 1, 6, 1}, {1, x, 1, r/(x*y), y}] + 
 16*Li[{1, 1, 1, 6, 1}, {1, x, 1, R/(x*y), y}] + 
 8*Li[{1, 1, 1, 6, 1}, {1, x, x^(-1), r, x}] + 
 8*Li[{1, 1, 1, 6, 1}, {1, x, x^(-1), r, y}] + 
 8*Li[{1, 1, 1, 6, 1}, {1, x, x^(-1), R, x}] + 
 8*Li[{1, 1, 1, 6, 1}, {1, x, x^(-1), R, y}] + 
 2*Li[{1, 1, 1, 6, 1}, {1, x, x^(-1), r*x, y}] + 
 2*Li[{1, 1, 1, 6, 1}, {1, x, x^(-1), R*x, y}] - 
 8*Li[{1, 1, 1, 6, 1}, {1, x, x^(-1), r/y, y}] - 
 8*Li[{1, 1, 1, 6, 1}, {1, x, x^(-1), R/y, y}] + 
 2*Li[{1, 1, 1, 6, 1}, {1, x, x^(-1), r*y, x}] + 
 2*Li[{1, 1, 1, 6, 1}, {1, x, x^(-1), R*y, x}] - 
 16*Li[{1, 1, 1, 6, 1}, {1, x, x, r/x, y}] - 
 16*Li[{1, 1, 1, 6, 1}, {1, x, x, R/x, y}] - 
 8*Li[{1, 1, 1, 6, 1}, {1, x, y^(-1), r/x, y}] - 
 8*Li[{1, 1, 1, 6, 1}, {1, x, y^(-1), R/x, y}] - 
 10*Li[{1, 1, 1, 6, 1}, {1, x, y, r/x, x}] - 
 10*Li[{1, 1, 1, 6, 1}, {1, x, y, R/x, x}] - 
 10*Li[{1, 1, 1, 6, 1}, {1, x, y, r/y, y}] - 
 10*Li[{1, 1, 1, 6, 1}, {1, x, y, R/y, y}] - 
 8*Li[{1, 1, 1, 6, 1}, {1, x, y, r/(x*y), x}] - 
 8*Li[{1, 1, 1, 6, 1}, {1, x, y, r/(x*y), y}] - 
 8*Li[{1, 1, 1, 6, 1}, {1, x, y, R/(x*y), x}] - 
 8*Li[{1, 1, 1, 6, 1}, {1, x, y, R/(x*y), y}] + 
 2*Li[{1, 1, 1, 6, 1}, {1, y^(-1), x^(-1), r*x, y}] + 
 2*Li[{1, 1, 1, 6, 1}, {1, y^(-1), x^(-1), R*x, y}] + 
 2*Li[{1, 1, 1, 6, 1}, {1, y^(-1), x^(-1), r*y, x}] + 
 2*Li[{1, 1, 1, 6, 1}, {1, y^(-1), x^(-1), R*y, x}] - 
 8*Li[{1, 1, 1, 6, 1}, {1, y^(-1), x, r/x, y}] - 
 8*Li[{1, 1, 1, 6, 1}, {1, y^(-1), x, R/x, y}] - 
 10*Li[{1, 1, 1, 6, 1}, {1, y^(-1), y, r/x, x}] - 
 10*Li[{1, 1, 1, 6, 1}, {1, y^(-1), y, R/x, x}] - 
 2*Li[{1, 1, 1, 6, 1}, {1, y^(-1), y, r/y, y}] - 
 2*Li[{1, 1, 1, 6, 1}, {1, y^(-1), y, R/y, y}] + 
 16*Li[{1, 1, 1, 6, 1}, {1, y, 1, r, x}] + 
 16*Li[{1, 1, 1, 6, 1}, {1, y, 1, R, x}] + 
 16*Li[{1, 1, 1, 6, 1}, {1, y, 1, r/(x*y), x}] + 
 16*Li[{1, 1, 1, 6, 1}, {1, y, 1, R/(x*y), x}] - 
 8*Li[{1, 1, 1, 6, 1}, {1, y, x^(-1), r/y, x}] - 
 8*Li[{1, 1, 1, 6, 1}, {1, y, x^(-1), R/y, x}] - 
 10*Li[{1, 1, 1, 6, 1}, {1, y, x, r/x, x}] - 
 10*Li[{1, 1, 1, 6, 1}, {1, y, x, R/x, x}] - 
 10*Li[{1, 1, 1, 6, 1}, {1, y, x, r/y, y}] - 
 10*Li[{1, 1, 1, 6, 1}, {1, y, x, R/y, y}] - 
 8*Li[{1, 1, 1, 6, 1}, {1, y, x, r/(x*y), x}] - 
 8*Li[{1, 1, 1, 6, 1}, {1, y, x, r/(x*y), y}] - 
 8*Li[{1, 1, 1, 6, 1}, {1, y, x, R/(x*y), x}] - 
 8*Li[{1, 1, 1, 6, 1}, {1, y, x, R/(x*y), y}] + 
 8*Li[{1, 1, 1, 6, 1}, {1, y, y^(-1), r, x}] + 
 8*Li[{1, 1, 1, 6, 1}, {1, y, y^(-1), r, y}] + 
 8*Li[{1, 1, 1, 6, 1}, {1, y, y^(-1), R, x}] + 
 8*Li[{1, 1, 1, 6, 1}, {1, y, y^(-1), R, y}] - 
 8*Li[{1, 1, 1, 6, 1}, {1, y, y^(-1), r/x, x}] - 
 8*Li[{1, 1, 1, 6, 1}, {1, y, y^(-1), R/x, x}] + 
 2*Li[{1, 1, 1, 6, 1}, {1, y, y^(-1), r*x, y}] + 
 2*Li[{1, 1, 1, 6, 1}, {1, y, y^(-1), R*x, y}] + 
 2*Li[{1, 1, 1, 6, 1}, {1, y, y^(-1), r*y, x}] + 
 2*Li[{1, 1, 1, 6, 1}, {1, y, y^(-1), R*y, x}] - 
 16*Li[{1, 1, 1, 6, 1}, {1, y, y, r/y, x}] - 
 16*Li[{1, 1, 1, 6, 1}, {1, y, y, R/y, x}] + 
 16*Li[{1, 1, 1, 6, 1}, {x^(-1), 1, 1, r, x}] + 
 16*Li[{1, 1, 1, 6, 1}, {x^(-1), 1, 1, R, x}] + 
 4*Li[{1, 1, 1, 6, 1}, {x^(-1), 1, 1, r*x, y}] + 
 4*Li[{1, 1, 1, 6, 1}, {x^(-1), 1, 1, R*x, y}] + 
 4*Li[{1, 1, 1, 6, 1}, {x^(-1), 1, 1, r*y, x}] + 
 4*Li[{1, 1, 1, 6, 1}, {x^(-1), 1, 1, R*y, x}] - 
 10*Li[{1, 1, 1, 6, 1}, {x^(-1), 1, x, r, y}] - 
 10*Li[{1, 1, 1, 6, 1}, {x^(-1), 1, x, R, y}] - 
 8*Li[{1, 1, 1, 6, 1}, {x^(-1), 1, x, r/x, x}] - 
 8*Li[{1, 1, 1, 6, 1}, {x^(-1), 1, x, R/x, x}] - 
 2*Li[{1, 1, 1, 6, 1}, {x^(-1), 1, x, (r*y)/x, x}] - 
 2*Li[{1, 1, 1, 6, 1}, {x^(-1), 1, x, (R*y)/x, x}] - 
 10*Li[{1, 1, 1, 6, 1}, {x^(-1), 1, y, r, x}] - 
 10*Li[{1, 1, 1, 6, 1}, {x^(-1), 1, y, R, x}] - 
 8*Li[{1, 1, 1, 6, 1}, {x^(-1), 1, y, r/y, x}] - 
 8*Li[{1, 1, 1, 6, 1}, {x^(-1), 1, y, R/y, x}] - 
 2*Li[{1, 1, 1, 6, 1}, {x^(-1), 1, y, (r*x)/y, y}] - 
 2*Li[{1, 1, 1, 6, 1}, {x^(-1), 1, y, (R*x)/y, y}] - 
 8*Li[{1, 1, 1, 6, 1}, {x^(-1), x, 1, r, y}] - 
 8*Li[{1, 1, 1, 6, 1}, {x^(-1), x, 1, R, y}] - 
 2*Li[{1, 1, 1, 6, 1}, {x^(-1), x, 1, r/x, x}] - 
 2*Li[{1, 1, 1, 6, 1}, {x^(-1), x, 1, R/x, x}] - 
 2*Li[{1, 1, 1, 6, 1}, {x^(-1), x, 1, r/y, y}] - 
 2*Li[{1, 1, 1, 6, 1}, {x^(-1), x, 1, R/y, y}] - 
 3*Li[{1, 1, 1, 6, 1}, {x^(-1), x, x^(-1), r, x}] - 
 3*Li[{1, 1, 1, 6, 1}, {x^(-1), x, x^(-1), R, x}] - 
 Li[{1, 1, 1, 6, 1}, {x^(-1), x, x^(-1), r*x, y}] - 
 Li[{1, 1, 1, 6, 1}, {x^(-1), x, x^(-1), R*x, y}] + 
 Li[{1, 1, 1, 6, 1}, {x^(-1), x, x^(-1), (r*x)/y, y}] + 
 Li[{1, 1, 1, 6, 1}, {x^(-1), x, x^(-1), (R*x)/y, y}] - 
 Li[{1, 1, 1, 6, 1}, {x^(-1), x, x^(-1), r*y, x}] - 
 Li[{1, 1, 1, 6, 1}, {x^(-1), x, x^(-1), R*y, x}] + 
 8*Li[{1, 1, 1, 6, 1}, {x^(-1), x, x, r/x, y}] + 
 8*Li[{1, 1, 1, 6, 1}, {x^(-1), x, x, R/x, y}] - 
 8*Li[{1, 1, 1, 6, 1}, {x^(-1), x, x, r/(x*y), y}] - 
 8*Li[{1, 1, 1, 6, 1}, {x^(-1), x, x, R/(x*y), y}] + 
 5*Li[{1, 1, 1, 6, 1}, {x^(-1), x, y^(-1), r, y}] + 
 5*Li[{1, 1, 1, 6, 1}, {x^(-1), x, y^(-1), R, y}] + 
 Li[{1, 1, 1, 6, 1}, {x^(-1), x, y^(-1), (r*y)/x, x}] + 
 Li[{1, 1, 1, 6, 1}, {x^(-1), x, y^(-1), (R*y)/x, x}] + 
 5*Li[{1, 1, 1, 6, 1}, {x^(-1), x, y, r/x, x}] + 
 5*Li[{1, 1, 1, 6, 1}, {x^(-1), x, y, R/x, x}] + 
 5*Li[{1, 1, 1, 6, 1}, {x^(-1), x, y, r/y, y}] + 
 5*Li[{1, 1, 1, 6, 1}, {x^(-1), x, y, R/y, y}] - 
 2*Li[{1, 1, 1, 6, 1}, {x^(-1), y^(-1), 1, r*x, y}] - 
 2*Li[{1, 1, 1, 6, 1}, {x^(-1), y^(-1), 1, R*x, y}] - 
 2*Li[{1, 1, 1, 6, 1}, {x^(-1), y^(-1), 1, r*y, x}] - 
 2*Li[{1, 1, 1, 6, 1}, {x^(-1), y^(-1), 1, R*y, x}] + 
 5*Li[{1, 1, 1, 6, 1}, {x^(-1), y^(-1), x, r, y}] + 
 5*Li[{1, 1, 1, 6, 1}, {x^(-1), y^(-1), x, R, y}] + 
 Li[{1, 1, 1, 6, 1}, {x^(-1), y^(-1), x, (r*y)/x, x}] + 
 Li[{1, 1, 1, 6, 1}, {x^(-1), y^(-1), x, (R*y)/x, x}] + 
 5*Li[{1, 1, 1, 6, 1}, {x^(-1), y^(-1), y, r, x}] + 
 5*Li[{1, 1, 1, 6, 1}, {x^(-1), y^(-1), y, R, x}] + 
 Li[{1, 1, 1, 6, 1}, {x^(-1), y^(-1), y, (r*x)/y, y}] + 
 Li[{1, 1, 1, 6, 1}, {x^(-1), y^(-1), y, (R*x)/y, y}] - 
 8*Li[{1, 1, 1, 6, 1}, {x^(-1), y, 1, r, x}] - 
 8*Li[{1, 1, 1, 6, 1}, {x^(-1), y, 1, R, x}] + 
 5*Li[{1, 1, 1, 6, 1}, {x^(-1), y, x, r/x, x}] + 
 5*Li[{1, 1, 1, 6, 1}, {x^(-1), y, x, R/x, x}] + 
 5*Li[{1, 1, 1, 6, 1}, {x^(-1), y, x, r/y, y}] + 
 5*Li[{1, 1, 1, 6, 1}, {x^(-1), y, x, R/y, y}] - 
 Li[{1, 1, 1, 6, 1}, {x^(-1), y, y^(-1), r*x, y}] - 
 Li[{1, 1, 1, 6, 1}, {x^(-1), y, y^(-1), R*x, y}] - 
 Li[{1, 1, 1, 6, 1}, {x^(-1), y, y^(-1), r*y, x}] - 
 Li[{1, 1, 1, 6, 1}, {x^(-1), y, y^(-1), R*y, x}] + 
 8*Li[{1, 1, 1, 6, 1}, {x^(-1), y, y, r/y, x}] + 
 8*Li[{1, 1, 1, 6, 1}, {x^(-1), y, y, R/y, x}] + 
 16*Li[{1, 1, 1, 6, 1}, {x, 1, 1, r, y}] + 
 16*Li[{1, 1, 1, 6, 1}, {x, 1, 1, R, y}] - 
 4*Li[{1, 1, 1, 6, 1}, {x, 1, 1, r/x, x}] - 
 4*Li[{1, 1, 1, 6, 1}, {x, 1, 1, R/x, x}] - 
 4*Li[{1, 1, 1, 6, 1}, {x, 1, 1, r/y, y}] - 
 4*Li[{1, 1, 1, 6, 1}, {x, 1, 1, R/y, y}] + 
 2*Li[{1, 1, 1, 6, 1}, {x, 1, x^(-1), r, x}] + 
 2*Li[{1, 1, 1, 6, 1}, {x, 1, x^(-1), R, x}] + 
 2*Li[{1, 1, 1, 6, 1}, {x, 1, x^(-1), (r*x)/y, y}] + 
 2*Li[{1, 1, 1, 6, 1}, {x, 1, x^(-1), (R*x)/y, y}] - 
 8*Li[{1, 1, 1, 6, 1}, {x, 1, x, r/x, y}] - 
 8*Li[{1, 1, 1, 6, 1}, {x, 1, x, R/x, y}] - 
 8*Li[{1, 1, 1, 6, 1}, {x, 1, x, r/(x*y), y}] - 
 8*Li[{1, 1, 1, 6, 1}, {x, 1, x, R/(x*y), y}] + 
 2*Li[{1, 1, 1, 6, 1}, {x, 1, y^(-1), r, y}] + 
 2*Li[{1, 1, 1, 6, 1}, {x, 1, y^(-1), R, y}] + 
 2*Li[{1, 1, 1, 6, 1}, {x, 1, y^(-1), (r*y)/x, x}] + 
 2*Li[{1, 1, 1, 6, 1}, {x, 1, y^(-1), (R*y)/x, x}] - 
 8*Li[{1, 1, 1, 6, 1}, {x, 1, y, r/y, y}] - 
 8*Li[{1, 1, 1, 6, 1}, {x, 1, y, R/y, y}] - 
 8*Li[{1, 1, 1, 6, 1}, {x, 1, y, r/(x*y), x}] - 
 8*Li[{1, 1, 1, 6, 1}, {x, 1, y, R/(x*y), x}] + 
 8*Li[{1, 1, 1, 6, 1}, {x, x^(-1), 1, r, x}] + 
 8*Li[{1, 1, 1, 6, 1}, {x, x^(-1), 1, R, x}] + 
 2*Li[{1, 1, 1, 6, 1}, {x, x^(-1), 1, r*x, y}] + 
 2*Li[{1, 1, 1, 6, 1}, {x, x^(-1), 1, R*x, y}] + 
 2*Li[{1, 1, 1, 6, 1}, {x, x^(-1), 1, r*y, x}] + 
 2*Li[{1, 1, 1, 6, 1}, {x, x^(-1), 1, R*y, x}] - 
 5*Li[{1, 1, 1, 6, 1}, {x, x^(-1), x, r, y}] - 
 5*Li[{1, 1, 1, 6, 1}, {x, x^(-1), x, R, y}] - 
 3*Li[{1, 1, 1, 6, 1}, {x, x^(-1), x, r/x, x}] - 
 3*Li[{1, 1, 1, 6, 1}, {x, x^(-1), x, R/x, x}] + 
 5*Li[{1, 1, 1, 6, 1}, {x, x^(-1), x, r/y, y}] + 
 5*Li[{1, 1, 1, 6, 1}, {x, x^(-1), x, R/y, y}] - 
 Li[{1, 1, 1, 6, 1}, {x, x^(-1), x, (r*y)/x, x}] - 
 Li[{1, 1, 1, 6, 1}, {x, x^(-1), x, (R*y)/x, x}] - 
 Li[{1, 1, 1, 6, 1}, {x, x^(-1), y^(-1), r*x, y}] - 
 Li[{1, 1, 1, 6, 1}, {x, x^(-1), y^(-1), R*x, y}] - 
 Li[{1, 1, 1, 6, 1}, {x, x^(-1), y^(-1), r*y, x}] - 
 Li[{1, 1, 1, 6, 1}, {x, x^(-1), y^(-1), R*y, x}] - 
 5*Li[{1, 1, 1, 6, 1}, {x, x^(-1), y, r, x}] - 
 5*Li[{1, 1, 1, 6, 1}, {x, x^(-1), y, R, x}] - 
 Li[{1, 1, 1, 6, 1}, {x, x^(-1), y, (r*x)/y, y}] - 
 Li[{1, 1, 1, 6, 1}, {x, x^(-1), y, (R*x)/y, y}] - 
 16*Li[{1, 1, 1, 6, 1}, {x, x, 1, r/(x*y), y}] - 
 16*Li[{1, 1, 1, 6, 1}, {x, x, 1, R/(x*y), y}] - 
 8*Li[{1, 1, 1, 6, 1}, {x, x, x^(-1), r, y}] - 
 8*Li[{1, 1, 1, 6, 1}, {x, x, x^(-1), R, y}] + 
 8*Li[{1, 1, 1, 6, 1}, {x, x, x^(-1), r/y, y}] + 
 8*Li[{1, 1, 1, 6, 1}, {x, x, x^(-1), R/y, y}] + 
 8*Li[{1, 1, 1, 6, 1}, {x, x, y^(-1), r/x, y}] + 
 8*Li[{1, 1, 1, 6, 1}, {x, x, y^(-1), R/x, y}] + 
 8*Li[{1, 1, 1, 6, 1}, {x, x, y, r/(x*y), y}] + 
 8*Li[{1, 1, 1, 6, 1}, {x, x, y, R/(x*y), y}] - 
 8*Li[{1, 1, 1, 6, 1}, {x, y^(-1), 1, r, y}] - 
 8*Li[{1, 1, 1, 6, 1}, {x, y^(-1), 1, R, y}] - 
 Li[{1, 1, 1, 6, 1}, {x, y^(-1), x^(-1), r*x, y}] - 
 Li[{1, 1, 1, 6, 1}, {x, y^(-1), x^(-1), R*x, y}] - 
 Li[{1, 1, 1, 6, 1}, {x, y^(-1), x^(-1), r*y, x}] - 
 Li[{1, 1, 1, 6, 1}, {x, y^(-1), x^(-1), R*y, x}] + 
 8*Li[{1, 1, 1, 6, 1}, {x, y^(-1), x, r/x, y}] + 
 8*Li[{1, 1, 1, 6, 1}, {x, y^(-1), x, R/x, y}] + 
 5*Li[{1, 1, 1, 6, 1}, {x, y^(-1), y, r/x, x}] + 
 5*Li[{1, 1, 1, 6, 1}, {x, y^(-1), y, R/x, x}] + 
 5*Li[{1, 1, 1, 6, 1}, {x, y^(-1), y, r/y, y}] + 
 5*Li[{1, 1, 1, 6, 1}, {x, y^(-1), y, R/y, y}] + 
 2*Li[{1, 1, 1, 6, 1}, {x, y, 1, r/x, x}] + 
 2*Li[{1, 1, 1, 6, 1}, {x, y, 1, R/x, x}] + 
 2*Li[{1, 1, 1, 6, 1}, {x, y, 1, r/y, y}] + 
 2*Li[{1, 1, 1, 6, 1}, {x, y, 1, R/y, y}] - 
 5*Li[{1, 1, 1, 6, 1}, {x, y, x^(-1), r, x}] - 
 5*Li[{1, 1, 1, 6, 1}, {x, y, x^(-1), R, x}] - 
 Li[{1, 1, 1, 6, 1}, {x, y, x^(-1), (r*x)/y, y}] - 
 Li[{1, 1, 1, 6, 1}, {x, y, x^(-1), (R*x)/y, y}] + 
 8*Li[{1, 1, 1, 6, 1}, {x, y, x, r/(x*y), y}] + 
 8*Li[{1, 1, 1, 6, 1}, {x, y, x, R/(x*y), y}] - 
 5*Li[{1, 1, 1, 6, 1}, {x, y, y^(-1), r, y}] - 
 5*Li[{1, 1, 1, 6, 1}, {x, y, y^(-1), R, y}] - 
 Li[{1, 1, 1, 6, 1}, {x, y, y^(-1), (r*y)/x, x}] - 
 Li[{1, 1, 1, 6, 1}, {x, y, y^(-1), (R*y)/x, x}] + 
 8*Li[{1, 1, 1, 6, 1}, {x, y, y, r/(x*y), x}] + 
 8*Li[{1, 1, 1, 6, 1}, {x, y, y, R/(x*y), x}] + 
 16*Li[{1, 1, 1, 6, 1}, {y^(-1), 1, 1, r, y}] + 
 16*Li[{1, 1, 1, 6, 1}, {y^(-1), 1, 1, R, y}] + 
 4*Li[{1, 1, 1, 6, 1}, {y^(-1), 1, 1, r*x, y}] + 
 4*Li[{1, 1, 1, 6, 1}, {y^(-1), 1, 1, R*x, y}] + 
 4*Li[{1, 1, 1, 6, 1}, {y^(-1), 1, 1, r*y, x}] + 
 4*Li[{1, 1, 1, 6, 1}, {y^(-1), 1, 1, R*y, x}] - 
 10*Li[{1, 1, 1, 6, 1}, {y^(-1), 1, x, r, y}] - 
 10*Li[{1, 1, 1, 6, 1}, {y^(-1), 1, x, R, y}] - 
 8*Li[{1, 1, 1, 6, 1}, {y^(-1), 1, x, r/x, y}] - 
 8*Li[{1, 1, 1, 6, 1}, {y^(-1), 1, x, R/x, y}] - 
 2*Li[{1, 1, 1, 6, 1}, {y^(-1), 1, x, (r*y)/x, x}] - 
 2*Li[{1, 1, 1, 6, 1}, {y^(-1), 1, x, (R*y)/x, x}] - 
 10*Li[{1, 1, 1, 6, 1}, {y^(-1), 1, y, r, x}] - 
 10*Li[{1, 1, 1, 6, 1}, {y^(-1), 1, y, R, x}] - 
 8*Li[{1, 1, 1, 6, 1}, {y^(-1), 1, y, r/y, y}] - 
 8*Li[{1, 1, 1, 6, 1}, {y^(-1), 1, y, R/y, y}] - 
 2*Li[{1, 1, 1, 6, 1}, {y^(-1), 1, y, (r*x)/y, y}] - 
 2*Li[{1, 1, 1, 6, 1}, {y^(-1), 1, y, (R*x)/y, y}] - 
 2*Li[{1, 1, 1, 6, 1}, {y^(-1), x^(-1), 1, r*x, y}] - 
 2*Li[{1, 1, 1, 6, 1}, {y^(-1), x^(-1), 1, R*x, y}] - 
 2*Li[{1, 1, 1, 6, 1}, {y^(-1), x^(-1), 1, r*y, x}] - 
 2*Li[{1, 1, 1, 6, 1}, {y^(-1), x^(-1), 1, R*y, x}] + 
 5*Li[{1, 1, 1, 6, 1}, {y^(-1), x^(-1), x, r, y}] + 
 5*Li[{1, 1, 1, 6, 1}, {y^(-1), x^(-1), x, R, y}] + 
 Li[{1, 1, 1, 6, 1}, {y^(-1), x^(-1), x, (r*y)/x, x}] + 
 Li[{1, 1, 1, 6, 1}, {y^(-1), x^(-1), x, (R*y)/x, x}] + 
 5*Li[{1, 1, 1, 6, 1}, {y^(-1), x^(-1), y, r, x}] + 
 5*Li[{1, 1, 1, 6, 1}, {y^(-1), x^(-1), y, R, x}] + 
 Li[{1, 1, 1, 6, 1}, {y^(-1), x^(-1), y, (r*x)/y, y}] + 
 Li[{1, 1, 1, 6, 1}, {y^(-1), x^(-1), y, (R*x)/y, y}] - 
 8*Li[{1, 1, 1, 6, 1}, {y^(-1), x, 1, r, y}] - 
 8*Li[{1, 1, 1, 6, 1}, {y^(-1), x, 1, R, y}] - 
 Li[{1, 1, 1, 6, 1}, {y^(-1), x, x^(-1), r*x, y}] - 
 Li[{1, 1, 1, 6, 1}, {y^(-1), x, x^(-1), R*x, y}] - 
 Li[{1, 1, 1, 6, 1}, {y^(-1), x, x^(-1), r*y, x}] - 
 Li[{1, 1, 1, 6, 1}, {y^(-1), x, x^(-1), R*y, x}] + 
 8*Li[{1, 1, 1, 6, 1}, {y^(-1), x, x, r/x, y}] + 
 8*Li[{1, 1, 1, 6, 1}, {y^(-1), x, x, R/x, y}] + 
 5*Li[{1, 1, 1, 6, 1}, {y^(-1), x, y, r/x, x}] + 
 5*Li[{1, 1, 1, 6, 1}, {y^(-1), x, y, R/x, x}] + 
 5*Li[{1, 1, 1, 6, 1}, {y^(-1), x, y, r/y, y}] + 
 5*Li[{1, 1, 1, 6, 1}, {y^(-1), x, y, R/y, y}] - 
 8*Li[{1, 1, 1, 6, 1}, {y^(-1), y, 1, r, x}] - 
 8*Li[{1, 1, 1, 6, 1}, {y^(-1), y, 1, R, x}] - 
 2*Li[{1, 1, 1, 6, 1}, {y^(-1), y, 1, r/x, x}] - 
 2*Li[{1, 1, 1, 6, 1}, {y^(-1), y, 1, R/x, x}] - 
 2*Li[{1, 1, 1, 6, 1}, {y^(-1), y, 1, r/y, y}] - 
 2*Li[{1, 1, 1, 6, 1}, {y^(-1), y, 1, R/y, y}] + 
 5*Li[{1, 1, 1, 6, 1}, {y^(-1), y, x^(-1), r, x}] + 
 5*Li[{1, 1, 1, 6, 1}, {y^(-1), y, x^(-1), R, x}] + 
 Li[{1, 1, 1, 6, 1}, {y^(-1), y, x^(-1), (r*x)/y, y}] + 
 Li[{1, 1, 1, 6, 1}, {y^(-1), y, x^(-1), (R*x)/y, y}] + 
 5*Li[{1, 1, 1, 6, 1}, {y^(-1), y, x, r/x, x}] + 
 5*Li[{1, 1, 1, 6, 1}, {y^(-1), y, x, R/x, x}] + 
 5*Li[{1, 1, 1, 6, 1}, {y^(-1), y, x, r/y, y}] + 
 5*Li[{1, 1, 1, 6, 1}, {y^(-1), y, x, R/y, y}] - 
 3*Li[{1, 1, 1, 6, 1}, {y^(-1), y, y^(-1), r, y}] - 
 3*Li[{1, 1, 1, 6, 1}, {y^(-1), y, y^(-1), R, y}] - 
 Li[{1, 1, 1, 6, 1}, {y^(-1), y, y^(-1), r*x, y}] - 
 Li[{1, 1, 1, 6, 1}, {y^(-1), y, y^(-1), R*x, y}] - 
 Li[{1, 1, 1, 6, 1}, {y^(-1), y, y^(-1), r*y, x}] - 
 Li[{1, 1, 1, 6, 1}, {y^(-1), y, y^(-1), R*y, x}] + 
 Li[{1, 1, 1, 6, 1}, {y^(-1), y, y^(-1), (r*y)/x, x}] + 
 Li[{1, 1, 1, 6, 1}, {y^(-1), y, y^(-1), (R*y)/x, x}] + 
 8*Li[{1, 1, 1, 6, 1}, {y^(-1), y, y, r/y, x}] + 
 8*Li[{1, 1, 1, 6, 1}, {y^(-1), y, y, R/y, x}] - 
 8*Li[{1, 1, 1, 6, 1}, {y^(-1), y, y, r/(x*y), x}] - 
 8*Li[{1, 1, 1, 6, 1}, {y^(-1), y, y, R/(x*y), x}] + 
 16*Li[{1, 1, 1, 6, 1}, {y, 1, 1, r, x}] + 
 16*Li[{1, 1, 1, 6, 1}, {y, 1, 1, R, x}] - 
 4*Li[{1, 1, 1, 6, 1}, {y, 1, 1, r/x, x}] - 
 4*Li[{1, 1, 1, 6, 1}, {y, 1, 1, R/x, x}] - 
 4*Li[{1, 1, 1, 6, 1}, {y, 1, 1, r/y, y}] - 
 4*Li[{1, 1, 1, 6, 1}, {y, 1, 1, R/y, y}] + 
 2*Li[{1, 1, 1, 6, 1}, {y, 1, x^(-1), r, x}] + 
 2*Li[{1, 1, 1, 6, 1}, {y, 1, x^(-1), R, x}] + 
 2*Li[{1, 1, 1, 6, 1}, {y, 1, x^(-1), (r*x)/y, y}] + 
 2*Li[{1, 1, 1, 6, 1}, {y, 1, x^(-1), (R*x)/y, y}] - 
 8*Li[{1, 1, 1, 6, 1}, {y, 1, x, r/x, x}] - 
 8*Li[{1, 1, 1, 6, 1}, {y, 1, x, R/x, x}] - 
 8*Li[{1, 1, 1, 6, 1}, {y, 1, x, r/(x*y), y}] - 
 8*Li[{1, 1, 1, 6, 1}, {y, 1, x, R/(x*y), y}] + 
 2*Li[{1, 1, 1, 6, 1}, {y, 1, y^(-1), r, y}] + 
 2*Li[{1, 1, 1, 6, 1}, {y, 1, y^(-1), R, y}] + 
 2*Li[{1, 1, 1, 6, 1}, {y, 1, y^(-1), (r*y)/x, x}] + 
 2*Li[{1, 1, 1, 6, 1}, {y, 1, y^(-1), (R*y)/x, x}] - 
 8*Li[{1, 1, 1, 6, 1}, {y, 1, y, r/y, x}] - 
 8*Li[{1, 1, 1, 6, 1}, {y, 1, y, R/y, x}] - 
 8*Li[{1, 1, 1, 6, 1}, {y, 1, y, r/(x*y), x}] - 
 8*Li[{1, 1, 1, 6, 1}, {y, 1, y, R/(x*y), x}] - 
 8*Li[{1, 1, 1, 6, 1}, {y, x^(-1), 1, r, x}] - 
 8*Li[{1, 1, 1, 6, 1}, {y, x^(-1), 1, R, x}] + 
 5*Li[{1, 1, 1, 6, 1}, {y, x^(-1), x, r/x, x}] + 
 5*Li[{1, 1, 1, 6, 1}, {y, x^(-1), x, R/x, x}] + 
 5*Li[{1, 1, 1, 6, 1}, {y, x^(-1), x, r/y, y}] + 
 5*Li[{1, 1, 1, 6, 1}, {y, x^(-1), x, R/y, y}] - 
 Li[{1, 1, 1, 6, 1}, {y, x^(-1), y^(-1), r*x, y}] - 
 Li[{1, 1, 1, 6, 1}, {y, x^(-1), y^(-1), R*x, y}] - 
 Li[{1, 1, 1, 6, 1}, {y, x^(-1), y^(-1), r*y, x}] - 
 Li[{1, 1, 1, 6, 1}, {y, x^(-1), y^(-1), R*y, x}] + 
 8*Li[{1, 1, 1, 6, 1}, {y, x^(-1), y, r/y, x}] + 
 8*Li[{1, 1, 1, 6, 1}, {y, x^(-1), y, R/y, x}] + 
 2*Li[{1, 1, 1, 6, 1}, {y, x, 1, r/x, x}] + 
 2*Li[{1, 1, 1, 6, 1}, {y, x, 1, R/x, x}] + 
 2*Li[{1, 1, 1, 6, 1}, {y, x, 1, r/y, y}] + 
 2*Li[{1, 1, 1, 6, 1}, {y, x, 1, R/y, y}] - 
 5*Li[{1, 1, 1, 6, 1}, {y, x, x^(-1), r, x}] - 
 5*Li[{1, 1, 1, 6, 1}, {y, x, x^(-1), R, x}] - 
 Li[{1, 1, 1, 6, 1}, {y, x, x^(-1), (r*x)/y, y}] - 
 Li[{1, 1, 1, 6, 1}, {y, x, x^(-1), (R*x)/y, y}] + 
 8*Li[{1, 1, 1, 6, 1}, {y, x, x, r/(x*y), y}] + 
 8*Li[{1, 1, 1, 6, 1}, {y, x, x, R/(x*y), y}] - 
 5*Li[{1, 1, 1, 6, 1}, {y, x, y^(-1), r, y}] - 
 5*Li[{1, 1, 1, 6, 1}, {y, x, y^(-1), R, y}] - 
 Li[{1, 1, 1, 6, 1}, {y, x, y^(-1), (r*y)/x, x}] - 
 Li[{1, 1, 1, 6, 1}, {y, x, y^(-1), (R*y)/x, x}] + 
 8*Li[{1, 1, 1, 6, 1}, {y, x, y, r/(x*y), x}] + 
 8*Li[{1, 1, 1, 6, 1}, {y, x, y, R/(x*y), x}] + 
 8*Li[{1, 1, 1, 6, 1}, {y, y^(-1), 1, r, y}] + 
 8*Li[{1, 1, 1, 6, 1}, {y, y^(-1), 1, R, y}] + 
 2*Li[{1, 1, 1, 6, 1}, {y, y^(-1), 1, r*x, y}] + 
 2*Li[{1, 1, 1, 6, 1}, {y, y^(-1), 1, R*x, y}] + 
 2*Li[{1, 1, 1, 6, 1}, {y, y^(-1), 1, r*y, x}] + 
 2*Li[{1, 1, 1, 6, 1}, {y, y^(-1), 1, R*y, x}] - 
 Li[{1, 1, 1, 6, 1}, {y, y^(-1), x^(-1), r*x, y}] - 
 Li[{1, 1, 1, 6, 1}, {y, y^(-1), x^(-1), R*x, y}] - 
 Li[{1, 1, 1, 6, 1}, {y, y^(-1), x^(-1), r*y, x}] - 
 Li[{1, 1, 1, 6, 1}, {y, y^(-1), x^(-1), R*y, x}] - 
 5*Li[{1, 1, 1, 6, 1}, {y, y^(-1), x, r, y}] - 
 5*Li[{1, 1, 1, 6, 1}, {y, y^(-1), x, R, y}] - 
 Li[{1, 1, 1, 6, 1}, {y, y^(-1), x, (r*y)/x, x}] - 
 Li[{1, 1, 1, 6, 1}, {y, y^(-1), x, (R*y)/x, x}] - 
 5*Li[{1, 1, 1, 6, 1}, {y, y^(-1), y, r, x}] - 
 5*Li[{1, 1, 1, 6, 1}, {y, y^(-1), y, R, x}] + 
 5*Li[{1, 1, 1, 6, 1}, {y, y^(-1), y, r/x, x}] + 
 5*Li[{1, 1, 1, 6, 1}, {y, y^(-1), y, R/x, x}] - 
 3*Li[{1, 1, 1, 6, 1}, {y, y^(-1), y, r/y, y}] - 
 3*Li[{1, 1, 1, 6, 1}, {y, y^(-1), y, R/y, y}] - 
 Li[{1, 1, 1, 6, 1}, {y, y^(-1), y, (r*x)/y, y}] - 
 Li[{1, 1, 1, 6, 1}, {y, y^(-1), y, (R*x)/y, y}] - 
 16*Li[{1, 1, 1, 6, 1}, {y, y, 1, r/(x*y), x}] - 
 16*Li[{1, 1, 1, 6, 1}, {y, y, 1, R/(x*y), x}] + 
 8*Li[{1, 1, 1, 6, 1}, {y, y, x^(-1), r/y, x}] + 
 8*Li[{1, 1, 1, 6, 1}, {y, y, x^(-1), R/y, x}] + 
 8*Li[{1, 1, 1, 6, 1}, {y, y, x, r/(x*y), x}] + 
 8*Li[{1, 1, 1, 6, 1}, {y, y, x, R/(x*y), x}] - 
 8*Li[{1, 1, 1, 6, 1}, {y, y, y^(-1), r, x}] - 
 8*Li[{1, 1, 1, 6, 1}, {y, y, y^(-1), R, x}] + 
 8*Li[{1, 1, 1, 6, 1}, {y, y, y^(-1), r/x, x}] + 
 8*Li[{1, 1, 1, 6, 1}, {y, y, y^(-1), R/x, x}] + 
 8*Li[{1, 1, 2, 1, 5}, {1, 1, 1, 1, r}] + 
 8*Li[{1, 1, 2, 1, 5}, {1, 1, 1, 1, R}] - 
 8*Li[{1, 1, 2, 1, 5}, {1, 1, 1, x, r}] - 
 8*Li[{1, 1, 2, 1, 5}, {1, 1, 1, x, R}] - 
 8*Li[{1, 1, 2, 1, 5}, {1, 1, 1, x, r/x}] - 
 8*Li[{1, 1, 2, 1, 5}, {1, 1, 1, x, R/x}] - 
 8*Li[{1, 1, 2, 1, 5}, {1, 1, 1, y, r}] - 
 8*Li[{1, 1, 2, 1, 5}, {1, 1, 1, y, R}] - 
 8*Li[{1, 1, 2, 1, 5}, {1, 1, 1, y, r/y}] - 
 8*Li[{1, 1, 2, 1, 5}, {1, 1, 1, y, R/y}] + 
 24*Li[{1, 1, 2, 1, 5}, {1, 1, x, 1, r}] + 
 24*Li[{1, 1, 2, 1, 5}, {1, 1, x, 1, R}] - 
 12*Li[{1, 1, 2, 1, 5}, {1, 1, x, x, r/x}] - 
 12*Li[{1, 1, 2, 1, 5}, {1, 1, x, x, R/x}] - 
 12*Li[{1, 1, 2, 1, 5}, {1, 1, x, y, r}] - 
 12*Li[{1, 1, 2, 1, 5}, {1, 1, x, y, R}] - 
 12*Li[{1, 1, 2, 1, 5}, {1, 1, x, y, r/y}] - 
 12*Li[{1, 1, 2, 1, 5}, {1, 1, x, y, R/y}] + 
 8*Li[{1, 1, 2, 1, 5}, {1, 1, x, y, r/(x*y)}] + 
 8*Li[{1, 1, 2, 1, 5}, {1, 1, x, y, R/(x*y)}] - 
 4*Li[{1, 1, 2, 1, 5}, {1, 1, x^2, x^(-1), r}] - 
 4*Li[{1, 1, 2, 1, 5}, {1, 1, x^2, x^(-1), R}] + 
 4*Li[{1, 1, 2, 1, 5}, {1, 1, x^2, y, r/x}] + 
 4*Li[{1, 1, 2, 1, 5}, {1, 1, x^2, y, R/x}] + 
 4*Li[{1, 1, 2, 1, 5}, {1, 1, x^2, y, r/(x*y)}] + 
 4*Li[{1, 1, 2, 1, 5}, {1, 1, x^2, y, R/(x*y)}] - 
 4*Li[{1, 1, 2, 1, 5}, {1, 1, x/y, y, r/x}] - 
 4*Li[{1, 1, 2, 1, 5}, {1, 1, x/y, y, R/x}] + 
 24*Li[{1, 1, 2, 1, 5}, {1, 1, y, 1, r}] + 
 24*Li[{1, 1, 2, 1, 5}, {1, 1, y, 1, R}] - 
 12*Li[{1, 1, 2, 1, 5}, {1, 1, y, x, r}] - 
 12*Li[{1, 1, 2, 1, 5}, {1, 1, y, x, R}] - 
 12*Li[{1, 1, 2, 1, 5}, {1, 1, y, x, r/x}] - 
 12*Li[{1, 1, 2, 1, 5}, {1, 1, y, x, R/x}] + 
 8*Li[{1, 1, 2, 1, 5}, {1, 1, y, x, r/(x*y)}] + 
 8*Li[{1, 1, 2, 1, 5}, {1, 1, y, x, R/(x*y)}] - 
 12*Li[{1, 1, 2, 1, 5}, {1, 1, y, y, r/y}] - 
 12*Li[{1, 1, 2, 1, 5}, {1, 1, y, y, R/y}] - 
 4*Li[{1, 1, 2, 1, 5}, {1, 1, y/x, x, r/y}] - 
 4*Li[{1, 1, 2, 1, 5}, {1, 1, y/x, x, R/y}] - 
 8*Li[{1, 1, 2, 1, 5}, {1, 1, x*y, 1, r}] - 
 8*Li[{1, 1, 2, 1, 5}, {1, 1, x*y, 1, R}] + 
 16*Li[{1, 1, 2, 1, 5}, {1, 1, x*y, 1, r/(x*y)}] + 
 16*Li[{1, 1, 2, 1, 5}, {1, 1, x*y, 1, R/(x*y)}] - 
 4*Li[{1, 1, 2, 1, 5}, {1, 1, x*y, x^(-1), r}] - 
 4*Li[{1, 1, 2, 1, 5}, {1, 1, x*y, x^(-1), R}] - 
 8*Li[{1, 1, 2, 1, 5}, {1, 1, x*y, x^(-1), r/y}] - 
 8*Li[{1, 1, 2, 1, 5}, {1, 1, x*y, x^(-1), R/y}] + 
 8*Li[{1, 1, 2, 1, 5}, {1, 1, x*y, x, r/x}] + 
 8*Li[{1, 1, 2, 1, 5}, {1, 1, x*y, x, R/x}] + 
 8*Li[{1, 1, 2, 1, 5}, {1, 1, x*y, x, r/(x*y)}] + 
 8*Li[{1, 1, 2, 1, 5}, {1, 1, x*y, x, R/(x*y)}] - 
 4*Li[{1, 1, 2, 1, 5}, {1, 1, x*y, y^(-1), r}] - 
 4*Li[{1, 1, 2, 1, 5}, {1, 1, x*y, y^(-1), R}] - 
 8*Li[{1, 1, 2, 1, 5}, {1, 1, x*y, y^(-1), r/x}] - 
 8*Li[{1, 1, 2, 1, 5}, {1, 1, x*y, y^(-1), R/x}] + 
 8*Li[{1, 1, 2, 1, 5}, {1, 1, x*y, y, r/y}] + 
 8*Li[{1, 1, 2, 1, 5}, {1, 1, x*y, y, R/y}] + 
 8*Li[{1, 1, 2, 1, 5}, {1, 1, x*y, y, r/(x*y)}] + 
 8*Li[{1, 1, 2, 1, 5}, {1, 1, x*y, y, R/(x*y)}] + 
 4*Li[{1, 1, 2, 1, 5}, {1, 1, y^2, x, r/y}] + 
 4*Li[{1, 1, 2, 1, 5}, {1, 1, y^2, x, R/y}] + 
 4*Li[{1, 1, 2, 1, 5}, {1, 1, y^2, x, r/(x*y)}] + 
 4*Li[{1, 1, 2, 1, 5}, {1, 1, y^2, x, R/(x*y)}] - 
 4*Li[{1, 1, 2, 1, 5}, {1, 1, y^2, y^(-1), r}] - 
 4*Li[{1, 1, 2, 1, 5}, {1, 1, y^2, y^(-1), R}] + 
 2*Li[{1, 1, 2, 1, 5}, {1, x^(-1), 1, x, r}] + 
 2*Li[{1, 1, 2, 1, 5}, {1, x^(-1), 1, x, R}] - 
 2*Li[{1, 1, 2, 1, 5}, {1, x^(-1), x^2, y, r/(x*y)}] - 
 2*Li[{1, 1, 2, 1, 5}, {1, x^(-1), x^2, y, R/(x*y)}] + 
 2*Li[{1, 1, 2, 1, 5}, {1, x^(-1), x/y, y, r}] + 
 2*Li[{1, 1, 2, 1, 5}, {1, x^(-1), x/y, y, R}] - 
 4*Li[{1, 1, 2, 1, 5}, {1, x^(-1), x*y, x, r/(x*y)}] - 
 4*Li[{1, 1, 2, 1, 5}, {1, x^(-1), x*y, x, R/(x*y)}] + 
 2*Li[{1, 1, 2, 1, 5}, {1, x^(-1), x*y, y^(-1), r}] + 
 2*Li[{1, 1, 2, 1, 5}, {1, x^(-1), x*y, y^(-1), R}] - 
 8*Li[{1, 1, 2, 1, 5}, {1, x, 1, 1, r}] - 
 8*Li[{1, 1, 2, 1, 5}, {1, x, 1, 1, R}] + 
 8*Li[{1, 1, 2, 1, 5}, {1, x, 1, x, r/x}] + 
 8*Li[{1, 1, 2, 1, 5}, {1, x, 1, x, R/x}] + 
 6*Li[{1, 1, 2, 1, 5}, {1, x, 1, y, r}] + 
 6*Li[{1, 1, 2, 1, 5}, {1, x, 1, y, R}] + 
 4*Li[{1, 1, 2, 1, 5}, {1, x, 1, y, r/x}] + 
 4*Li[{1, 1, 2, 1, 5}, {1, x, 1, y, R/x}] + 
 4*Li[{1, 1, 2, 1, 5}, {1, x, 1, y, r/y}] + 
 4*Li[{1, 1, 2, 1, 5}, {1, x, 1, y, R/y}] + 
 4*Li[{1, 1, 2, 1, 5}, {1, x, 1, y, r/(x*y)}] + 
 4*Li[{1, 1, 2, 1, 5}, {1, x, 1, y, R/(x*y)}] - 
 4*Li[{1, 1, 2, 1, 5}, {1, x, x^(-1), y, r/y}] - 
 4*Li[{1, 1, 2, 1, 5}, {1, x, x^(-1), y, R/y}] - 
 2*Li[{1, 1, 2, 1, 5}, {1, x, x, x^(-1), r}] - 
 2*Li[{1, 1, 2, 1, 5}, {1, x, x, x^(-1), R}] + 
 2*Li[{1, 1, 2, 1, 5}, {1, x, x, y, r/x}] + 
 2*Li[{1, 1, 2, 1, 5}, {1, x, x, y, R/x}] + 
 2*Li[{1, 1, 2, 1, 5}, {1, x, x, y, r/(x*y)}] + 
 2*Li[{1, 1, 2, 1, 5}, {1, x, x, y, R/(x*y)}] - 
 4*Li[{1, 1, 2, 1, 5}, {1, x, y^(-1), y, r/x}] - 
 4*Li[{1, 1, 2, 1, 5}, {1, x, y^(-1), y, R/x}] + 
 2*Li[{1, 1, 2, 1, 5}, {1, x, 1/(x*y), y, r}] + 
 2*Li[{1, 1, 2, 1, 5}, {1, x, 1/(x*y), y, R}] - 
 12*Li[{1, 1, 2, 1, 5}, {1, x, y, 1, r}] - 
 12*Li[{1, 1, 2, 1, 5}, {1, x, y, 1, R}] - 
 2*Li[{1, 1, 2, 1, 5}, {1, x, y, x^(-1), r}] - 
 2*Li[{1, 1, 2, 1, 5}, {1, x, y, x^(-1), R}] + 
 8*Li[{1, 1, 2, 1, 5}, {1, x, y, x, r/x}] + 
 8*Li[{1, 1, 2, 1, 5}, {1, x, y, x, R/x}] - 
 4*Li[{1, 1, 2, 1, 5}, {1, x, y, x, r/(x*y)}] - 
 4*Li[{1, 1, 2, 1, 5}, {1, x, y, x, R/(x*y)}] + 
 6*Li[{1, 1, 2, 1, 5}, {1, x, y, y, r/y}] + 
 6*Li[{1, 1, 2, 1, 5}, {1, x, y, y, R/y}] - 
 2*Li[{1, 1, 2, 1, 5}, {1, x, y, y, r/(x*y)}] - 
 2*Li[{1, 1, 2, 1, 5}, {1, x, y, y, R/(x*y)}] - 
 4*Li[{1, 1, 2, 1, 5}, {1, x, y/x, 1, r}] - 
 4*Li[{1, 1, 2, 1, 5}, {1, x, y/x, 1, R}] + 
 2*Li[{1, 1, 2, 1, 5}, {1, x, y/x, x, r}] + 
 2*Li[{1, 1, 2, 1, 5}, {1, x, y/x, x, R}] + 
 2*Li[{1, 1, 2, 1, 5}, {1, x, y/x, x, r/x}] + 
 2*Li[{1, 1, 2, 1, 5}, {1, x, y/x, x, R/x}] + 
 2*Li[{1, 1, 2, 1, 5}, {1, x, y/x, x, r/y}] + 
 2*Li[{1, 1, 2, 1, 5}, {1, x, y/x, x, R/y}] + 
 4*Li[{1, 1, 2, 1, 5}, {1, x, y/x, y, r/y}] + 
 4*Li[{1, 1, 2, 1, 5}, {1, x, y/x, y, R/y}] - 
 8*Li[{1, 1, 2, 1, 5}, {1, x, x*y, 1, r/(x*y)}] - 
 8*Li[{1, 1, 2, 1, 5}, {1, x, x*y, 1, R/(x*y)}] + 
 4*Li[{1, 1, 2, 1, 5}, {1, x, x*y, x^(-1), r}] + 
 4*Li[{1, 1, 2, 1, 5}, {1, x, x*y, x^(-1), R}] + 
 4*Li[{1, 1, 2, 1, 5}, {1, x, x*y, x^(-1), r/y}] + 
 4*Li[{1, 1, 2, 1, 5}, {1, x, x*y, x^(-1), R/y}] + 
 4*Li[{1, 1, 2, 1, 5}, {1, x, x*y, y^(-1), r/x}] + 
 4*Li[{1, 1, 2, 1, 5}, {1, x, x*y, y^(-1), R/x}] - 
 8*Li[{1, 1, 2, 1, 5}, {1, x, x*y, y, r/(x*y)}] - 
 8*Li[{1, 1, 2, 1, 5}, {1, x, x*y, y, R/(x*y)}] - 
 4*Li[{1, 1, 2, 1, 5}, {1, x, y^2, 1, r/(x*y)}] - 
 4*Li[{1, 1, 2, 1, 5}, {1, x, y^2, 1, R/(x*y)}] + 
 2*Li[{1, 1, 2, 1, 5}, {1, x, y^2, x^(-1), r/y}] + 
 2*Li[{1, 1, 2, 1, 5}, {1, x, y^2, x^(-1), R/y}] - 
 4*Li[{1, 1, 2, 1, 5}, {1, x, y^2, x, r/(x*y)}] - 
 4*Li[{1, 1, 2, 1, 5}, {1, x, y^2, x, R/(x*y)}] + 
 2*Li[{1, 1, 2, 1, 5}, {1, x, y^2, y^(-1), r}] + 
 2*Li[{1, 1, 2, 1, 5}, {1, x, y^2, y^(-1), R}] + 
 2*Li[{1, 1, 2, 1, 5}, {1, x, y^2, y^(-1), r/x}] + 
 2*Li[{1, 1, 2, 1, 5}, {1, x, y^2, y^(-1), R/x}] + 
 2*Li[{1, 1, 2, 1, 5}, {1, y^(-1), 1, y, r}] + 
 2*Li[{1, 1, 2, 1, 5}, {1, y^(-1), 1, y, R}] + 
 2*Li[{1, 1, 2, 1, 5}, {1, y^(-1), y/x, x, r}] + 
 2*Li[{1, 1, 2, 1, 5}, {1, y^(-1), y/x, x, R}] + 
 2*Li[{1, 1, 2, 1, 5}, {1, y^(-1), x*y, x^(-1), r}] + 
 2*Li[{1, 1, 2, 1, 5}, {1, y^(-1), x*y, x^(-1), R}] - 
 4*Li[{1, 1, 2, 1, 5}, {1, y^(-1), x*y, y, r/(x*y)}] - 
 4*Li[{1, 1, 2, 1, 5}, {1, y^(-1), x*y, y, R/(x*y)}] - 
 2*Li[{1, 1, 2, 1, 5}, {1, y^(-1), y^2, x, r/(x*y)}] - 
 2*Li[{1, 1, 2, 1, 5}, {1, y^(-1), y^2, x, R/(x*y)}] - 
 8*Li[{1, 1, 2, 1, 5}, {1, y, 1, 1, r}] - 
 8*Li[{1, 1, 2, 1, 5}, {1, y, 1, 1, R}] + 
 6*Li[{1, 1, 2, 1, 5}, {1, y, 1, x, r}] + 
 6*Li[{1, 1, 2, 1, 5}, {1, y, 1, x, R}] + 
 4*Li[{1, 1, 2, 1, 5}, {1, y, 1, x, r/x}] + 
 4*Li[{1, 1, 2, 1, 5}, {1, y, 1, x, R/x}] + 
 4*Li[{1, 1, 2, 1, 5}, {1, y, 1, x, r/y}] + 
 4*Li[{1, 1, 2, 1, 5}, {1, y, 1, x, R/y}] + 
 4*Li[{1, 1, 2, 1, 5}, {1, y, 1, x, r/(x*y)}] + 
 4*Li[{1, 1, 2, 1, 5}, {1, y, 1, x, R/(x*y)}] + 
 8*Li[{1, 1, 2, 1, 5}, {1, y, 1, y, r/y}] + 
 8*Li[{1, 1, 2, 1, 5}, {1, y, 1, y, R/y}] - 
 4*Li[{1, 1, 2, 1, 5}, {1, y, x^(-1), x, r/y}] - 
 4*Li[{1, 1, 2, 1, 5}, {1, y, x^(-1), x, R/y}] - 
 12*Li[{1, 1, 2, 1, 5}, {1, y, x, 1, r}] - 
 12*Li[{1, 1, 2, 1, 5}, {1, y, x, 1, R}] + 
 6*Li[{1, 1, 2, 1, 5}, {1, y, x, x, r/x}] + 
 6*Li[{1, 1, 2, 1, 5}, {1, y, x, x, R/x}] - 
 2*Li[{1, 1, 2, 1, 5}, {1, y, x, x, r/(x*y)}] - 
 2*Li[{1, 1, 2, 1, 5}, {1, y, x, x, R/(x*y)}] - 
 2*Li[{1, 1, 2, 1, 5}, {1, y, x, y^(-1), r}] - 
 2*Li[{1, 1, 2, 1, 5}, {1, y, x, y^(-1), R}] + 
 8*Li[{1, 1, 2, 1, 5}, {1, y, x, y, r/y}] + 
 8*Li[{1, 1, 2, 1, 5}, {1, y, x, y, R/y}] - 
 4*Li[{1, 1, 2, 1, 5}, {1, y, x, y, r/(x*y)}] - 
 4*Li[{1, 1, 2, 1, 5}, {1, y, x, y, R/(x*y)}] - 
 4*Li[{1, 1, 2, 1, 5}, {1, y, x^2, 1, r/(x*y)}] - 
 4*Li[{1, 1, 2, 1, 5}, {1, y, x^2, 1, R/(x*y)}] + 
 2*Li[{1, 1, 2, 1, 5}, {1, y, x^2, x^(-1), r}] + 
 2*Li[{1, 1, 2, 1, 5}, {1, y, x^2, x^(-1), R}] + 
 2*Li[{1, 1, 2, 1, 5}, {1, y, x^2, x^(-1), r/y}] + 
 2*Li[{1, 1, 2, 1, 5}, {1, y, x^2, x^(-1), R/y}] + 
 2*Li[{1, 1, 2, 1, 5}, {1, y, x^2, y^(-1), r/x}] + 
 2*Li[{1, 1, 2, 1, 5}, {1, y, x^2, y^(-1), R/x}] - 
 4*Li[{1, 1, 2, 1, 5}, {1, y, x^2, y, r/(x*y)}] - 
 4*Li[{1, 1, 2, 1, 5}, {1, y, x^2, y, R/(x*y)}] - 
 4*Li[{1, 1, 2, 1, 5}, {1, y, y^(-1), x, r/x}] - 
 4*Li[{1, 1, 2, 1, 5}, {1, y, y^(-1), x, R/x}] + 
 2*Li[{1, 1, 2, 1, 5}, {1, y, 1/(x*y), x, r}] + 
 2*Li[{1, 1, 2, 1, 5}, {1, y, 1/(x*y), x, R}] - 
 4*Li[{1, 1, 2, 1, 5}, {1, y, x/y, 1, r}] - 
 4*Li[{1, 1, 2, 1, 5}, {1, y, x/y, 1, R}] + 
 4*Li[{1, 1, 2, 1, 5}, {1, y, x/y, x, r/x}] + 
 4*Li[{1, 1, 2, 1, 5}, {1, y, x/y, x, R/x}] + 
 2*Li[{1, 1, 2, 1, 5}, {1, y, x/y, y, r}] + 
 2*Li[{1, 1, 2, 1, 5}, {1, y, x/y, y, R}] + 
 2*Li[{1, 1, 2, 1, 5}, {1, y, x/y, y, r/x}] + 
 2*Li[{1, 1, 2, 1, 5}, {1, y, x/y, y, R/x}] + 
 2*Li[{1, 1, 2, 1, 5}, {1, y, x/y, y, r/y}] + 
 2*Li[{1, 1, 2, 1, 5}, {1, y, x/y, y, R/y}] + 
 2*Li[{1, 1, 2, 1, 5}, {1, y, y, x, r/y}] + 
 2*Li[{1, 1, 2, 1, 5}, {1, y, y, x, R/y}] + 
 2*Li[{1, 1, 2, 1, 5}, {1, y, y, x, r/(x*y)}] + 
 2*Li[{1, 1, 2, 1, 5}, {1, y, y, x, R/(x*y)}] - 
 2*Li[{1, 1, 2, 1, 5}, {1, y, y, y^(-1), r}] - 
 2*Li[{1, 1, 2, 1, 5}, {1, y, y, y^(-1), R}] - 
 8*Li[{1, 1, 2, 1, 5}, {1, y, x*y, 1, r/(x*y)}] - 
 8*Li[{1, 1, 2, 1, 5}, {1, y, x*y, 1, R/(x*y)}] + 
 4*Li[{1, 1, 2, 1, 5}, {1, y, x*y, x^(-1), r/y}] + 
 4*Li[{1, 1, 2, 1, 5}, {1, y, x*y, x^(-1), R/y}] - 
 8*Li[{1, 1, 2, 1, 5}, {1, y, x*y, x, r/(x*y)}] - 
 8*Li[{1, 1, 2, 1, 5}, {1, y, x*y, x, R/(x*y)}] + 
 4*Li[{1, 1, 2, 1, 5}, {1, y, x*y, y^(-1), r}] + 
 4*Li[{1, 1, 2, 1, 5}, {1, y, x*y, y^(-1), R}] + 
 4*Li[{1, 1, 2, 1, 5}, {1, y, x*y, y^(-1), r/x}] + 
 4*Li[{1, 1, 2, 1, 5}, {1, y, x*y, y^(-1), R/x}] + 
 4*Li[{1, 1, 2, 1, 5}, {x^(-1), 1, 1, x, r}] + 
 4*Li[{1, 1, 2, 1, 5}, {x^(-1), 1, 1, x, R}] - 
 8*Li[{1, 1, 2, 1, 5}, {x^(-1), 1, x, 1, r}] - 
 8*Li[{1, 1, 2, 1, 5}, {x^(-1), 1, x, 1, R}] + 
 4*Li[{1, 1, 2, 1, 5}, {x^(-1), 1, x, x, r/x}] + 
 4*Li[{1, 1, 2, 1, 5}, {x^(-1), 1, x, x, R/x}] + 
 4*Li[{1, 1, 2, 1, 5}, {x^(-1), 1, x, y, r}] + 
 4*Li[{1, 1, 2, 1, 5}, {x^(-1), 1, x, y, R}] + 
 4*Li[{1, 1, 2, 1, 5}, {x^(-1), 1, x, y, r/y}] + 
 4*Li[{1, 1, 2, 1, 5}, {x^(-1), 1, x, y, R/y}] + 
 2*Li[{1, 1, 2, 1, 5}, {x^(-1), 1, x^2, x^(-1), r}] + 
 2*Li[{1, 1, 2, 1, 5}, {x^(-1), 1, x^2, x^(-1), R}] - 
 2*Li[{1, 1, 2, 1, 5}, {x^(-1), 1, x^2, y, r/x}] - 
 2*Li[{1, 1, 2, 1, 5}, {x^(-1), 1, x^2, y, R/x}] - 
 2*Li[{1, 1, 2, 1, 5}, {x^(-1), 1, x^2, y, r/(x*y)}] - 
 2*Li[{1, 1, 2, 1, 5}, {x^(-1), 1, x^2, y, R/(x*y)}] + 
 6*Li[{1, 1, 2, 1, 5}, {x^(-1), 1, y, x, r}] + 
 6*Li[{1, 1, 2, 1, 5}, {x^(-1), 1, y, x, R}] + 
 4*Li[{1, 1, 2, 1, 5}, {x^(-1), 1, x*y, 1, r}] + 
 4*Li[{1, 1, 2, 1, 5}, {x^(-1), 1, x*y, 1, R}] - 
 4*Li[{1, 1, 2, 1, 5}, {x^(-1), 1, x*y, x, r/x}] - 
 4*Li[{1, 1, 2, 1, 5}, {x^(-1), 1, x*y, x, R/x}] - 
 4*Li[{1, 1, 2, 1, 5}, {x^(-1), 1, x*y, x, r/(x*y)}] - 
 4*Li[{1, 1, 2, 1, 5}, {x^(-1), 1, x*y, x, R/(x*y)}] + 
 2*Li[{1, 1, 2, 1, 5}, {x^(-1), 1, x*y, y^(-1), r}] + 
 2*Li[{1, 1, 2, 1, 5}, {x^(-1), 1, x*y, y^(-1), R}] - 
 4*Li[{1, 1, 2, 1, 5}, {x^(-1), 1, x*y, y, r/y}] - 
 4*Li[{1, 1, 2, 1, 5}, {x^(-1), 1, x*y, y, R/y}] - 
 2*Li[{1, 1, 2, 1, 5}, {x^(-1), 1, y^2, x, r/y}] - 
 2*Li[{1, 1, 2, 1, 5}, {x^(-1), 1, y^2, x, R/y}] + 
 2*Li[{1, 1, 2, 1, 5}, {x^(-1), x, 1, 1, r}] + 
 2*Li[{1, 1, 2, 1, 5}, {x^(-1), x, 1, 1, R}] - 
 2*Li[{1, 1, 2, 1, 5}, {x^(-1), x, 1, x, r/x}] - 
 2*Li[{1, 1, 2, 1, 5}, {x^(-1), x, 1, x, R/x}] - 
 3*Li[{1, 1, 2, 1, 5}, {x^(-1), x, 1, y, r}] - 
 3*Li[{1, 1, 2, 1, 5}, {x^(-1), x, 1, y, R}] + 
 2*Li[{1, 1, 2, 1, 5}, {x^(-1), x, 1, y, r/y}] + 
 2*Li[{1, 1, 2, 1, 5}, {x^(-1), x, 1, y, R/y}] - 
 4*Li[{1, 1, 2, 1, 5}, {x^(-1), x, x, y, r/(x*y)}] - 
 4*Li[{1, 1, 2, 1, 5}, {x^(-1), x, x, y, R/(x*y)}] + 
 2*Li[{1, 1, 2, 1, 5}, {x^(-1), x, x/y, y, r/x}] + 
 2*Li[{1, 1, 2, 1, 5}, {x^(-1), x, x/y, y, R/x}] + 
 6*Li[{1, 1, 2, 1, 5}, {x^(-1), x, y, 1, r}] + 
 6*Li[{1, 1, 2, 1, 5}, {x^(-1), x, y, 1, R}] - 
 4*Li[{1, 1, 2, 1, 5}, {x^(-1), x, y, x, r/x}] - 
 4*Li[{1, 1, 2, 1, 5}, {x^(-1), x, y, x, R/x}] - 
 3*Li[{1, 1, 2, 1, 5}, {x^(-1), x, y, y, r/y}] - 
 3*Li[{1, 1, 2, 1, 5}, {x^(-1), x, y, y, R/y}] - 
 Li[{1, 1, 2, 1, 5}, {x^(-1), x, y/x, x, r}] - 
 Li[{1, 1, 2, 1, 5}, {x^(-1), x, y/x, x, R}] - 
 2*Li[{1, 1, 2, 1, 5}, {x^(-1), x, x*y, x^(-1), r}] - 
 2*Li[{1, 1, 2, 1, 5}, {x^(-1), x, x*y, x^(-1), R}] + 
 4*Li[{1, 1, 2, 1, 5}, {x^(-1), x, x*y, y, r/(x*y)}] + 
 4*Li[{1, 1, 2, 1, 5}, {x^(-1), x, x*y, y, R/(x*y)}] + 
 2*Li[{1, 1, 2, 1, 5}, {x^(-1), x, y^2, x, r/(x*y)}] + 
 2*Li[{1, 1, 2, 1, 5}, {x^(-1), x, y^2, x, R/(x*y)}] - 
 Li[{1, 1, 2, 1, 5}, {x^(-1), x, y^2, y^(-1), r}] - 
 Li[{1, 1, 2, 1, 5}, {x^(-1), x, y^2, y^(-1), R}] - 
 2*Li[{1, 1, 2, 1, 5}, {x^(-1), y^(-1), x, y, r}] - 
 2*Li[{1, 1, 2, 1, 5}, {x^(-1), y^(-1), x, y, R}] + 
 Li[{1, 1, 2, 1, 5}, {x^(-1), y^(-1), x^2, y, r/x}] + 
 Li[{1, 1, 2, 1, 5}, {x^(-1), y^(-1), x^2, y, R/x}] - 
 2*Li[{1, 1, 2, 1, 5}, {x^(-1), y^(-1), y, x, r}] - 
 2*Li[{1, 1, 2, 1, 5}, {x^(-1), y^(-1), y, x, R}] - 
 2*Li[{1, 1, 2, 1, 5}, {x^(-1), y^(-1), x*y, 1, r}] - 
 2*Li[{1, 1, 2, 1, 5}, {x^(-1), y^(-1), x*y, 1, R}] + 
 2*Li[{1, 1, 2, 1, 5}, {x^(-1), y^(-1), x*y, x, r/x}] + 
 2*Li[{1, 1, 2, 1, 5}, {x^(-1), y^(-1), x*y, x, R/x}] + 
 2*Li[{1, 1, 2, 1, 5}, {x^(-1), y^(-1), x*y, y, r/y}] + 
 2*Li[{1, 1, 2, 1, 5}, {x^(-1), y^(-1), x*y, y, R/y}] + 
 Li[{1, 1, 2, 1, 5}, {x^(-1), y^(-1), y^2, x, r/y}] + 
 Li[{1, 1, 2, 1, 5}, {x^(-1), y^(-1), y^2, x, R/y}] - 
 3*Li[{1, 1, 2, 1, 5}, {x^(-1), y, 1, x, r}] - 
 3*Li[{1, 1, 2, 1, 5}, {x^(-1), y, 1, x, R}] + 
 4*Li[{1, 1, 2, 1, 5}, {x^(-1), y, x, 1, r}] + 
 4*Li[{1, 1, 2, 1, 5}, {x^(-1), y, x, 1, R}] - 
 2*Li[{1, 1, 2, 1, 5}, {x^(-1), y, x, x, r/x}] - 
 2*Li[{1, 1, 2, 1, 5}, {x^(-1), y, x, x, R/x}] - 
 2*Li[{1, 1, 2, 1, 5}, {x^(-1), y, x, y, r/y}] - 
 2*Li[{1, 1, 2, 1, 5}, {x^(-1), y, x, y, R/y}] - 
 Li[{1, 1, 2, 1, 5}, {x^(-1), y, x^2, x^(-1), r}] - 
 Li[{1, 1, 2, 1, 5}, {x^(-1), y, x^2, x^(-1), R}] + 
 2*Li[{1, 1, 2, 1, 5}, {x^(-1), y, x^2, y, r/(x*y)}] + 
 2*Li[{1, 1, 2, 1, 5}, {x^(-1), y, x^2, y, R/(x*y)}] - 
 Li[{1, 1, 2, 1, 5}, {x^(-1), y, x/y, y, r}] - 
 Li[{1, 1, 2, 1, 5}, {x^(-1), y, x/y, y, R}] - 
 Li[{1, 1, 2, 1, 5}, {x^(-1), y, y, x, r/y}] - 
 Li[{1, 1, 2, 1, 5}, {x^(-1), y, y, x, R/y}] + 
 4*Li[{1, 1, 2, 1, 5}, {x^(-1), y, x*y, x, r/(x*y)}] + 
 4*Li[{1, 1, 2, 1, 5}, {x^(-1), y, x*y, x, R/(x*y)}] - 
 2*Li[{1, 1, 2, 1, 5}, {x^(-1), y, x*y, y^(-1), r}] - 
 2*Li[{1, 1, 2, 1, 5}, {x^(-1), y, x*y, y^(-1), R}] - 
 4*Li[{1, 1, 2, 1, 5}, {x, 1, 1, 1, r}] - 
 4*Li[{1, 1, 2, 1, 5}, {x, 1, 1, 1, R}] + 
 4*Li[{1, 1, 2, 1, 5}, {x, 1, 1, x, r/x}] + 
 4*Li[{1, 1, 2, 1, 5}, {x, 1, 1, x, R/x}] + 
 4*Li[{1, 1, 2, 1, 5}, {x, 1, 1, y, r}] + 
 4*Li[{1, 1, 2, 1, 5}, {x, 1, 1, y, R}] + 
 4*Li[{1, 1, 2, 1, 5}, {x, 1, 1, y, r/y}] + 
 4*Li[{1, 1, 2, 1, 5}, {x, 1, 1, y, R/y}] - 
 2*Li[{1, 1, 2, 1, 5}, {x, 1, x, y, r/(x*y)}] - 
 2*Li[{1, 1, 2, 1, 5}, {x, 1, x, y, R/(x*y)}] + 
 2*Li[{1, 1, 2, 1, 5}, {x, 1, x/y, y, r/x}] + 
 2*Li[{1, 1, 2, 1, 5}, {x, 1, x/y, y, R/x}] - 
 12*Li[{1, 1, 2, 1, 5}, {x, 1, y, 1, r}] - 
 12*Li[{1, 1, 2, 1, 5}, {x, 1, y, 1, R}] + 
 6*Li[{1, 1, 2, 1, 5}, {x, 1, y, x, r/x}] + 
 6*Li[{1, 1, 2, 1, 5}, {x, 1, y, x, R/x}] - 
 4*Li[{1, 1, 2, 1, 5}, {x, 1, y, x, r/(x*y)}] - 
 4*Li[{1, 1, 2, 1, 5}, {x, 1, y, x, R/(x*y)}] + 
 6*Li[{1, 1, 2, 1, 5}, {x, 1, y, y, r/y}] + 
 6*Li[{1, 1, 2, 1, 5}, {x, 1, y, y, R/y}] + 
 2*Li[{1, 1, 2, 1, 5}, {x, 1, y/x, x, r/y}] + 
 2*Li[{1, 1, 2, 1, 5}, {x, 1, y/x, x, R/y}] - 
 8*Li[{1, 1, 2, 1, 5}, {x, 1, x*y, 1, r/(x*y)}] - 
 8*Li[{1, 1, 2, 1, 5}, {x, 1, x*y, 1, R/(x*y)}] + 
 2*Li[{1, 1, 2, 1, 5}, {x, 1, x*y, x^(-1), r}] + 
 2*Li[{1, 1, 2, 1, 5}, {x, 1, x*y, x^(-1), R}] + 
 4*Li[{1, 1, 2, 1, 5}, {x, 1, x*y, x^(-1), r/y}] + 
 4*Li[{1, 1, 2, 1, 5}, {x, 1, x*y, x^(-1), R/y}] + 
 4*Li[{1, 1, 2, 1, 5}, {x, 1, x*y, y^(-1), r/x}] + 
 4*Li[{1, 1, 2, 1, 5}, {x, 1, x*y, y^(-1), R/x}] - 
 4*Li[{1, 1, 2, 1, 5}, {x, 1, x*y, y, r/(x*y)}] - 
 4*Li[{1, 1, 2, 1, 5}, {x, 1, x*y, y, R/(x*y)}] - 
 2*Li[{1, 1, 2, 1, 5}, {x, 1, y^2, x, r/(x*y)}] - 
 2*Li[{1, 1, 2, 1, 5}, {x, 1, y^2, x, R/(x*y)}] + 
 2*Li[{1, 1, 2, 1, 5}, {x, 1, y^2, y^(-1), r}] + 
 2*Li[{1, 1, 2, 1, 5}, {x, 1, y^2, y^(-1), R}] + 
 Li[{1, 1, 2, 1, 5}, {x, x^(-1), 1, x, r}] + 
 Li[{1, 1, 2, 1, 5}, {x, x^(-1), 1, x, R}] - 
 6*Li[{1, 1, 2, 1, 5}, {x, x^(-1), x, 1, r}] - 
 6*Li[{1, 1, 2, 1, 5}, {x, x^(-1), x, 1, R}] + 
 3*Li[{1, 1, 2, 1, 5}, {x, x^(-1), x, x, r/x}] + 
 3*Li[{1, 1, 2, 1, 5}, {x, x^(-1), x, x, R/x}] + 
 3*Li[{1, 1, 2, 1, 5}, {x, x^(-1), x, y, r}] + 
 3*Li[{1, 1, 2, 1, 5}, {x, x^(-1), x, y, R}] + 
 2*Li[{1, 1, 2, 1, 5}, {x, x^(-1), x, y, r/y}] + 
 2*Li[{1, 1, 2, 1, 5}, {x, x^(-1), x, y, R/y}] + 
 Li[{1, 1, 2, 1, 5}, {x, x^(-1), x^2, x^(-1), r}] + 
 Li[{1, 1, 2, 1, 5}, {x, x^(-1), x^2, x^(-1), R}] - 
 Li[{1, 1, 2, 1, 5}, {x, x^(-1), x^2, y, r/x}] - 
 Li[{1, 1, 2, 1, 5}, {x, x^(-1), x^2, y, R/x}] - 
 Li[{1, 1, 2, 1, 5}, {x, x^(-1), x/y, y, r}] - 
 Li[{1, 1, 2, 1, 5}, {x, x^(-1), x/y, y, R}] + 
 3*Li[{1, 1, 2, 1, 5}, {x, x^(-1), y, x, r}] + 
 3*Li[{1, 1, 2, 1, 5}, {x, x^(-1), y, x, R}] + 
 2*Li[{1, 1, 2, 1, 5}, {x, x^(-1), x*y, 1, r}] + 
 2*Li[{1, 1, 2, 1, 5}, {x, x^(-1), x*y, 1, R}] - 
 2*Li[{1, 1, 2, 1, 5}, {x, x^(-1), x*y, x, r/x}] - 
 2*Li[{1, 1, 2, 1, 5}, {x, x^(-1), x*y, x, R/x}] - 
 2*Li[{1, 1, 2, 1, 5}, {x, x^(-1), x*y, y, r/y}] - 
 2*Li[{1, 1, 2, 1, 5}, {x, x^(-1), x*y, y, R/y}] - 
 Li[{1, 1, 2, 1, 5}, {x, x^(-1), y^2, x, r/y}] - 
 Li[{1, 1, 2, 1, 5}, {x, x^(-1), y^2, x, R/y}] - 
 4*Li[{1, 1, 2, 1, 5}, {x, x, 1, y, r/x}] - 
 4*Li[{1, 1, 2, 1, 5}, {x, x, 1, y, R/x}] - 
 4*Li[{1, 1, 2, 1, 5}, {x, x, 1, y, r/(x*y)}] - 
 4*Li[{1, 1, 2, 1, 5}, {x, x, 1, y, R/(x*y)}] + 
 4*Li[{1, 1, 2, 1, 5}, {x, x, x^(-1), y, r/y}] + 
 4*Li[{1, 1, 2, 1, 5}, {x, x, x^(-1), y, R/y}] + 
 4*Li[{1, 1, 2, 1, 5}, {x, x, y^(-1), y, r/x}] + 
 4*Li[{1, 1, 2, 1, 5}, {x, x, y^(-1), y, R/x}] - 
 2*Li[{1, 1, 2, 1, 5}, {x, x, 1/(x*y), y, r}] - 
 2*Li[{1, 1, 2, 1, 5}, {x, x, 1/(x*y), y, R}] + 
 2*Li[{1, 1, 2, 1, 5}, {x, x, y, x^(-1), r}] + 
 2*Li[{1, 1, 2, 1, 5}, {x, x, y, x^(-1), R}] + 
 2*Li[{1, 1, 2, 1, 5}, {x, x, y, y, r/(x*y)}] + 
 2*Li[{1, 1, 2, 1, 5}, {x, x, y, y, R/(x*y)}] + 
 4*Li[{1, 1, 2, 1, 5}, {x, x, y/x, 1, r}] + 
 4*Li[{1, 1, 2, 1, 5}, {x, x, y/x, 1, R}] - 
 2*Li[{1, 1, 2, 1, 5}, {x, x, y/x, x, r/x}] - 
 2*Li[{1, 1, 2, 1, 5}, {x, x, y/x, x, R/x}] - 
 4*Li[{1, 1, 2, 1, 5}, {x, x, y/x, y, r/y}] - 
 4*Li[{1, 1, 2, 1, 5}, {x, x, y/x, y, R/y}] + 
 4*Li[{1, 1, 2, 1, 5}, {x, x, y^2, 1, r/(x*y)}] + 
 4*Li[{1, 1, 2, 1, 5}, {x, x, y^2, 1, R/(x*y)}] - 
 2*Li[{1, 1, 2, 1, 5}, {x, x, y^2, x^(-1), r/y}] - 
 2*Li[{1, 1, 2, 1, 5}, {x, x, y^2, x^(-1), R/y}] - 
 2*Li[{1, 1, 2, 1, 5}, {x, x, y^2, y^(-1), r/x}] - 
 2*Li[{1, 1, 2, 1, 5}, {x, x, y^2, y^(-1), R/x}] - 
 3*Li[{1, 1, 2, 1, 5}, {x, y^(-1), 1, y, r}] - 
 3*Li[{1, 1, 2, 1, 5}, {x, y^(-1), 1, y, R}] - 
 Li[{1, 1, 2, 1, 5}, {x, y^(-1), x, y, r/x}] - 
 Li[{1, 1, 2, 1, 5}, {x, y^(-1), x, y, R/x}] + 
 4*Li[{1, 1, 2, 1, 5}, {x, y^(-1), y, 1, r}] + 
 4*Li[{1, 1, 2, 1, 5}, {x, y^(-1), y, 1, R}] - 
 2*Li[{1, 1, 2, 1, 5}, {x, y^(-1), y, x, r/x}] - 
 2*Li[{1, 1, 2, 1, 5}, {x, y^(-1), y, x, R/x}] - 
 2*Li[{1, 1, 2, 1, 5}, {x, y^(-1), y, y, r/y}] - 
 2*Li[{1, 1, 2, 1, 5}, {x, y^(-1), y, y, R/y}] - 
 Li[{1, 1, 2, 1, 5}, {x, y^(-1), y/x, x, r}] - 
 Li[{1, 1, 2, 1, 5}, {x, y^(-1), y/x, x, R}] - 
 2*Li[{1, 1, 2, 1, 5}, {x, y^(-1), x*y, x^(-1), r}] - 
 2*Li[{1, 1, 2, 1, 5}, {x, y^(-1), x*y, x^(-1), R}] + 
 4*Li[{1, 1, 2, 1, 5}, {x, y^(-1), x*y, y, r/(x*y)}] + 
 4*Li[{1, 1, 2, 1, 5}, {x, y^(-1), x*y, y, R/(x*y)}] + 
 2*Li[{1, 1, 2, 1, 5}, {x, y^(-1), y^2, x, r/(x*y)}] + 
 2*Li[{1, 1, 2, 1, 5}, {x, y^(-1), y^2, x, R/(x*y)}] - 
 Li[{1, 1, 2, 1, 5}, {x, y^(-1), y^2, y^(-1), r}] - 
 Li[{1, 1, 2, 1, 5}, {x, y^(-1), y^2, y^(-1), R}] + 
 6*Li[{1, 1, 2, 1, 5}, {x, y, 1, 1, r}] + 
 6*Li[{1, 1, 2, 1, 5}, {x, y, 1, 1, R}] - 
 6*Li[{1, 1, 2, 1, 5}, {x, y, 1, x, r/x}] - 
 6*Li[{1, 1, 2, 1, 5}, {x, y, 1, x, R/x}] - 
 6*Li[{1, 1, 2, 1, 5}, {x, y, 1, y, r/y}] - 
 6*Li[{1, 1, 2, 1, 5}, {x, y, 1, y, R/y}] + 
 Li[{1, 1, 2, 1, 5}, {x, y, x, x^(-1), r}] + 
 Li[{1, 1, 2, 1, 5}, {x, y, x, x^(-1), R}] + 
 2*Li[{1, 1, 2, 1, 5}, {x, y, x, y, r/(x*y)}] + 
 2*Li[{1, 1, 2, 1, 5}, {x, y, x, y, R/(x*y)}] - 
 2*Li[{1, 1, 2, 1, 5}, {x, y, x/y, y, r/x}] - 
 2*Li[{1, 1, 2, 1, 5}, {x, y, x/y, y, R/x}] + 
 2*Li[{1, 1, 2, 1, 5}, {x, y, y, x, r/(x*y)}] + 
 2*Li[{1, 1, 2, 1, 5}, {x, y, y, x, R/(x*y)}] + 
 Li[{1, 1, 2, 1, 5}, {x, y, y, y^(-1), r}] + 
 Li[{1, 1, 2, 1, 5}, {x, y, y, y^(-1), R}] - 
 2*Li[{1, 1, 2, 1, 5}, {x, y, y/x, x, r/y}] - 
 2*Li[{1, 1, 2, 1, 5}, {x, y, y/x, x, R/y}] + 
 8*Li[{1, 1, 2, 1, 5}, {x, y, x*y, 1, r/(x*y)}] + 
 8*Li[{1, 1, 2, 1, 5}, {x, y, x*y, 1, R/(x*y)}] - 
 4*Li[{1, 1, 2, 1, 5}, {x, y, x*y, x^(-1), r/y}] - 
 4*Li[{1, 1, 2, 1, 5}, {x, y, x*y, x^(-1), R/y}] - 
 4*Li[{1, 1, 2, 1, 5}, {x, y, x*y, y^(-1), r/x}] - 
 4*Li[{1, 1, 2, 1, 5}, {x, y, x*y, y^(-1), R/x}] + 
 4*Li[{1, 1, 2, 1, 5}, {y^(-1), 1, 1, y, r}] + 
 4*Li[{1, 1, 2, 1, 5}, {y^(-1), 1, 1, y, R}] + 
 6*Li[{1, 1, 2, 1, 5}, {y^(-1), 1, x, y, r}] + 
 6*Li[{1, 1, 2, 1, 5}, {y^(-1), 1, x, y, R}] - 
 2*Li[{1, 1, 2, 1, 5}, {y^(-1), 1, x^2, y, r/x}] - 
 2*Li[{1, 1, 2, 1, 5}, {y^(-1), 1, x^2, y, R/x}] - 
 8*Li[{1, 1, 2, 1, 5}, {y^(-1), 1, y, 1, r}] - 
 8*Li[{1, 1, 2, 1, 5}, {y^(-1), 1, y, 1, R}] + 
 4*Li[{1, 1, 2, 1, 5}, {y^(-1), 1, y, x, r}] + 
 4*Li[{1, 1, 2, 1, 5}, {y^(-1), 1, y, x, R}] + 
 4*Li[{1, 1, 2, 1, 5}, {y^(-1), 1, y, x, r/x}] + 
 4*Li[{1, 1, 2, 1, 5}, {y^(-1), 1, y, x, R/x}] + 
 4*Li[{1, 1, 2, 1, 5}, {y^(-1), 1, y, y, r/y}] + 
 4*Li[{1, 1, 2, 1, 5}, {y^(-1), 1, y, y, R/y}] + 
 4*Li[{1, 1, 2, 1, 5}, {y^(-1), 1, x*y, 1, r}] + 
 4*Li[{1, 1, 2, 1, 5}, {y^(-1), 1, x*y, 1, R}] + 
 2*Li[{1, 1, 2, 1, 5}, {y^(-1), 1, x*y, x^(-1), r}] + 
 2*Li[{1, 1, 2, 1, 5}, {y^(-1), 1, x*y, x^(-1), R}] - 
 4*Li[{1, 1, 2, 1, 5}, {y^(-1), 1, x*y, x, r/x}] - 
 4*Li[{1, 1, 2, 1, 5}, {y^(-1), 1, x*y, x, R/x}] - 
 4*Li[{1, 1, 2, 1, 5}, {y^(-1), 1, x*y, y, r/y}] - 
 4*Li[{1, 1, 2, 1, 5}, {y^(-1), 1, x*y, y, R/y}] - 
 4*Li[{1, 1, 2, 1, 5}, {y^(-1), 1, x*y, y, r/(x*y)}] - 
 4*Li[{1, 1, 2, 1, 5}, {y^(-1), 1, x*y, y, R/(x*y)}] - 
 2*Li[{1, 1, 2, 1, 5}, {y^(-1), 1, y^2, x, r/y}] - 
 2*Li[{1, 1, 2, 1, 5}, {y^(-1), 1, y^2, x, R/y}] - 
 2*Li[{1, 1, 2, 1, 5}, {y^(-1), 1, y^2, x, r/(x*y)}] - 
 2*Li[{1, 1, 2, 1, 5}, {y^(-1), 1, y^2, x, R/(x*y)}] + 
 2*Li[{1, 1, 2, 1, 5}, {y^(-1), 1, y^2, y^(-1), r}] + 
 2*Li[{1, 1, 2, 1, 5}, {y^(-1), 1, y^2, y^(-1), R}] - 
 2*Li[{1, 1, 2, 1, 5}, {y^(-1), x^(-1), x, y, r}] - 
 2*Li[{1, 1, 2, 1, 5}, {y^(-1), x^(-1), x, y, R}] + 
 Li[{1, 1, 2, 1, 5}, {y^(-1), x^(-1), x^2, y, r/x}] + 
 Li[{1, 1, 2, 1, 5}, {y^(-1), x^(-1), x^2, y, R/x}] - 
 2*Li[{1, 1, 2, 1, 5}, {y^(-1), x^(-1), y, x, r}] - 
 2*Li[{1, 1, 2, 1, 5}, {y^(-1), x^(-1), y, x, R}] - 
 2*Li[{1, 1, 2, 1, 5}, {y^(-1), x^(-1), x*y, 1, r}] - 
 2*Li[{1, 1, 2, 1, 5}, {y^(-1), x^(-1), x*y, 1, R}] + 
 2*Li[{1, 1, 2, 1, 5}, {y^(-1), x^(-1), x*y, x, r/x}] + 
 2*Li[{1, 1, 2, 1, 5}, {y^(-1), x^(-1), x*y, x, R/x}] + 
 2*Li[{1, 1, 2, 1, 5}, {y^(-1), x^(-1), x*y, y, r/y}] + 
 2*Li[{1, 1, 2, 1, 5}, {y^(-1), x^(-1), x*y, y, R/y}] + 
 Li[{1, 1, 2, 1, 5}, {y^(-1), x^(-1), y^2, x, r/y}] + 
 Li[{1, 1, 2, 1, 5}, {y^(-1), x^(-1), y^2, x, R/y}] - 
 3*Li[{1, 1, 2, 1, 5}, {y^(-1), x, 1, y, r}] - 
 3*Li[{1, 1, 2, 1, 5}, {y^(-1), x, 1, y, R}] - 
 Li[{1, 1, 2, 1, 5}, {y^(-1), x, x, y, r/x}] - 
 Li[{1, 1, 2, 1, 5}, {y^(-1), x, x, y, R/x}] + 
 4*Li[{1, 1, 2, 1, 5}, {y^(-1), x, y, 1, r}] + 
 4*Li[{1, 1, 2, 1, 5}, {y^(-1), x, y, 1, R}] - 
 2*Li[{1, 1, 2, 1, 5}, {y^(-1), x, y, x, r/x}] - 
 2*Li[{1, 1, 2, 1, 5}, {y^(-1), x, y, x, R/x}] - 
 2*Li[{1, 1, 2, 1, 5}, {y^(-1), x, y, y, r/y}] - 
 2*Li[{1, 1, 2, 1, 5}, {y^(-1), x, y, y, R/y}] - 
 Li[{1, 1, 2, 1, 5}, {y^(-1), x, y/x, x, r}] - 
 Li[{1, 1, 2, 1, 5}, {y^(-1), x, y/x, x, R}] - 
 2*Li[{1, 1, 2, 1, 5}, {y^(-1), x, x*y, x^(-1), r}] - 
 2*Li[{1, 1, 2, 1, 5}, {y^(-1), x, x*y, x^(-1), R}] + 
 4*Li[{1, 1, 2, 1, 5}, {y^(-1), x, x*y, y, r/(x*y)}] + 
 4*Li[{1, 1, 2, 1, 5}, {y^(-1), x, x*y, y, R/(x*y)}] + 
 2*Li[{1, 1, 2, 1, 5}, {y^(-1), x, y^2, x, r/(x*y)}] + 
 2*Li[{1, 1, 2, 1, 5}, {y^(-1), x, y^2, x, R/(x*y)}] - 
 Li[{1, 1, 2, 1, 5}, {y^(-1), x, y^2, y^(-1), r}] - 
 Li[{1, 1, 2, 1, 5}, {y^(-1), x, y^2, y^(-1), R}] + 
 2*Li[{1, 1, 2, 1, 5}, {y^(-1), y, 1, 1, r}] + 
 2*Li[{1, 1, 2, 1, 5}, {y^(-1), y, 1, 1, R}] - 
 3*Li[{1, 1, 2, 1, 5}, {y^(-1), y, 1, x, r}] - 
 3*Li[{1, 1, 2, 1, 5}, {y^(-1), y, 1, x, R}] + 
 2*Li[{1, 1, 2, 1, 5}, {y^(-1), y, 1, x, r/x}] + 
 2*Li[{1, 1, 2, 1, 5}, {y^(-1), y, 1, x, R/x}] - 
 2*Li[{1, 1, 2, 1, 5}, {y^(-1), y, 1, y, r/y}] - 
 2*Li[{1, 1, 2, 1, 5}, {y^(-1), y, 1, y, R/y}] + 
 6*Li[{1, 1, 2, 1, 5}, {y^(-1), y, x, 1, r}] + 
 6*Li[{1, 1, 2, 1, 5}, {y^(-1), y, x, 1, R}] - 
 3*Li[{1, 1, 2, 1, 5}, {y^(-1), y, x, x, r/x}] - 
 3*Li[{1, 1, 2, 1, 5}, {y^(-1), y, x, x, R/x}] - 
 4*Li[{1, 1, 2, 1, 5}, {y^(-1), y, x, y, r/y}] - 
 4*Li[{1, 1, 2, 1, 5}, {y^(-1), y, x, y, R/y}] - 
 Li[{1, 1, 2, 1, 5}, {y^(-1), y, x^2, x^(-1), r}] - 
 Li[{1, 1, 2, 1, 5}, {y^(-1), y, x^2, x^(-1), R}] + 
 2*Li[{1, 1, 2, 1, 5}, {y^(-1), y, x^2, y, r/(x*y)}] + 
 2*Li[{1, 1, 2, 1, 5}, {y^(-1), y, x^2, y, R/(x*y)}] - 
 Li[{1, 1, 2, 1, 5}, {y^(-1), y, x/y, y, r}] - 
 Li[{1, 1, 2, 1, 5}, {y^(-1), y, x/y, y, R}] - 
 4*Li[{1, 1, 2, 1, 5}, {y^(-1), y, y, x, r/(x*y)}] - 
 4*Li[{1, 1, 2, 1, 5}, {y^(-1), y, y, x, R/(x*y)}] + 
 2*Li[{1, 1, 2, 1, 5}, {y^(-1), y, y/x, x, r/y}] + 
 2*Li[{1, 1, 2, 1, 5}, {y^(-1), y, y/x, x, R/y}] + 
 4*Li[{1, 1, 2, 1, 5}, {y^(-1), y, x*y, x, r/(x*y)}] + 
 4*Li[{1, 1, 2, 1, 5}, {y^(-1), y, x*y, x, R/(x*y)}] - 
 2*Li[{1, 1, 2, 1, 5}, {y^(-1), y, x*y, y^(-1), r}] - 
 2*Li[{1, 1, 2, 1, 5}, {y^(-1), y, x*y, y^(-1), R}] - 
 4*Li[{1, 1, 2, 1, 5}, {y, 1, 1, 1, r}] - 
 4*Li[{1, 1, 2, 1, 5}, {y, 1, 1, 1, R}] + 
 4*Li[{1, 1, 2, 1, 5}, {y, 1, 1, x, r}] + 
 4*Li[{1, 1, 2, 1, 5}, {y, 1, 1, x, R}] + 
 4*Li[{1, 1, 2, 1, 5}, {y, 1, 1, x, r/x}] + 
 4*Li[{1, 1, 2, 1, 5}, {y, 1, 1, x, R/x}] + 
 4*Li[{1, 1, 2, 1, 5}, {y, 1, 1, y, r/y}] + 
 4*Li[{1, 1, 2, 1, 5}, {y, 1, 1, y, R/y}] - 
 12*Li[{1, 1, 2, 1, 5}, {y, 1, x, 1, r}] - 
 12*Li[{1, 1, 2, 1, 5}, {y, 1, x, 1, R}] + 
 6*Li[{1, 1, 2, 1, 5}, {y, 1, x, x, r/x}] + 
 6*Li[{1, 1, 2, 1, 5}, {y, 1, x, x, R/x}] + 
 6*Li[{1, 1, 2, 1, 5}, {y, 1, x, y, r/y}] + 
 6*Li[{1, 1, 2, 1, 5}, {y, 1, x, y, R/y}] - 
 4*Li[{1, 1, 2, 1, 5}, {y, 1, x, y, r/(x*y)}] - 
 4*Li[{1, 1, 2, 1, 5}, {y, 1, x, y, R/(x*y)}] + 
 2*Li[{1, 1, 2, 1, 5}, {y, 1, x^2, x^(-1), r}] + 
 2*Li[{1, 1, 2, 1, 5}, {y, 1, x^2, x^(-1), R}] - 
 2*Li[{1, 1, 2, 1, 5}, {y, 1, x^2, y, r/(x*y)}] - 
 2*Li[{1, 1, 2, 1, 5}, {y, 1, x^2, y, R/(x*y)}] + 
 2*Li[{1, 1, 2, 1, 5}, {y, 1, x/y, y, r/x}] + 
 2*Li[{1, 1, 2, 1, 5}, {y, 1, x/y, y, R/x}] - 
 2*Li[{1, 1, 2, 1, 5}, {y, 1, y, x, r/(x*y)}] - 
 2*Li[{1, 1, 2, 1, 5}, {y, 1, y, x, R/(x*y)}] + 
 2*Li[{1, 1, 2, 1, 5}, {y, 1, y/x, x, r/y}] + 
 2*Li[{1, 1, 2, 1, 5}, {y, 1, y/x, x, R/y}] - 
 8*Li[{1, 1, 2, 1, 5}, {y, 1, x*y, 1, r/(x*y)}] - 
 8*Li[{1, 1, 2, 1, 5}, {y, 1, x*y, 1, R/(x*y)}] + 
 4*Li[{1, 1, 2, 1, 5}, {y, 1, x*y, x^(-1), r/y}] + 
 4*Li[{1, 1, 2, 1, 5}, {y, 1, x*y, x^(-1), R/y}] - 
 4*Li[{1, 1, 2, 1, 5}, {y, 1, x*y, x, r/(x*y)}] - 
 4*Li[{1, 1, 2, 1, 5}, {y, 1, x*y, x, R/(x*y)}] + 
 2*Li[{1, 1, 2, 1, 5}, {y, 1, x*y, y^(-1), r}] + 
 2*Li[{1, 1, 2, 1, 5}, {y, 1, x*y, y^(-1), R}] + 
 4*Li[{1, 1, 2, 1, 5}, {y, 1, x*y, y^(-1), r/x}] + 
 4*Li[{1, 1, 2, 1, 5}, {y, 1, x*y, y^(-1), R/x}] - 
 3*Li[{1, 1, 2, 1, 5}, {y, x^(-1), 1, x, r}] - 
 3*Li[{1, 1, 2, 1, 5}, {y, x^(-1), 1, x, R}] + 
 4*Li[{1, 1, 2, 1, 5}, {y, x^(-1), x, 1, r}] + 
 4*Li[{1, 1, 2, 1, 5}, {y, x^(-1), x, 1, R}] - 
 2*Li[{1, 1, 2, 1, 5}, {y, x^(-1), x, x, r/x}] - 
 2*Li[{1, 1, 2, 1, 5}, {y, x^(-1), x, x, R/x}] - 
 2*Li[{1, 1, 2, 1, 5}, {y, x^(-1), x, y, r/y}] - 
 2*Li[{1, 1, 2, 1, 5}, {y, x^(-1), x, y, R/y}] - 
 Li[{1, 1, 2, 1, 5}, {y, x^(-1), x^2, x^(-1), r}] - 
 Li[{1, 1, 2, 1, 5}, {y, x^(-1), x^2, x^(-1), R}] + 
 2*Li[{1, 1, 2, 1, 5}, {y, x^(-1), x^2, y, r/(x*y)}] + 
 2*Li[{1, 1, 2, 1, 5}, {y, x^(-1), x^2, y, R/(x*y)}] - 
 Li[{1, 1, 2, 1, 5}, {y, x^(-1), x/y, y, r}] - 
 Li[{1, 1, 2, 1, 5}, {y, x^(-1), x/y, y, R}] - 
 Li[{1, 1, 2, 1, 5}, {y, x^(-1), y, x, r/y}] - 
 Li[{1, 1, 2, 1, 5}, {y, x^(-1), y, x, R/y}] + 
 4*Li[{1, 1, 2, 1, 5}, {y, x^(-1), x*y, x, r/(x*y)}] + 
 4*Li[{1, 1, 2, 1, 5}, {y, x^(-1), x*y, x, R/(x*y)}] - 
 2*Li[{1, 1, 2, 1, 5}, {y, x^(-1), x*y, y^(-1), r}] - 
 2*Li[{1, 1, 2, 1, 5}, {y, x^(-1), x*y, y^(-1), R}] + 
 6*Li[{1, 1, 2, 1, 5}, {y, x, 1, 1, r}] + 
 6*Li[{1, 1, 2, 1, 5}, {y, x, 1, 1, R}] - 
 6*Li[{1, 1, 2, 1, 5}, {y, x, 1, x, r/x}] - 
 6*Li[{1, 1, 2, 1, 5}, {y, x, 1, x, R/x}] - 
 6*Li[{1, 1, 2, 1, 5}, {y, x, 1, y, r/y}] - 
 6*Li[{1, 1, 2, 1, 5}, {y, x, 1, y, R/y}] + 
 Li[{1, 1, 2, 1, 5}, {y, x, x, x^(-1), r}] + 
 Li[{1, 1, 2, 1, 5}, {y, x, x, x^(-1), R}] + 
 2*Li[{1, 1, 2, 1, 5}, {y, x, x, y, r/(x*y)}] + 
 2*Li[{1, 1, 2, 1, 5}, {y, x, x, y, R/(x*y)}] - 
 2*Li[{1, 1, 2, 1, 5}, {y, x, x/y, y, r/x}] - 
 2*Li[{1, 1, 2, 1, 5}, {y, x, x/y, y, R/x}] + 
 2*Li[{1, 1, 2, 1, 5}, {y, x, y, x, r/(x*y)}] + 
 2*Li[{1, 1, 2, 1, 5}, {y, x, y, x, R/(x*y)}] + 
 Li[{1, 1, 2, 1, 5}, {y, x, y, y^(-1), r}] + 
 Li[{1, 1, 2, 1, 5}, {y, x, y, y^(-1), R}] - 
 2*Li[{1, 1, 2, 1, 5}, {y, x, y/x, x, r/y}] - 
 2*Li[{1, 1, 2, 1, 5}, {y, x, y/x, x, R/y}] + 
 8*Li[{1, 1, 2, 1, 5}, {y, x, x*y, 1, r/(x*y)}] + 
 8*Li[{1, 1, 2, 1, 5}, {y, x, x*y, 1, R/(x*y)}] - 
 4*Li[{1, 1, 2, 1, 5}, {y, x, x*y, x^(-1), r/y}] - 
 4*Li[{1, 1, 2, 1, 5}, {y, x, x*y, x^(-1), R/y}] - 
 4*Li[{1, 1, 2, 1, 5}, {y, x, x*y, y^(-1), r/x}] - 
 4*Li[{1, 1, 2, 1, 5}, {y, x, x*y, y^(-1), R/x}] + 
 Li[{1, 1, 2, 1, 5}, {y, y^(-1), 1, y, r}] + 
 Li[{1, 1, 2, 1, 5}, {y, y^(-1), 1, y, R}] + 
 3*Li[{1, 1, 2, 1, 5}, {y, y^(-1), x, y, r}] + 
 3*Li[{1, 1, 2, 1, 5}, {y, y^(-1), x, y, R}] - 
 Li[{1, 1, 2, 1, 5}, {y, y^(-1), x^2, y, r/x}] - 
 Li[{1, 1, 2, 1, 5}, {y, y^(-1), x^2, y, R/x}] - 
 6*Li[{1, 1, 2, 1, 5}, {y, y^(-1), y, 1, r}] - 
 6*Li[{1, 1, 2, 1, 5}, {y, y^(-1), y, 1, R}] + 
 3*Li[{1, 1, 2, 1, 5}, {y, y^(-1), y, x, r}] + 
 3*Li[{1, 1, 2, 1, 5}, {y, y^(-1), y, x, R}] + 
 2*Li[{1, 1, 2, 1, 5}, {y, y^(-1), y, x, r/x}] + 
 2*Li[{1, 1, 2, 1, 5}, {y, y^(-1), y, x, R/x}] + 
 3*Li[{1, 1, 2, 1, 5}, {y, y^(-1), y, y, r/y}] + 
 3*Li[{1, 1, 2, 1, 5}, {y, y^(-1), y, y, R/y}] - 
 Li[{1, 1, 2, 1, 5}, {y, y^(-1), y/x, x, r}] - 
 Li[{1, 1, 2, 1, 5}, {y, y^(-1), y/x, x, R}] + 
 2*Li[{1, 1, 2, 1, 5}, {y, y^(-1), x*y, 1, r}] + 
 2*Li[{1, 1, 2, 1, 5}, {y, y^(-1), x*y, 1, R}] - 
 2*Li[{1, 1, 2, 1, 5}, {y, y^(-1), x*y, x, r/x}] - 
 2*Li[{1, 1, 2, 1, 5}, {y, y^(-1), x*y, x, R/x}] - 
 2*Li[{1, 1, 2, 1, 5}, {y, y^(-1), x*y, y, r/y}] - 
 2*Li[{1, 1, 2, 1, 5}, {y, y^(-1), x*y, y, R/y}] - 
 Li[{1, 1, 2, 1, 5}, {y, y^(-1), y^2, x, r/y}] - 
 Li[{1, 1, 2, 1, 5}, {y, y^(-1), y^2, x, R/y}] + 
 Li[{1, 1, 2, 1, 5}, {y, y^(-1), y^2, y^(-1), r}] + 
 Li[{1, 1, 2, 1, 5}, {y, y^(-1), y^2, y^(-1), R}] - 
 4*Li[{1, 1, 2, 1, 5}, {y, y, 1, x, r/y}] - 
 4*Li[{1, 1, 2, 1, 5}, {y, y, 1, x, R/y}] - 
 4*Li[{1, 1, 2, 1, 5}, {y, y, 1, x, r/(x*y)}] - 
 4*Li[{1, 1, 2, 1, 5}, {y, y, 1, x, R/(x*y)}] + 
 4*Li[{1, 1, 2, 1, 5}, {y, y, x^(-1), x, r/y}] + 
 4*Li[{1, 1, 2, 1, 5}, {y, y, x^(-1), x, R/y}] + 
 2*Li[{1, 1, 2, 1, 5}, {y, y, x, x, r/(x*y)}] + 
 2*Li[{1, 1, 2, 1, 5}, {y, y, x, x, R/(x*y)}] + 
 2*Li[{1, 1, 2, 1, 5}, {y, y, x, y^(-1), r}] + 
 2*Li[{1, 1, 2, 1, 5}, {y, y, x, y^(-1), R}] + 
 4*Li[{1, 1, 2, 1, 5}, {y, y, x^2, 1, r/(x*y)}] + 
 4*Li[{1, 1, 2, 1, 5}, {y, y, x^2, 1, R/(x*y)}] - 
 2*Li[{1, 1, 2, 1, 5}, {y, y, x^2, x^(-1), r/y}] - 
 2*Li[{1, 1, 2, 1, 5}, {y, y, x^2, x^(-1), R/y}] - 
 2*Li[{1, 1, 2, 1, 5}, {y, y, x^2, y^(-1), r/x}] - 
 2*Li[{1, 1, 2, 1, 5}, {y, y, x^2, y^(-1), R/x}] + 
 4*Li[{1, 1, 2, 1, 5}, {y, y, y^(-1), x, r/x}] + 
 4*Li[{1, 1, 2, 1, 5}, {y, y, y^(-1), x, R/x}] - 
 2*Li[{1, 1, 2, 1, 5}, {y, y, 1/(x*y), x, r}] - 
 2*Li[{1, 1, 2, 1, 5}, {y, y, 1/(x*y), x, R}] + 
 4*Li[{1, 1, 2, 1, 5}, {y, y, x/y, 1, r}] + 
 4*Li[{1, 1, 2, 1, 5}, {y, y, x/y, 1, R}] - 
 4*Li[{1, 1, 2, 1, 5}, {y, y, x/y, x, r/x}] - 
 4*Li[{1, 1, 2, 1, 5}, {y, y, x/y, x, R/x}] - 
 2*Li[{1, 1, 2, 1, 5}, {y, y, x/y, y, r/y}] - 
 2*Li[{1, 1, 2, 1, 5}, {y, y, x/y, y, R/y}] - 
 8*Li[{1, 1, 2, 5, 1}, {1, 1, 1, r, x}] - 
 8*Li[{1, 1, 2, 5, 1}, {1, 1, 1, r, y}] - 
 8*Li[{1, 1, 2, 5, 1}, {1, 1, 1, R, x}] - 
 8*Li[{1, 1, 2, 5, 1}, {1, 1, 1, R, y}] - 
 4*Li[{1, 1, 2, 5, 1}, {1, 1, 1, r/x, x}] - 
 4*Li[{1, 1, 2, 5, 1}, {1, 1, 1, R/x, x}] - 
 4*Li[{1, 1, 2, 5, 1}, {1, 1, 1, r/y, y}] - 
 4*Li[{1, 1, 2, 5, 1}, {1, 1, 1, R/y, y}] - 
 12*Li[{1, 1, 2, 5, 1}, {1, 1, x, r, y}] - 
 12*Li[{1, 1, 2, 5, 1}, {1, 1, x, R, y}] + 
 8*Li[{1, 1, 2, 5, 1}, {1, 1, x, r/(x*y), y}] + 
 8*Li[{1, 1, 2, 5, 1}, {1, 1, x, R/(x*y), y}] + 
 4*Li[{1, 1, 2, 5, 1}, {1, 1, x^2, r/x, y}] + 
 4*Li[{1, 1, 2, 5, 1}, {1, 1, x^2, R/x, y}] - 
 4*Li[{1, 1, 2, 5, 1}, {1, 1, x/y, r/x, y}] - 
 4*Li[{1, 1, 2, 5, 1}, {1, 1, x/y, R/x, y}] - 
 12*Li[{1, 1, 2, 5, 1}, {1, 1, y, r, x}] - 
 12*Li[{1, 1, 2, 5, 1}, {1, 1, y, R, x}] + 
 8*Li[{1, 1, 2, 5, 1}, {1, 1, y, r/(x*y), x}] + 
 8*Li[{1, 1, 2, 5, 1}, {1, 1, y, R/(x*y), x}] - 
 4*Li[{1, 1, 2, 5, 1}, {1, 1, y/x, r/y, x}] - 
 4*Li[{1, 1, 2, 5, 1}, {1, 1, y/x, R/y, x}] + 
 4*Li[{1, 1, 2, 5, 1}, {1, 1, x*y, r/x, x}] + 
 4*Li[{1, 1, 2, 5, 1}, {1, 1, x*y, R/x, x}] + 
 4*Li[{1, 1, 2, 5, 1}, {1, 1, x*y, r/y, y}] + 
 4*Li[{1, 1, 2, 5, 1}, {1, 1, x*y, R/y, y}] + 
 4*Li[{1, 1, 2, 5, 1}, {1, 1, x*y, r/(x*y), x}] + 
 4*Li[{1, 1, 2, 5, 1}, {1, 1, x*y, r/(x*y), y}] + 
 4*Li[{1, 1, 2, 5, 1}, {1, 1, x*y, R/(x*y), x}] + 
 4*Li[{1, 1, 2, 5, 1}, {1, 1, x*y, R/(x*y), y}] + 
 4*Li[{1, 1, 2, 5, 1}, {1, 1, y^2, r/y, x}] + 
 4*Li[{1, 1, 2, 5, 1}, {1, 1, y^2, R/y, x}] + 
 2*Li[{1, 1, 2, 5, 1}, {1, x^(-1), 1, r, x}] + 
 2*Li[{1, 1, 2, 5, 1}, {1, x^(-1), 1, R, x}] - 
 2*Li[{1, 1, 2, 5, 1}, {1, x^(-1), x^2, r/(x*y), y}] - 
 2*Li[{1, 1, 2, 5, 1}, {1, x^(-1), x^2, R/(x*y), y}] + 
 2*Li[{1, 1, 2, 5, 1}, {1, x^(-1), x/y, r, y}] + 
 2*Li[{1, 1, 2, 5, 1}, {1, x^(-1), x/y, R, y}] - 
 2*Li[{1, 1, 2, 5, 1}, {1, x^(-1), x*y, r/(x*y), x}] - 
 2*Li[{1, 1, 2, 5, 1}, {1, x^(-1), x*y, R/(x*y), x}] + 
 6*Li[{1, 1, 2, 5, 1}, {1, x, 1, r, y}] + 
 6*Li[{1, 1, 2, 5, 1}, {1, x, 1, R, y}] + 
 4*Li[{1, 1, 2, 5, 1}, {1, x, 1, r/x, x}] + 
 4*Li[{1, 1, 2, 5, 1}, {1, x, 1, r/x, y}] + 
 4*Li[{1, 1, 2, 5, 1}, {1, x, 1, R/x, x}] + 
 4*Li[{1, 1, 2, 5, 1}, {1, x, 1, R/x, y}] + 
 4*Li[{1, 1, 2, 5, 1}, {1, x, 1, r/(x*y), y}] + 
 4*Li[{1, 1, 2, 5, 1}, {1, x, 1, R/(x*y), y}] - 
 4*Li[{1, 1, 2, 5, 1}, {1, x, x^(-1), r/y, y}] - 
 4*Li[{1, 1, 2, 5, 1}, {1, x, x^(-1), R/y, y}] + 
 2*Li[{1, 1, 2, 5, 1}, {1, x, x, r/x, y}] + 
 2*Li[{1, 1, 2, 5, 1}, {1, x, x, R/x, y}] - 
 4*Li[{1, 1, 2, 5, 1}, {1, x, y^(-1), r/x, y}] - 
 4*Li[{1, 1, 2, 5, 1}, {1, x, y^(-1), R/x, y}] + 
 2*Li[{1, 1, 2, 5, 1}, {1, x, 1/(x*y), r, y}] + 
 2*Li[{1, 1, 2, 5, 1}, {1, x, 1/(x*y), R, y}] + 
 2*Li[{1, 1, 2, 5, 1}, {1, x, y, r/x, x}] + 
 2*Li[{1, 1, 2, 5, 1}, {1, x, y, R/x, x}] - 
 4*Li[{1, 1, 2, 5, 1}, {1, x, y, r/(x*y), x}] - 
 4*Li[{1, 1, 2, 5, 1}, {1, x, y, r/(x*y), y}] - 
 4*Li[{1, 1, 2, 5, 1}, {1, x, y, R/(x*y), x}] - 
 4*Li[{1, 1, 2, 5, 1}, {1, x, y, R/(x*y), y}] + 
 2*Li[{1, 1, 2, 5, 1}, {1, x, y/x, r, x}] + 
 2*Li[{1, 1, 2, 5, 1}, {1, x, y/x, R, x}] + 
 2*Li[{1, 1, 2, 5, 1}, {1, x, y/x, r/y, x}] + 
 2*Li[{1, 1, 2, 5, 1}, {1, x, y/x, r/y, y}] + 
 2*Li[{1, 1, 2, 5, 1}, {1, x, y/x, R/y, x}] + 
 2*Li[{1, 1, 2, 5, 1}, {1, x, y/x, R/y, y}] - 
 4*Li[{1, 1, 2, 5, 1}, {1, x, x*y, r/(x*y), y}] - 
 4*Li[{1, 1, 2, 5, 1}, {1, x, x*y, R/(x*y), y}] - 
 2*Li[{1, 1, 2, 5, 1}, {1, x, y^2, r/(x*y), x}] - 
 2*Li[{1, 1, 2, 5, 1}, {1, x, y^2, R/(x*y), x}] + 
 2*Li[{1, 1, 2, 5, 1}, {1, y^(-1), 1, r, y}] + 
 2*Li[{1, 1, 2, 5, 1}, {1, y^(-1), 1, R, y}] + 
 2*Li[{1, 1, 2, 5, 1}, {1, y^(-1), y/x, r, x}] + 
 2*Li[{1, 1, 2, 5, 1}, {1, y^(-1), y/x, R, x}] - 
 2*Li[{1, 1, 2, 5, 1}, {1, y^(-1), x*y, r/(x*y), y}] - 
 2*Li[{1, 1, 2, 5, 1}, {1, y^(-1), x*y, R/(x*y), y}] - 
 2*Li[{1, 1, 2, 5, 1}, {1, y^(-1), y^2, r/(x*y), x}] - 
 2*Li[{1, 1, 2, 5, 1}, {1, y^(-1), y^2, R/(x*y), x}] + 
 6*Li[{1, 1, 2, 5, 1}, {1, y, 1, r, x}] + 
 6*Li[{1, 1, 2, 5, 1}, {1, y, 1, R, x}] + 
 4*Li[{1, 1, 2, 5, 1}, {1, y, 1, r/y, x}] + 
 4*Li[{1, 1, 2, 5, 1}, {1, y, 1, r/y, y}] + 
 4*Li[{1, 1, 2, 5, 1}, {1, y, 1, R/y, x}] + 
 4*Li[{1, 1, 2, 5, 1}, {1, y, 1, R/y, y}] + 
 4*Li[{1, 1, 2, 5, 1}, {1, y, 1, r/(x*y), x}] + 
 4*Li[{1, 1, 2, 5, 1}, {1, y, 1, R/(x*y), x}] - 
 4*Li[{1, 1, 2, 5, 1}, {1, y, x^(-1), r/y, x}] - 
 4*Li[{1, 1, 2, 5, 1}, {1, y, x^(-1), R/y, x}] + 
 2*Li[{1, 1, 2, 5, 1}, {1, y, x, r/y, y}] + 
 2*Li[{1, 1, 2, 5, 1}, {1, y, x, R/y, y}] - 
 4*Li[{1, 1, 2, 5, 1}, {1, y, x, r/(x*y), x}] - 
 4*Li[{1, 1, 2, 5, 1}, {1, y, x, r/(x*y), y}] - 
 4*Li[{1, 1, 2, 5, 1}, {1, y, x, R/(x*y), x}] - 
 4*Li[{1, 1, 2, 5, 1}, {1, y, x, R/(x*y), y}] - 
 2*Li[{1, 1, 2, 5, 1}, {1, y, x^2, r/(x*y), y}] - 
 2*Li[{1, 1, 2, 5, 1}, {1, y, x^2, R/(x*y), y}] - 
 4*Li[{1, 1, 2, 5, 1}, {1, y, y^(-1), r/x, x}] - 
 4*Li[{1, 1, 2, 5, 1}, {1, y, y^(-1), R/x, x}] + 
 2*Li[{1, 1, 2, 5, 1}, {1, y, 1/(x*y), r, x}] + 
 2*Li[{1, 1, 2, 5, 1}, {1, y, 1/(x*y), R, x}] + 
 2*Li[{1, 1, 2, 5, 1}, {1, y, x/y, r, y}] + 
 2*Li[{1, 1, 2, 5, 1}, {1, y, x/y, R, y}] + 
 2*Li[{1, 1, 2, 5, 1}, {1, y, x/y, r/x, x}] + 
 2*Li[{1, 1, 2, 5, 1}, {1, y, x/y, r/x, y}] + 
 2*Li[{1, 1, 2, 5, 1}, {1, y, x/y, R/x, x}] + 
 2*Li[{1, 1, 2, 5, 1}, {1, y, x/y, R/x, y}] + 
 2*Li[{1, 1, 2, 5, 1}, {1, y, y, r/y, x}] + 
 2*Li[{1, 1, 2, 5, 1}, {1, y, y, R/y, x}] - 
 4*Li[{1, 1, 2, 5, 1}, {1, y, x*y, r/(x*y), x}] - 
 4*Li[{1, 1, 2, 5, 1}, {1, y, x*y, R/(x*y), x}] + 
 4*Li[{1, 1, 2, 5, 1}, {x^(-1), 1, 1, r, x}] + 
 4*Li[{1, 1, 2, 5, 1}, {x^(-1), 1, 1, R, x}] + 
 4*Li[{1, 1, 2, 5, 1}, {x^(-1), 1, x, r, y}] + 
 4*Li[{1, 1, 2, 5, 1}, {x^(-1), 1, x, R, y}] - 
 2*Li[{1, 1, 2, 5, 1}, {x^(-1), 1, x^2, r/x, y}] - 
 2*Li[{1, 1, 2, 5, 1}, {x^(-1), 1, x^2, R/x, y}] + 
 6*Li[{1, 1, 2, 5, 1}, {x^(-1), 1, y, r, x}] + 
 6*Li[{1, 1, 2, 5, 1}, {x^(-1), 1, y, R, x}] - 
 2*Li[{1, 1, 2, 5, 1}, {x^(-1), 1, x*y, r/x, x}] - 
 2*Li[{1, 1, 2, 5, 1}, {x^(-1), 1, x*y, R/x, x}] - 
 2*Li[{1, 1, 2, 5, 1}, {x^(-1), 1, x*y, r/y, y}] - 
 2*Li[{1, 1, 2, 5, 1}, {x^(-1), 1, x*y, R/y, y}] - 
 2*Li[{1, 1, 2, 5, 1}, {x^(-1), 1, x*y, r/(x*y), x}] - 
 2*Li[{1, 1, 2, 5, 1}, {x^(-1), 1, x*y, R/(x*y), x}] - 
 2*Li[{1, 1, 2, 5, 1}, {x^(-1), 1, y^2, r/y, x}] - 
 2*Li[{1, 1, 2, 5, 1}, {x^(-1), 1, y^2, R/y, x}] - 
 3*Li[{1, 1, 2, 5, 1}, {x^(-1), x, 1, r, y}] - 
 3*Li[{1, 1, 2, 5, 1}, {x^(-1), x, 1, R, y}] - 
 Li[{1, 1, 2, 5, 1}, {x^(-1), x, 1, r/x, x}] - 
 Li[{1, 1, 2, 5, 1}, {x^(-1), x, 1, R/x, x}] + 
 3*Li[{1, 1, 2, 5, 1}, {x^(-1), x, 1, r/y, y}] + 
 3*Li[{1, 1, 2, 5, 1}, {x^(-1), x, 1, R/y, y}] - 
 4*Li[{1, 1, 2, 5, 1}, {x^(-1), x, x, r/(x*y), y}] - 
 4*Li[{1, 1, 2, 5, 1}, {x^(-1), x, x, R/(x*y), y}] + 
 2*Li[{1, 1, 2, 5, 1}, {x^(-1), x, x/y, r/x, y}] + 
 2*Li[{1, 1, 2, 5, 1}, {x^(-1), x, x/y, R/x, y}] - 
 Li[{1, 1, 2, 5, 1}, {x^(-1), x, y, r/x, x}] - 
 Li[{1, 1, 2, 5, 1}, {x^(-1), x, y, R/x, x}] - 
 Li[{1, 1, 2, 5, 1}, {x^(-1), x, y/x, r, x}] - 
 Li[{1, 1, 2, 5, 1}, {x^(-1), x, y/x, R, x}] + 
 2*Li[{1, 1, 2, 5, 1}, {x^(-1), x, x*y, r/(x*y), y}] + 
 2*Li[{1, 1, 2, 5, 1}, {x^(-1), x, x*y, R/(x*y), y}] + 
 Li[{1, 1, 2, 5, 1}, {x^(-1), x, y^2, r/(x*y), x}] + 
 Li[{1, 1, 2, 5, 1}, {x^(-1), x, y^2, R/(x*y), x}] - 
 2*Li[{1, 1, 2, 5, 1}, {x^(-1), y^(-1), x, r, y}] - 
 2*Li[{1, 1, 2, 5, 1}, {x^(-1), y^(-1), x, R, y}] + 
 Li[{1, 1, 2, 5, 1}, {x^(-1), y^(-1), x^2, r/x, y}] + 
 Li[{1, 1, 2, 5, 1}, {x^(-1), y^(-1), x^2, R/x, y}] - 
 2*Li[{1, 1, 2, 5, 1}, {x^(-1), y^(-1), y, r, x}] - 
 2*Li[{1, 1, 2, 5, 1}, {x^(-1), y^(-1), y, R, x}] + 
 Li[{1, 1, 2, 5, 1}, {x^(-1), y^(-1), x*y, r/x, x}] + 
 Li[{1, 1, 2, 5, 1}, {x^(-1), y^(-1), x*y, R/x, x}] + 
 Li[{1, 1, 2, 5, 1}, {x^(-1), y^(-1), x*y, r/y, y}] + 
 Li[{1, 1, 2, 5, 1}, {x^(-1), y^(-1), x*y, R/y, y}] + 
 Li[{1, 1, 2, 5, 1}, {x^(-1), y^(-1), y^2, r/y, x}] + 
 Li[{1, 1, 2, 5, 1}, {x^(-1), y^(-1), y^2, R/y, x}] - 
 3*Li[{1, 1, 2, 5, 1}, {x^(-1), y, 1, r, x}] - 
 3*Li[{1, 1, 2, 5, 1}, {x^(-1), y, 1, R, x}] + 
 Li[{1, 1, 2, 5, 1}, {x^(-1), y, x^2, r/(x*y), y}] + 
 Li[{1, 1, 2, 5, 1}, {x^(-1), y, x^2, R/(x*y), y}] - 
 Li[{1, 1, 2, 5, 1}, {x^(-1), y, x/y, r, y}] - 
 Li[{1, 1, 2, 5, 1}, {x^(-1), y, x/y, R, y}] - 
 Li[{1, 1, 2, 5, 1}, {x^(-1), y, y, r/y, x}] - 
 Li[{1, 1, 2, 5, 1}, {x^(-1), y, y, R/y, x}] + 
 2*Li[{1, 1, 2, 5, 1}, {x^(-1), y, x*y, r/(x*y), x}] + 
 2*Li[{1, 1, 2, 5, 1}, {x^(-1), y, x*y, R/(x*y), x}] + 
 4*Li[{1, 1, 2, 5, 1}, {x, 1, 1, r, y}] + 
 4*Li[{1, 1, 2, 5, 1}, {x, 1, 1, R, y}] + 
 2*Li[{1, 1, 2, 5, 1}, {x, 1, 1, r/x, x}] + 
 2*Li[{1, 1, 2, 5, 1}, {x, 1, 1, R/x, x}] + 
 2*Li[{1, 1, 2, 5, 1}, {x, 1, 1, r/y, y}] + 
 2*Li[{1, 1, 2, 5, 1}, {x, 1, 1, R/y, y}] - 
 2*Li[{1, 1, 2, 5, 1}, {x, 1, x, r/(x*y), y}] - 
 2*Li[{1, 1, 2, 5, 1}, {x, 1, x, R/(x*y), y}] + 
 2*Li[{1, 1, 2, 5, 1}, {x, 1, x/y, r/x, y}] + 
 2*Li[{1, 1, 2, 5, 1}, {x, 1, x/y, R/x, y}] - 
 4*Li[{1, 1, 2, 5, 1}, {x, 1, y, r/(x*y), x}] - 
 4*Li[{1, 1, 2, 5, 1}, {x, 1, y, R/(x*y), x}] + 
 2*Li[{1, 1, 2, 5, 1}, {x, 1, y/x, r/y, x}] + 
 2*Li[{1, 1, 2, 5, 1}, {x, 1, y/x, R/y, x}] - 
 2*Li[{1, 1, 2, 5, 1}, {x, 1, x*y, r/(x*y), y}] - 
 2*Li[{1, 1, 2, 5, 1}, {x, 1, x*y, R/(x*y), y}] + 
 Li[{1, 1, 2, 5, 1}, {x, x^(-1), 1, r, x}] + 
 Li[{1, 1, 2, 5, 1}, {x, x^(-1), 1, R, x}] + 
 3*Li[{1, 1, 2, 5, 1}, {x, x^(-1), x, r, y}] + 
 3*Li[{1, 1, 2, 5, 1}, {x, x^(-1), x, R, y}] - 
 Li[{1, 1, 2, 5, 1}, {x, x^(-1), x, r/y, y}] - 
 Li[{1, 1, 2, 5, 1}, {x, x^(-1), x, R/y, y}] - 
 Li[{1, 1, 2, 5, 1}, {x, x^(-1), x^2, r/x, y}] - 
 Li[{1, 1, 2, 5, 1}, {x, x^(-1), x^2, R/x, y}] + 
 Li[{1, 1, 2, 5, 1}, {x, x^(-1), x^2, r/(x*y), y}] + 
 Li[{1, 1, 2, 5, 1}, {x, x^(-1), x^2, R/(x*y), y}] - 
 Li[{1, 1, 2, 5, 1}, {x, x^(-1), x/y, r, y}] - 
 Li[{1, 1, 2, 5, 1}, {x, x^(-1), x/y, R, y}] + 
 3*Li[{1, 1, 2, 5, 1}, {x, x^(-1), y, r, x}] + 
 3*Li[{1, 1, 2, 5, 1}, {x, x^(-1), y, R, x}] - 
 Li[{1, 1, 2, 5, 1}, {x, x^(-1), x*y, r/x, x}] - 
 Li[{1, 1, 2, 5, 1}, {x, x^(-1), x*y, R/x, x}] - 
 Li[{1, 1, 2, 5, 1}, {x, x^(-1), x*y, r/y, y}] - 
 Li[{1, 1, 2, 5, 1}, {x, x^(-1), x*y, R/y, y}] - 
 Li[{1, 1, 2, 5, 1}, {x, x^(-1), y^2, r/y, x}] - 
 Li[{1, 1, 2, 5, 1}, {x, x^(-1), y^2, R/y, x}] - 
 4*Li[{1, 1, 2, 5, 1}, {x, x, 1, r/x, y}] - 
 4*Li[{1, 1, 2, 5, 1}, {x, x, 1, R/x, y}] - 
 4*Li[{1, 1, 2, 5, 1}, {x, x, 1, r/(x*y), y}] - 
 4*Li[{1, 1, 2, 5, 1}, {x, x, 1, R/(x*y), y}] + 
 4*Li[{1, 1, 2, 5, 1}, {x, x, x^(-1), r/y, y}] + 
 4*Li[{1, 1, 2, 5, 1}, {x, x, x^(-1), R/y, y}] + 
 4*Li[{1, 1, 2, 5, 1}, {x, x, y^(-1), r/x, y}] + 
 4*Li[{1, 1, 2, 5, 1}, {x, x, y^(-1), R/x, y}] - 
 2*Li[{1, 1, 2, 5, 1}, {x, x, 1/(x*y), r, y}] - 
 2*Li[{1, 1, 2, 5, 1}, {x, x, 1/(x*y), R, y}] + 
 4*Li[{1, 1, 2, 5, 1}, {x, x, y, r/(x*y), y}] + 
 4*Li[{1, 1, 2, 5, 1}, {x, x, y, R/(x*y), y}] - 
 2*Li[{1, 1, 2, 5, 1}, {x, x, y/x, r/y, y}] - 
 2*Li[{1, 1, 2, 5, 1}, {x, x, y/x, R/y, y}] - 
 3*Li[{1, 1, 2, 5, 1}, {x, y^(-1), 1, r, y}] - 
 3*Li[{1, 1, 2, 5, 1}, {x, y^(-1), 1, R, y}] - 
 Li[{1, 1, 2, 5, 1}, {x, y^(-1), x, r/x, y}] - 
 Li[{1, 1, 2, 5, 1}, {x, y^(-1), x, R/x, y}] - 
 Li[{1, 1, 2, 5, 1}, {x, y^(-1), y/x, r, x}] - 
 Li[{1, 1, 2, 5, 1}, {x, y^(-1), y/x, R, x}] + 
 2*Li[{1, 1, 2, 5, 1}, {x, y^(-1), x*y, r/(x*y), y}] + 
 2*Li[{1, 1, 2, 5, 1}, {x, y^(-1), x*y, R/(x*y), y}] + 
 Li[{1, 1, 2, 5, 1}, {x, y^(-1), y^2, r/(x*y), x}] + 
 Li[{1, 1, 2, 5, 1}, {x, y^(-1), y^2, R/(x*y), x}] - 
 3*Li[{1, 1, 2, 5, 1}, {x, y, 1, r/x, x}] - 
 3*Li[{1, 1, 2, 5, 1}, {x, y, 1, R/x, x}] - 
 3*Li[{1, 1, 2, 5, 1}, {x, y, 1, r/y, y}] - 
 3*Li[{1, 1, 2, 5, 1}, {x, y, 1, R/y, y}] + 
 3*Li[{1, 1, 2, 5, 1}, {x, y, x, r/(x*y), y}] + 
 3*Li[{1, 1, 2, 5, 1}, {x, y, x, R/(x*y), y}] - 
 2*Li[{1, 1, 2, 5, 1}, {x, y, x/y, r/x, y}] - 
 2*Li[{1, 1, 2, 5, 1}, {x, y, x/y, R/x, y}] + 
 3*Li[{1, 1, 2, 5, 1}, {x, y, y, r/(x*y), x}] + 
 3*Li[{1, 1, 2, 5, 1}, {x, y, y, R/(x*y), x}] - 
 2*Li[{1, 1, 2, 5, 1}, {x, y, y/x, r/y, x}] - 
 2*Li[{1, 1, 2, 5, 1}, {x, y, y/x, R/y, x}] + 
 4*Li[{1, 1, 2, 5, 1}, {y^(-1), 1, 1, r, y}] + 
 4*Li[{1, 1, 2, 5, 1}, {y^(-1), 1, 1, R, y}] + 
 6*Li[{1, 1, 2, 5, 1}, {y^(-1), 1, x, r, y}] + 
 6*Li[{1, 1, 2, 5, 1}, {y^(-1), 1, x, R, y}] - 
 2*Li[{1, 1, 2, 5, 1}, {y^(-1), 1, x^2, r/x, y}] - 
 2*Li[{1, 1, 2, 5, 1}, {y^(-1), 1, x^2, R/x, y}] + 
 4*Li[{1, 1, 2, 5, 1}, {y^(-1), 1, y, r, x}] + 
 4*Li[{1, 1, 2, 5, 1}, {y^(-1), 1, y, R, x}] - 
 2*Li[{1, 1, 2, 5, 1}, {y^(-1), 1, x*y, r/x, x}] - 
 2*Li[{1, 1, 2, 5, 1}, {y^(-1), 1, x*y, R/x, x}] - 
 2*Li[{1, 1, 2, 5, 1}, {y^(-1), 1, x*y, r/y, y}] - 
 2*Li[{1, 1, 2, 5, 1}, {y^(-1), 1, x*y, R/y, y}] - 
 2*Li[{1, 1, 2, 5, 1}, {y^(-1), 1, x*y, r/(x*y), y}] - 
 2*Li[{1, 1, 2, 5, 1}, {y^(-1), 1, x*y, R/(x*y), y}] - 
 2*Li[{1, 1, 2, 5, 1}, {y^(-1), 1, y^2, r/y, x}] - 
 2*Li[{1, 1, 2, 5, 1}, {y^(-1), 1, y^2, R/y, x}] - 
 2*Li[{1, 1, 2, 5, 1}, {y^(-1), x^(-1), x, r, y}] - 
 2*Li[{1, 1, 2, 5, 1}, {y^(-1), x^(-1), x, R, y}] + 
 Li[{1, 1, 2, 5, 1}, {y^(-1), x^(-1), x^2, r/x, y}] + 
 Li[{1, 1, 2, 5, 1}, {y^(-1), x^(-1), x^2, R/x, y}] - 
 2*Li[{1, 1, 2, 5, 1}, {y^(-1), x^(-1), y, r, x}] - 
 2*Li[{1, 1, 2, 5, 1}, {y^(-1), x^(-1), y, R, x}] + 
 Li[{1, 1, 2, 5, 1}, {y^(-1), x^(-1), x*y, r/x, x}] + 
 Li[{1, 1, 2, 5, 1}, {y^(-1), x^(-1), x*y, R/x, x}] + 
 Li[{1, 1, 2, 5, 1}, {y^(-1), x^(-1), x*y, r/y, y}] + 
 Li[{1, 1, 2, 5, 1}, {y^(-1), x^(-1), x*y, R/y, y}] + 
 Li[{1, 1, 2, 5, 1}, {y^(-1), x^(-1), y^2, r/y, x}] + 
 Li[{1, 1, 2, 5, 1}, {y^(-1), x^(-1), y^2, R/y, x}] - 
 3*Li[{1, 1, 2, 5, 1}, {y^(-1), x, 1, r, y}] - 
 3*Li[{1, 1, 2, 5, 1}, {y^(-1), x, 1, R, y}] - 
 Li[{1, 1, 2, 5, 1}, {y^(-1), x, x, r/x, y}] - 
 Li[{1, 1, 2, 5, 1}, {y^(-1), x, x, R/x, y}] - 
 Li[{1, 1, 2, 5, 1}, {y^(-1), x, y/x, r, x}] - 
 Li[{1, 1, 2, 5, 1}, {y^(-1), x, y/x, R, x}] + 
 2*Li[{1, 1, 2, 5, 1}, {y^(-1), x, x*y, r/(x*y), y}] + 
 2*Li[{1, 1, 2, 5, 1}, {y^(-1), x, x*y, R/(x*y), y}] + 
 Li[{1, 1, 2, 5, 1}, {y^(-1), x, y^2, r/(x*y), x}] + 
 Li[{1, 1, 2, 5, 1}, {y^(-1), x, y^2, R/(x*y), x}] - 
 3*Li[{1, 1, 2, 5, 1}, {y^(-1), y, 1, r, x}] - 
 3*Li[{1, 1, 2, 5, 1}, {y^(-1), y, 1, R, x}] + 
 3*Li[{1, 1, 2, 5, 1}, {y^(-1), y, 1, r/x, x}] + 
 3*Li[{1, 1, 2, 5, 1}, {y^(-1), y, 1, R/x, x}] - 
 Li[{1, 1, 2, 5, 1}, {y^(-1), y, 1, r/y, y}] - 
 Li[{1, 1, 2, 5, 1}, {y^(-1), y, 1, R/y, y}] - 
 Li[{1, 1, 2, 5, 1}, {y^(-1), y, x, r/y, y}] - 
 Li[{1, 1, 2, 5, 1}, {y^(-1), y, x, R/y, y}] + 
 Li[{1, 1, 2, 5, 1}, {y^(-1), y, x^2, r/(x*y), y}] + 
 Li[{1, 1, 2, 5, 1}, {y^(-1), y, x^2, R/(x*y), y}] - 
 Li[{1, 1, 2, 5, 1}, {y^(-1), y, x/y, r, y}] - 
 Li[{1, 1, 2, 5, 1}, {y^(-1), y, x/y, R, y}] - 
 4*Li[{1, 1, 2, 5, 1}, {y^(-1), y, y, r/(x*y), x}] - 
 4*Li[{1, 1, 2, 5, 1}, {y^(-1), y, y, R/(x*y), x}] + 
 2*Li[{1, 1, 2, 5, 1}, {y^(-1), y, y/x, r/y, x}] + 
 2*Li[{1, 1, 2, 5, 1}, {y^(-1), y, y/x, R/y, x}] + 
 2*Li[{1, 1, 2, 5, 1}, {y^(-1), y, x*y, r/(x*y), x}] + 
 2*Li[{1, 1, 2, 5, 1}, {y^(-1), y, x*y, R/(x*y), x}] + 
 4*Li[{1, 1, 2, 5, 1}, {y, 1, 1, r, x}] + 
 4*Li[{1, 1, 2, 5, 1}, {y, 1, 1, R, x}] + 
 2*Li[{1, 1, 2, 5, 1}, {y, 1, 1, r/x, x}] + 
 2*Li[{1, 1, 2, 5, 1}, {y, 1, 1, R/x, x}] + 
 2*Li[{1, 1, 2, 5, 1}, {y, 1, 1, r/y, y}] + 
 2*Li[{1, 1, 2, 5, 1}, {y, 1, 1, R/y, y}] - 
 4*Li[{1, 1, 2, 5, 1}, {y, 1, x, r/(x*y), y}] - 
 4*Li[{1, 1, 2, 5, 1}, {y, 1, x, R/(x*y), y}] + 
 2*Li[{1, 1, 2, 5, 1}, {y, 1, x/y, r/x, y}] + 
 2*Li[{1, 1, 2, 5, 1}, {y, 1, x/y, R/x, y}] - 
 2*Li[{1, 1, 2, 5, 1}, {y, 1, y, r/(x*y), x}] - 
 2*Li[{1, 1, 2, 5, 1}, {y, 1, y, R/(x*y), x}] + 
 2*Li[{1, 1, 2, 5, 1}, {y, 1, y/x, r/y, x}] + 
 2*Li[{1, 1, 2, 5, 1}, {y, 1, y/x, R/y, x}] - 
 2*Li[{1, 1, 2, 5, 1}, {y, 1, x*y, r/(x*y), x}] - 
 2*Li[{1, 1, 2, 5, 1}, {y, 1, x*y, R/(x*y), x}] - 
 3*Li[{1, 1, 2, 5, 1}, {y, x^(-1), 1, r, x}] - 
 3*Li[{1, 1, 2, 5, 1}, {y, x^(-1), 1, R, x}] + 
 Li[{1, 1, 2, 5, 1}, {y, x^(-1), x^2, r/(x*y), y}] + 
 Li[{1, 1, 2, 5, 1}, {y, x^(-1), x^2, R/(x*y), y}] - 
 Li[{1, 1, 2, 5, 1}, {y, x^(-1), x/y, r, y}] - 
 Li[{1, 1, 2, 5, 1}, {y, x^(-1), x/y, R, y}] - 
 Li[{1, 1, 2, 5, 1}, {y, x^(-1), y, r/y, x}] - 
 Li[{1, 1, 2, 5, 1}, {y, x^(-1), y, R/y, x}] + 
 2*Li[{1, 1, 2, 5, 1}, {y, x^(-1), x*y, r/(x*y), x}] + 
 2*Li[{1, 1, 2, 5, 1}, {y, x^(-1), x*y, R/(x*y), x}] - 
 3*Li[{1, 1, 2, 5, 1}, {y, x, 1, r/x, x}] - 
 3*Li[{1, 1, 2, 5, 1}, {y, x, 1, R/x, x}] - 
 3*Li[{1, 1, 2, 5, 1}, {y, x, 1, r/y, y}] - 
 3*Li[{1, 1, 2, 5, 1}, {y, x, 1, R/y, y}] + 
 3*Li[{1, 1, 2, 5, 1}, {y, x, x, r/(x*y), y}] + 
 3*Li[{1, 1, 2, 5, 1}, {y, x, x, R/(x*y), y}] - 
 2*Li[{1, 1, 2, 5, 1}, {y, x, x/y, r/x, y}] - 
 2*Li[{1, 1, 2, 5, 1}, {y, x, x/y, R/x, y}] + 
 3*Li[{1, 1, 2, 5, 1}, {y, x, y, r/(x*y), x}] + 
 3*Li[{1, 1, 2, 5, 1}, {y, x, y, R/(x*y), x}] - 
 2*Li[{1, 1, 2, 5, 1}, {y, x, y/x, r/y, x}] - 
 2*Li[{1, 1, 2, 5, 1}, {y, x, y/x, R/y, x}] + 
 Li[{1, 1, 2, 5, 1}, {y, y^(-1), 1, r, y}] + 
 Li[{1, 1, 2, 5, 1}, {y, y^(-1), 1, R, y}] + 
 3*Li[{1, 1, 2, 5, 1}, {y, y^(-1), x, r, y}] + 
 3*Li[{1, 1, 2, 5, 1}, {y, y^(-1), x, R, y}] - 
 Li[{1, 1, 2, 5, 1}, {y, y^(-1), x^2, r/x, y}] - 
 Li[{1, 1, 2, 5, 1}, {y, y^(-1), x^2, R/x, y}] + 
 3*Li[{1, 1, 2, 5, 1}, {y, y^(-1), y, r, x}] + 
 3*Li[{1, 1, 2, 5, 1}, {y, y^(-1), y, R, x}] - 
 Li[{1, 1, 2, 5, 1}, {y, y^(-1), y, r/x, x}] - 
 Li[{1, 1, 2, 5, 1}, {y, y^(-1), y, R/x, x}] - 
 Li[{1, 1, 2, 5, 1}, {y, y^(-1), y/x, r, x}] - 
 Li[{1, 1, 2, 5, 1}, {y, y^(-1), y/x, R, x}] - 
 Li[{1, 1, 2, 5, 1}, {y, y^(-1), x*y, r/x, x}] - 
 Li[{1, 1, 2, 5, 1}, {y, y^(-1), x*y, R/x, x}] - 
 Li[{1, 1, 2, 5, 1}, {y, y^(-1), x*y, r/y, y}] - 
 Li[{1, 1, 2, 5, 1}, {y, y^(-1), x*y, R/y, y}] - 
 Li[{1, 1, 2, 5, 1}, {y, y^(-1), y^2, r/y, x}] - 
 Li[{1, 1, 2, 5, 1}, {y, y^(-1), y^2, R/y, x}] + 
 Li[{1, 1, 2, 5, 1}, {y, y^(-1), y^2, r/(x*y), x}] + 
 Li[{1, 1, 2, 5, 1}, {y, y^(-1), y^2, R/(x*y), x}] - 
 4*Li[{1, 1, 2, 5, 1}, {y, y, 1, r/y, x}] - 
 4*Li[{1, 1, 2, 5, 1}, {y, y, 1, R/y, x}] - 
 4*Li[{1, 1, 2, 5, 1}, {y, y, 1, r/(x*y), x}] - 
 4*Li[{1, 1, 2, 5, 1}, {y, y, 1, R/(x*y), x}] + 
 4*Li[{1, 1, 2, 5, 1}, {y, y, x^(-1), r/y, x}] + 
 4*Li[{1, 1, 2, 5, 1}, {y, y, x^(-1), R/y, x}] + 
 4*Li[{1, 1, 2, 5, 1}, {y, y, x, r/(x*y), x}] + 
 4*Li[{1, 1, 2, 5, 1}, {y, y, x, R/(x*y), x}] + 
 4*Li[{1, 1, 2, 5, 1}, {y, y, y^(-1), r/x, x}] + 
 4*Li[{1, 1, 2, 5, 1}, {y, y, y^(-1), R/x, x}] - 
 2*Li[{1, 1, 2, 5, 1}, {y, y, 1/(x*y), r, x}] - 
 2*Li[{1, 1, 2, 5, 1}, {y, y, 1/(x*y), R, x}] - 
 2*Li[{1, 1, 2, 5, 1}, {y, y, x/y, r/x, x}] - 
 2*Li[{1, 1, 2, 5, 1}, {y, y, x/y, R/x, x}] - 
 4*Li[{1, 1, 5, 1, 2}, {1, 1, r, x, y}] - 
 4*Li[{1, 1, 5, 1, 2}, {1, 1, r, y, x}] - 
 4*Li[{1, 1, 5, 1, 2}, {1, 1, R, x, y}] - 
 4*Li[{1, 1, 5, 1, 2}, {1, 1, R, y, x}] + 
 2*Li[{1, 1, 5, 1, 2}, {1, x, r/x, x, y}] + 
 2*Li[{1, 1, 5, 1, 2}, {1, x, r/x, y, x}] + 
 2*Li[{1, 1, 5, 1, 2}, {1, x, R/x, x, y}] + 
 2*Li[{1, 1, 5, 1, 2}, {1, x, R/x, y, x}] + 
 2*Li[{1, 1, 5, 1, 2}, {1, y, r/y, x, y}] + 
 2*Li[{1, 1, 5, 1, 2}, {1, y, r/y, y, x}] + 
 2*Li[{1, 1, 5, 1, 2}, {1, y, R/y, x, y}] + 
 2*Li[{1, 1, 5, 1, 2}, {1, y, R/y, y, x}] + 
 2*Li[{1, 1, 5, 1, 2}, {x^(-1), 1, r, x, y}] + 
 2*Li[{1, 1, 5, 1, 2}, {x^(-1), 1, R, x, y}] - 
 Li[{1, 1, 5, 1, 2}, {x^(-1), x, r/x, x, y}] - 
 Li[{1, 1, 5, 1, 2}, {x^(-1), x, R/x, x, y}] - 
 Li[{1, 1, 5, 1, 2}, {x^(-1), y, r/y, x, y}] - 
 Li[{1, 1, 5, 1, 2}, {x^(-1), y, R/y, x, y}] + 
 2*Li[{1, 1, 5, 1, 2}, {x, 1, r/(x*y), y, x}] + 
 2*Li[{1, 1, 5, 1, 2}, {x, 1, R/(x*y), y, x}] + 
 Li[{1, 1, 5, 1, 2}, {x, x^(-1), r, x, y}] + 
 Li[{1, 1, 5, 1, 2}, {x, x^(-1), r, y, x}] + 
 Li[{1, 1, 5, 1, 2}, {x, x^(-1), R, x, y}] + 
 Li[{1, 1, 5, 1, 2}, {x, x^(-1), R, y, x}] - 
 Li[{1, 1, 5, 1, 2}, {x, x^(-1), r/y, y, x}] - 
 Li[{1, 1, 5, 1, 2}, {x, x^(-1), R/y, y, x}] - 
 Li[{1, 1, 5, 1, 2}, {x, y^(-1), r/x, y, x}] - 
 Li[{1, 1, 5, 1, 2}, {x, y^(-1), R/x, y, x}] - 
 Li[{1, 1, 5, 1, 2}, {x, y, r/(x*y), x, y}] - 
 Li[{1, 1, 5, 1, 2}, {x, y, r/(x*y), y, x}] - 
 Li[{1, 1, 5, 1, 2}, {x, y, R/(x*y), x, y}] - 
 Li[{1, 1, 5, 1, 2}, {x, y, R/(x*y), y, x}] + 
 2*Li[{1, 1, 5, 1, 2}, {y^(-1), 1, r, y, x}] + 
 2*Li[{1, 1, 5, 1, 2}, {y^(-1), 1, R, y, x}] - 
 Li[{1, 1, 5, 1, 2}, {y^(-1), x, r/x, y, x}] - 
 Li[{1, 1, 5, 1, 2}, {y^(-1), x, R/x, y, x}] - 
 Li[{1, 1, 5, 1, 2}, {y^(-1), y, r/y, y, x}] - 
 Li[{1, 1, 5, 1, 2}, {y^(-1), y, R/y, y, x}] + 
 2*Li[{1, 1, 5, 1, 2}, {y, 1, r/(x*y), x, y}] + 
 2*Li[{1, 1, 5, 1, 2}, {y, 1, R/(x*y), x, y}] - 
 Li[{1, 1, 5, 1, 2}, {y, x^(-1), r/y, x, y}] - 
 Li[{1, 1, 5, 1, 2}, {y, x^(-1), R/y, x, y}] - 
 Li[{1, 1, 5, 1, 2}, {y, x, r/(x*y), x, y}] - 
 Li[{1, 1, 5, 1, 2}, {y, x, r/(x*y), y, x}] - 
 Li[{1, 1, 5, 1, 2}, {y, x, R/(x*y), x, y}] - 
 Li[{1, 1, 5, 1, 2}, {y, x, R/(x*y), y, x}] + 
 Li[{1, 1, 5, 1, 2}, {y, y^(-1), r, x, y}] + 
 Li[{1, 1, 5, 1, 2}, {y, y^(-1), r, y, x}] + 
 Li[{1, 1, 5, 1, 2}, {y, y^(-1), R, x, y}] + 
 Li[{1, 1, 5, 1, 2}, {y, y^(-1), R, y, x}] - 
 Li[{1, 1, 5, 1, 2}, {y, y^(-1), r/x, x, y}] - 
 Li[{1, 1, 5, 1, 2}, {y, y^(-1), R/x, x, y}] - 
 4*Li[{1, 1, 5, 2, 1}, {1, 1, r, 1, x}] - 
 4*Li[{1, 1, 5, 2, 1}, {1, 1, r, 1, y}] - 
 4*Li[{1, 1, 5, 2, 1}, {1, 1, r, x, y}] - 
 4*Li[{1, 1, 5, 2, 1}, {1, 1, r, y, x}] - 
 4*Li[{1, 1, 5, 2, 1}, {1, 1, R, 1, x}] - 
 4*Li[{1, 1, 5, 2, 1}, {1, 1, R, 1, y}] - 
 4*Li[{1, 1, 5, 2, 1}, {1, 1, R, x, y}] - 
 4*Li[{1, 1, 5, 2, 1}, {1, 1, R, y, x}] + 
 2*Li[{1, 1, 5, 2, 1}, {1, x, r, 1, y}] + 
 2*Li[{1, 1, 5, 2, 1}, {1, x, R, 1, y}] + 
 2*Li[{1, 1, 5, 2, 1}, {1, x, r/x, 1, x}] + 
 2*Li[{1, 1, 5, 2, 1}, {1, x, r/x, 1, y}] + 
 2*Li[{1, 1, 5, 2, 1}, {1, x, r/x, x, y}] + 
 2*Li[{1, 1, 5, 2, 1}, {1, x, r/x, y, x}] + 
 2*Li[{1, 1, 5, 2, 1}, {1, x, R/x, 1, x}] + 
 2*Li[{1, 1, 5, 2, 1}, {1, x, R/x, 1, y}] + 
 2*Li[{1, 1, 5, 2, 1}, {1, x, R/x, x, y}] + 
 2*Li[{1, 1, 5, 2, 1}, {1, x, R/x, y, x}] - 
 2*Li[{1, 1, 5, 2, 1}, {1, x, r/(x*y), 1, y}] - 
 2*Li[{1, 1, 5, 2, 1}, {1, x, R/(x*y), 1, y}] + 
 2*Li[{1, 1, 5, 2, 1}, {1, y, r, 1, x}] + 
 2*Li[{1, 1, 5, 2, 1}, {1, y, R, 1, x}] + 
 2*Li[{1, 1, 5, 2, 1}, {1, y, r/y, 1, x}] + 
 2*Li[{1, 1, 5, 2, 1}, {1, y, r/y, 1, y}] + 
 2*Li[{1, 1, 5, 2, 1}, {1, y, r/y, x, y}] + 
 2*Li[{1, 1, 5, 2, 1}, {1, y, r/y, y, x}] + 
 2*Li[{1, 1, 5, 2, 1}, {1, y, R/y, 1, x}] + 
 2*Li[{1, 1, 5, 2, 1}, {1, y, R/y, 1, y}] + 
 2*Li[{1, 1, 5, 2, 1}, {1, y, R/y, x, y}] + 
 2*Li[{1, 1, 5, 2, 1}, {1, y, R/y, y, x}] - 
 2*Li[{1, 1, 5, 2, 1}, {1, y, r/(x*y), 1, x}] - 
 2*Li[{1, 1, 5, 2, 1}, {1, y, R/(x*y), 1, x}] + 
 2*Li[{1, 1, 5, 2, 1}, {x^(-1), 1, r, 1, x}] + 
 2*Li[{1, 1, 5, 2, 1}, {x^(-1), 1, r, y, x}] + 
 2*Li[{1, 1, 5, 2, 1}, {x^(-1), 1, R, 1, x}] + 
 2*Li[{1, 1, 5, 2, 1}, {x^(-1), 1, R, y, x}] - 
 Li[{1, 1, 5, 2, 1}, {x^(-1), x, r, 1, y}] - 
 Li[{1, 1, 5, 2, 1}, {x^(-1), x, R, 1, y}] - 
 Li[{1, 1, 5, 2, 1}, {x^(-1), x, r/x, 1, x}] - 
 Li[{1, 1, 5, 2, 1}, {x^(-1), x, r/x, y, x}] - 
 Li[{1, 1, 5, 2, 1}, {x^(-1), x, R/x, 1, x}] - 
 Li[{1, 1, 5, 2, 1}, {x^(-1), x, R/x, y, x}] + 
 Li[{1, 1, 5, 2, 1}, {x^(-1), x, r/y, 1, y}] + 
 Li[{1, 1, 5, 2, 1}, {x^(-1), x, R/y, 1, y}] - 
 Li[{1, 1, 5, 2, 1}, {x^(-1), y, r, 1, x}] - 
 Li[{1, 1, 5, 2, 1}, {x^(-1), y, R, 1, x}] - 
 Li[{1, 1, 5, 2, 1}, {x^(-1), y, r/y, y, x}] - 
 Li[{1, 1, 5, 2, 1}, {x^(-1), y, R/y, y, x}] + 
 2*Li[{1, 1, 5, 2, 1}, {x, 1, r, 1, y}] + 
 2*Li[{1, 1, 5, 2, 1}, {x, 1, R, 1, y}] + 
 2*Li[{1, 1, 5, 2, 1}, {x, 1, r/(x*y), x, y}] + 
 2*Li[{1, 1, 5, 2, 1}, {x, 1, R/(x*y), x, y}] + 
 Li[{1, 1, 5, 2, 1}, {x, x^(-1), r, 1, x}] + 
 Li[{1, 1, 5, 2, 1}, {x, x^(-1), r, x, y}] + 
 Li[{1, 1, 5, 2, 1}, {x, x^(-1), r, y, x}] + 
 Li[{1, 1, 5, 2, 1}, {x, x^(-1), R, 1, x}] + 
 Li[{1, 1, 5, 2, 1}, {x, x^(-1), R, x, y}] + 
 Li[{1, 1, 5, 2, 1}, {x, x^(-1), R, y, x}] - 
 Li[{1, 1, 5, 2, 1}, {x, x^(-1), r/y, x, y}] - 
 Li[{1, 1, 5, 2, 1}, {x, x^(-1), R/y, x, y}] - 
 2*Li[{1, 1, 5, 2, 1}, {x, x, r/x, 1, y}] - 
 2*Li[{1, 1, 5, 2, 1}, {x, x, R/x, 1, y}] + 
 2*Li[{1, 1, 5, 2, 1}, {x, x, r/(x*y), 1, y}] + 
 2*Li[{1, 1, 5, 2, 1}, {x, x, R/(x*y), 1, y}] - 
 Li[{1, 1, 5, 2, 1}, {x, y^(-1), r, 1, y}] - 
 Li[{1, 1, 5, 2, 1}, {x, y^(-1), R, 1, y}] - 
 Li[{1, 1, 5, 2, 1}, {x, y^(-1), r/x, x, y}] - 
 Li[{1, 1, 5, 2, 1}, {x, y^(-1), R/x, x, y}] - 
 Li[{1, 1, 5, 2, 1}, {x, y, r/x, 1, x}] - Li[{1, 1, 5, 2, 1}, 
  {x, y, R/x, 1, x}] - Li[{1, 1, 5, 2, 1}, {x, y, r/y, 1, y}] - 
 Li[{1, 1, 5, 2, 1}, {x, y, R/y, 1, y}] - Li[{1, 1, 5, 2, 1}, 
  {x, y, r/(x*y), x, y}] - Li[{1, 1, 5, 2, 1}, {x, y, r/(x*y), y, x}] - 
 Li[{1, 1, 5, 2, 1}, {x, y, R/(x*y), x, y}] - 
 Li[{1, 1, 5, 2, 1}, {x, y, R/(x*y), y, x}] + 
 2*Li[{1, 1, 5, 2, 1}, {y^(-1), 1, r, 1, y}] + 
 2*Li[{1, 1, 5, 2, 1}, {y^(-1), 1, r, x, y}] + 
 2*Li[{1, 1, 5, 2, 1}, {y^(-1), 1, R, 1, y}] + 
 2*Li[{1, 1, 5, 2, 1}, {y^(-1), 1, R, x, y}] - 
 Li[{1, 1, 5, 2, 1}, {y^(-1), x, r, 1, y}] - 
 Li[{1, 1, 5, 2, 1}, {y^(-1), x, R, 1, y}] - 
 Li[{1, 1, 5, 2, 1}, {y^(-1), x, r/x, x, y}] - 
 Li[{1, 1, 5, 2, 1}, {y^(-1), x, R/x, x, y}] - 
 Li[{1, 1, 5, 2, 1}, {y^(-1), y, r, 1, x}] - 
 Li[{1, 1, 5, 2, 1}, {y^(-1), y, R, 1, x}] + 
 Li[{1, 1, 5, 2, 1}, {y^(-1), y, r/x, 1, x}] + 
 Li[{1, 1, 5, 2, 1}, {y^(-1), y, R/x, 1, x}] - 
 Li[{1, 1, 5, 2, 1}, {y^(-1), y, r/y, 1, y}] - 
 Li[{1, 1, 5, 2, 1}, {y^(-1), y, r/y, x, y}] - 
 Li[{1, 1, 5, 2, 1}, {y^(-1), y, R/y, 1, y}] - 
 Li[{1, 1, 5, 2, 1}, {y^(-1), y, R/y, x, y}] + 
 2*Li[{1, 1, 5, 2, 1}, {y, 1, r, 1, x}] + 
 2*Li[{1, 1, 5, 2, 1}, {y, 1, R, 1, x}] + 
 2*Li[{1, 1, 5, 2, 1}, {y, 1, r/(x*y), y, x}] + 
 2*Li[{1, 1, 5, 2, 1}, {y, 1, R/(x*y), y, x}] - 
 Li[{1, 1, 5, 2, 1}, {y, x^(-1), r, 1, x}] - 
 Li[{1, 1, 5, 2, 1}, {y, x^(-1), R, 1, x}] - 
 Li[{1, 1, 5, 2, 1}, {y, x^(-1), r/y, y, x}] - 
 Li[{1, 1, 5, 2, 1}, {y, x^(-1), R/y, y, x}] - 
 Li[{1, 1, 5, 2, 1}, {y, x, r/x, 1, x}] - Li[{1, 1, 5, 2, 1}, 
  {y, x, R/x, 1, x}] - Li[{1, 1, 5, 2, 1}, {y, x, r/y, 1, y}] - 
 Li[{1, 1, 5, 2, 1}, {y, x, R/y, 1, y}] - Li[{1, 1, 5, 2, 1}, 
  {y, x, r/(x*y), x, y}] - Li[{1, 1, 5, 2, 1}, {y, x, r/(x*y), y, x}] - 
 Li[{1, 1, 5, 2, 1}, {y, x, R/(x*y), x, y}] - 
 Li[{1, 1, 5, 2, 1}, {y, x, R/(x*y), y, x}] + 
 Li[{1, 1, 5, 2, 1}, {y, y^(-1), r, 1, y}] + 
 Li[{1, 1, 5, 2, 1}, {y, y^(-1), r, x, y}] + 
 Li[{1, 1, 5, 2, 1}, {y, y^(-1), r, y, x}] + 
 Li[{1, 1, 5, 2, 1}, {y, y^(-1), R, 1, y}] + 
 Li[{1, 1, 5, 2, 1}, {y, y^(-1), R, x, y}] + 
 Li[{1, 1, 5, 2, 1}, {y, y^(-1), R, y, x}] - 
 Li[{1, 1, 5, 2, 1}, {y, y^(-1), r/x, y, x}] - 
 Li[{1, 1, 5, 2, 1}, {y, y^(-1), R/x, y, x}] - 
 2*Li[{1, 1, 5, 2, 1}, {y, y, r/y, 1, x}] - 
 2*Li[{1, 1, 5, 2, 1}, {y, y, R/y, 1, x}] + 
 2*Li[{1, 1, 5, 2, 1}, {y, y, r/(x*y), 1, x}] + 
 2*Li[{1, 1, 5, 2, 1}, {y, y, R/(x*y), 1, x}] + 
 16*Li[{1, 1, 6, 1, 1}, {1, 1, r, x, y}] + 
 16*Li[{1, 1, 6, 1, 1}, {1, 1, r, y, x}] + 
 16*Li[{1, 1, 6, 1, 1}, {1, 1, R, x, y}] + 
 16*Li[{1, 1, 6, 1, 1}, {1, 1, R, y, x}] + 
 16*Li[{1, 1, 6, 1, 1}, {1, 1, r/(x*y), x, y}] + 
 16*Li[{1, 1, 6, 1, 1}, {1, 1, r/(x*y), y, x}] + 
 16*Li[{1, 1, 6, 1, 1}, {1, 1, R/(x*y), x, y}] + 
 16*Li[{1, 1, 6, 1, 1}, {1, 1, R/(x*y), y, x}] - 
 8*Li[{1, 1, 6, 1, 1}, {1, x^(-1), r/y, x, y}] - 
 8*Li[{1, 1, 6, 1, 1}, {1, x^(-1), r/y, y, x}] - 
 8*Li[{1, 1, 6, 1, 1}, {1, x^(-1), R/y, x, y}] - 
 8*Li[{1, 1, 6, 1, 1}, {1, x^(-1), R/y, y, x}] - 
 8*Li[{1, 1, 6, 1, 1}, {1, x, r/x, x, y}] - 
 8*Li[{1, 1, 6, 1, 1}, {1, x, r/x, y, x}] - 
 8*Li[{1, 1, 6, 1, 1}, {1, x, R/x, x, y}] - 
 8*Li[{1, 1, 6, 1, 1}, {1, x, R/x, y, x}] - 
 8*Li[{1, 1, 6, 1, 1}, {1, y^(-1), r/x, x, y}] - 
 8*Li[{1, 1, 6, 1, 1}, {1, y^(-1), r/x, y, x}] - 
 8*Li[{1, 1, 6, 1, 1}, {1, y^(-1), R/x, x, y}] - 
 8*Li[{1, 1, 6, 1, 1}, {1, y^(-1), R/x, y, x}] - 
 8*Li[{1, 1, 6, 1, 1}, {1, y, r/y, x, y}] - 
 8*Li[{1, 1, 6, 1, 1}, {1, y, r/y, y, x}] - 
 8*Li[{1, 1, 6, 1, 1}, {1, y, R/y, x, y}] - 
 8*Li[{1, 1, 6, 1, 1}, {1, y, R/y, y, x}] - 
 8*Li[{1, 1, 6, 1, 1}, {x^(-1), 1, r, x, y}] - 
 8*Li[{1, 1, 6, 1, 1}, {x^(-1), 1, r, y, x}] - 
 8*Li[{1, 1, 6, 1, 1}, {x^(-1), 1, R, x, y}] - 
 8*Li[{1, 1, 6, 1, 1}, {x^(-1), 1, R, y, x}] + 
 4*Li[{1, 1, 6, 1, 1}, {x^(-1), x, r/x, x, y}] + 
 4*Li[{1, 1, 6, 1, 1}, {x^(-1), x, r/x, y, x}] + 
 4*Li[{1, 1, 6, 1, 1}, {x^(-1), x, R/x, x, y}] + 
 4*Li[{1, 1, 6, 1, 1}, {x^(-1), x, R/x, y, x}] - 
 4*Li[{1, 1, 6, 1, 1}, {x^(-1), x, r/(x*y), x, y}] - 
 4*Li[{1, 1, 6, 1, 1}, {x^(-1), x, r/(x*y), y, x}] - 
 4*Li[{1, 1, 6, 1, 1}, {x^(-1), x, R/(x*y), x, y}] - 
 4*Li[{1, 1, 6, 1, 1}, {x^(-1), x, R/(x*y), y, x}] + 
 4*Li[{1, 1, 6, 1, 1}, {x^(-1), y^(-1), r, x, y}] + 
 4*Li[{1, 1, 6, 1, 1}, {x^(-1), y^(-1), r, y, x}] + 
 4*Li[{1, 1, 6, 1, 1}, {x^(-1), y^(-1), R, x, y}] + 
 4*Li[{1, 1, 6, 1, 1}, {x^(-1), y^(-1), R, y, x}] + 
 4*Li[{1, 1, 6, 1, 1}, {x^(-1), y, r/y, x, y}] + 
 4*Li[{1, 1, 6, 1, 1}, {x^(-1), y, r/y, y, x}] + 
 4*Li[{1, 1, 6, 1, 1}, {x^(-1), y, R/y, x, y}] + 
 4*Li[{1, 1, 6, 1, 1}, {x^(-1), y, R/y, y, x}] - 
 8*Li[{1, 1, 6, 1, 1}, {x, 1, r/(x*y), x, y}] - 
 8*Li[{1, 1, 6, 1, 1}, {x, 1, r/(x*y), y, x}] - 
 8*Li[{1, 1, 6, 1, 1}, {x, 1, R/(x*y), x, y}] - 
 8*Li[{1, 1, 6, 1, 1}, {x, 1, R/(x*y), y, x}] - 
 4*Li[{1, 1, 6, 1, 1}, {x, x^(-1), r, x, y}] - 
 4*Li[{1, 1, 6, 1, 1}, {x, x^(-1), r, y, x}] - 
 4*Li[{1, 1, 6, 1, 1}, {x, x^(-1), R, x, y}] - 
 4*Li[{1, 1, 6, 1, 1}, {x, x^(-1), R, y, x}] + 
 4*Li[{1, 1, 6, 1, 1}, {x, x^(-1), r/y, x, y}] + 
 4*Li[{1, 1, 6, 1, 1}, {x, x^(-1), r/y, y, x}] + 
 4*Li[{1, 1, 6, 1, 1}, {x, x^(-1), R/y, x, y}] + 
 4*Li[{1, 1, 6, 1, 1}, {x, x^(-1), R/y, y, x}] + 
 4*Li[{1, 1, 6, 1, 1}, {x, y^(-1), r/x, x, y}] + 
 4*Li[{1, 1, 6, 1, 1}, {x, y^(-1), r/x, y, x}] + 
 4*Li[{1, 1, 6, 1, 1}, {x, y^(-1), R/x, x, y}] + 
 4*Li[{1, 1, 6, 1, 1}, {x, y^(-1), R/x, y, x}] + 
 4*Li[{1, 1, 6, 1, 1}, {x, y, r/(x*y), x, y}] + 
 4*Li[{1, 1, 6, 1, 1}, {x, y, r/(x*y), y, x}] + 
 4*Li[{1, 1, 6, 1, 1}, {x, y, R/(x*y), x, y}] + 
 4*Li[{1, 1, 6, 1, 1}, {x, y, R/(x*y), y, x}] - 
 8*Li[{1, 1, 6, 1, 1}, {y^(-1), 1, r, x, y}] - 
 8*Li[{1, 1, 6, 1, 1}, {y^(-1), 1, r, y, x}] - 
 8*Li[{1, 1, 6, 1, 1}, {y^(-1), 1, R, x, y}] - 
 8*Li[{1, 1, 6, 1, 1}, {y^(-1), 1, R, y, x}] + 
 4*Li[{1, 1, 6, 1, 1}, {y^(-1), x^(-1), r, x, y}] + 
 4*Li[{1, 1, 6, 1, 1}, {y^(-1), x^(-1), r, y, x}] + 
 4*Li[{1, 1, 6, 1, 1}, {y^(-1), x^(-1), R, x, y}] + 
 4*Li[{1, 1, 6, 1, 1}, {y^(-1), x^(-1), R, y, x}] + 
 4*Li[{1, 1, 6, 1, 1}, {y^(-1), x, r/x, x, y}] + 
 4*Li[{1, 1, 6, 1, 1}, {y^(-1), x, r/x, y, x}] + 
 4*Li[{1, 1, 6, 1, 1}, {y^(-1), x, R/x, x, y}] + 
 4*Li[{1, 1, 6, 1, 1}, {y^(-1), x, R/x, y, x}] + 
 4*Li[{1, 1, 6, 1, 1}, {y^(-1), y, r/y, x, y}] + 
 4*Li[{1, 1, 6, 1, 1}, {y^(-1), y, r/y, y, x}] + 
 4*Li[{1, 1, 6, 1, 1}, {y^(-1), y, R/y, x, y}] + 
 4*Li[{1, 1, 6, 1, 1}, {y^(-1), y, R/y, y, x}] - 
 4*Li[{1, 1, 6, 1, 1}, {y^(-1), y, r/(x*y), x, y}] - 
 4*Li[{1, 1, 6, 1, 1}, {y^(-1), y, r/(x*y), y, x}] - 
 4*Li[{1, 1, 6, 1, 1}, {y^(-1), y, R/(x*y), x, y}] - 
 4*Li[{1, 1, 6, 1, 1}, {y^(-1), y, R/(x*y), y, x}] - 
 8*Li[{1, 1, 6, 1, 1}, {y, 1, r/(x*y), x, y}] - 
 8*Li[{1, 1, 6, 1, 1}, {y, 1, r/(x*y), y, x}] - 
 8*Li[{1, 1, 6, 1, 1}, {y, 1, R/(x*y), x, y}] - 
 8*Li[{1, 1, 6, 1, 1}, {y, 1, R/(x*y), y, x}] + 
 4*Li[{1, 1, 6, 1, 1}, {y, x^(-1), r/y, x, y}] + 
 4*Li[{1, 1, 6, 1, 1}, {y, x^(-1), r/y, y, x}] + 
 4*Li[{1, 1, 6, 1, 1}, {y, x^(-1), R/y, x, y}] + 
 4*Li[{1, 1, 6, 1, 1}, {y, x^(-1), R/y, y, x}] + 
 4*Li[{1, 1, 6, 1, 1}, {y, x, r/(x*y), x, y}] + 
 4*Li[{1, 1, 6, 1, 1}, {y, x, r/(x*y), y, x}] + 
 4*Li[{1, 1, 6, 1, 1}, {y, x, R/(x*y), x, y}] + 
 4*Li[{1, 1, 6, 1, 1}, {y, x, R/(x*y), y, x}] - 
 4*Li[{1, 1, 6, 1, 1}, {y, y^(-1), r, x, y}] - 
 4*Li[{1, 1, 6, 1, 1}, {y, y^(-1), r, y, x}] - 
 4*Li[{1, 1, 6, 1, 1}, {y, y^(-1), R, x, y}] - 
 4*Li[{1, 1, 6, 1, 1}, {y, y^(-1), R, y, x}] + 
 4*Li[{1, 1, 6, 1, 1}, {y, y^(-1), r/x, x, y}] + 
 4*Li[{1, 1, 6, 1, 1}, {y, y^(-1), r/x, y, x}] + 
 4*Li[{1, 1, 6, 1, 1}, {y, y^(-1), R/x, x, y}] + 
 4*Li[{1, 1, 6, 1, 1}, {y, y^(-1), R/x, y, x}] + 
 8*Li[{1, 2, 1, 1, 5}, {1, 1, 1, 1, r}] + 
 8*Li[{1, 2, 1, 1, 5}, {1, 1, 1, 1, R}] - 
 8*Li[{1, 2, 1, 1, 5}, {1, 1, 1, x, r}] - 
 8*Li[{1, 2, 1, 1, 5}, {1, 1, 1, x, R}] - 
 4*Li[{1, 2, 1, 1, 5}, {1, 1, 1, x, r/x}] - 
 4*Li[{1, 2, 1, 1, 5}, {1, 1, 1, x, R/x}] - 
 8*Li[{1, 2, 1, 1, 5}, {1, 1, 1, y, r}] - 
 8*Li[{1, 2, 1, 1, 5}, {1, 1, 1, y, R}] - 
 4*Li[{1, 2, 1, 1, 5}, {1, 1, 1, y, r/y}] - 
 4*Li[{1, 2, 1, 1, 5}, {1, 1, 1, y, R/y}] + 
 2*Li[{1, 2, 1, 1, 5}, {1, 1, x^(-1), x, r}] + 
 2*Li[{1, 2, 1, 1, 5}, {1, 1, x^(-1), x, R}] - 
 8*Li[{1, 2, 1, 1, 5}, {1, 1, x, 1, r}] - 
 8*Li[{1, 2, 1, 1, 5}, {1, 1, x, 1, R}] + 
 8*Li[{1, 2, 1, 1, 5}, {1, 1, x, x, r/x}] + 
 8*Li[{1, 2, 1, 1, 5}, {1, 1, x, x, R/x}] + 
 6*Li[{1, 2, 1, 1, 5}, {1, 1, x, y, r}] + 
 6*Li[{1, 2, 1, 1, 5}, {1, 1, x, y, R}] + 
 4*Li[{1, 2, 1, 1, 5}, {1, 1, x, y, r/x}] + 
 4*Li[{1, 2, 1, 1, 5}, {1, 1, x, y, R/x}] + 
 4*Li[{1, 2, 1, 1, 5}, {1, 1, x, y, r/y}] + 
 4*Li[{1, 2, 1, 1, 5}, {1, 1, x, y, R/y}] + 
 2*Li[{1, 2, 1, 1, 5}, {1, 1, y^(-1), y, r}] + 
 2*Li[{1, 2, 1, 1, 5}, {1, 1, y^(-1), y, R}] - 
 8*Li[{1, 2, 1, 1, 5}, {1, 1, y, 1, r}] - 
 8*Li[{1, 2, 1, 1, 5}, {1, 1, y, 1, R}] + 
 6*Li[{1, 2, 1, 1, 5}, {1, 1, y, x, r}] + 
 6*Li[{1, 2, 1, 1, 5}, {1, 1, y, x, R}] + 
 4*Li[{1, 2, 1, 1, 5}, {1, 1, y, x, r/x}] + 
 4*Li[{1, 2, 1, 1, 5}, {1, 1, y, x, R/x}] + 
 4*Li[{1, 2, 1, 1, 5}, {1, 1, y, x, r/y}] + 
 4*Li[{1, 2, 1, 1, 5}, {1, 1, y, x, R/y}] + 
 8*Li[{1, 2, 1, 1, 5}, {1, 1, y, y, r/y}] + 
 8*Li[{1, 2, 1, 1, 5}, {1, 1, y, y, R/y}] - 
 4*Li[{1, 2, 1, 1, 5}, {1, x^(-1), x, y, r/y}] - 
 4*Li[{1, 2, 1, 1, 5}, {1, x^(-1), x, y, R/y}] - 
 4*Li[{1, 2, 1, 1, 5}, {1, x^(-1), y, x, r/y}] - 
 4*Li[{1, 2, 1, 1, 5}, {1, x^(-1), y, x, R/y}] + 
 24*Li[{1, 2, 1, 1, 5}, {1, x, 1, 1, r}] + 
 24*Li[{1, 2, 1, 1, 5}, {1, x, 1, 1, R}] - 
 12*Li[{1, 2, 1, 1, 5}, {1, x, 1, x, r/x}] - 
 12*Li[{1, 2, 1, 1, 5}, {1, x, 1, x, R/x}] - 
 12*Li[{1, 2, 1, 1, 5}, {1, x, 1, y, r}] - 
 12*Li[{1, 2, 1, 1, 5}, {1, x, 1, y, R}] - 
 12*Li[{1, 2, 1, 1, 5}, {1, x, 1, y, r/y}] - 
 12*Li[{1, 2, 1, 1, 5}, {1, x, 1, y, R/y}] + 
 8*Li[{1, 2, 1, 1, 5}, {1, x, 1, y, r/(x*y)}] + 
 8*Li[{1, 2, 1, 1, 5}, {1, x, 1, y, R/(x*y)}] - 
 4*Li[{1, 2, 1, 1, 5}, {1, x, x^(-1), y, r/y}] - 
 4*Li[{1, 2, 1, 1, 5}, {1, x, x^(-1), y, R/y}] - 
 6*Li[{1, 2, 1, 1, 5}, {1, x, x, x^(-1), r}] - 
 6*Li[{1, 2, 1, 1, 5}, {1, x, x, x^(-1), R}] + 
 6*Li[{1, 2, 1, 1, 5}, {1, x, x, y, r/x}] + 
 6*Li[{1, 2, 1, 1, 5}, {1, x, x, y, R/x}] + 
 6*Li[{1, 2, 1, 1, 5}, {1, x, x, y, r/(x*y)}] + 
 6*Li[{1, 2, 1, 1, 5}, {1, x, x, y, R/(x*y)}] - 
 4*Li[{1, 2, 1, 1, 5}, {1, x, y^(-1), y, r/x}] - 
 4*Li[{1, 2, 1, 1, 5}, {1, x, y^(-1), y, R/x}] - 
 12*Li[{1, 2, 1, 1, 5}, {1, x, y, 1, r}] - 
 12*Li[{1, 2, 1, 1, 5}, {1, x, y, 1, R}] + 
 8*Li[{1, 2, 1, 1, 5}, {1, x, y, 1, r/(x*y)}] + 
 8*Li[{1, 2, 1, 1, 5}, {1, x, y, 1, R/(x*y)}] - 
 4*Li[{1, 2, 1, 1, 5}, {1, x, y, x^(-1), r/y}] - 
 4*Li[{1, 2, 1, 1, 5}, {1, x, y, x^(-1), R/y}] + 
 6*Li[{1, 2, 1, 1, 5}, {1, x, y, x, r/x}] + 
 6*Li[{1, 2, 1, 1, 5}, {1, x, y, x, R/x}] + 
 6*Li[{1, 2, 1, 1, 5}, {1, x, y, x, r/(x*y)}] + 
 6*Li[{1, 2, 1, 1, 5}, {1, x, y, x, R/(x*y)}] - 
 6*Li[{1, 2, 1, 1, 5}, {1, x, y, y^(-1), r}] - 
 6*Li[{1, 2, 1, 1, 5}, {1, x, y, y^(-1), R}] - 
 4*Li[{1, 2, 1, 1, 5}, {1, x, y, y^(-1), r/x}] - 
 4*Li[{1, 2, 1, 1, 5}, {1, x, y, y^(-1), R/x}] + 
 12*Li[{1, 2, 1, 1, 5}, {1, x, y, y, r/y}] + 
 12*Li[{1, 2, 1, 1, 5}, {1, x, y, y, R/y}] - 
 4*Li[{1, 2, 1, 1, 5}, {1, x^2, x^(-1), 1, r}] - 
 4*Li[{1, 2, 1, 1, 5}, {1, x^2, x^(-1), 1, R}] + 
 2*Li[{1, 2, 1, 1, 5}, {1, x^2, x^(-1), x, r/x}] + 
 2*Li[{1, 2, 1, 1, 5}, {1, x^2, x^(-1), x, R/x}] + 
 2*Li[{1, 2, 1, 1, 5}, {1, x^2, x^(-1), y, r}] + 
 2*Li[{1, 2, 1, 1, 5}, {1, x^2, x^(-1), y, R}] + 
 2*Li[{1, 2, 1, 1, 5}, {1, x^2, x^(-1), y, r/y}] + 
 2*Li[{1, 2, 1, 1, 5}, {1, x^2, x^(-1), y, R/y}] - 
 4*Li[{1, 2, 1, 1, 5}, {1, x^2, y, 1, r/(x*y)}] - 
 4*Li[{1, 2, 1, 1, 5}, {1, x^2, y, 1, R/(x*y)}] + 
 2*Li[{1, 2, 1, 1, 5}, {1, x^2, y, x^(-1), r}] + 
 2*Li[{1, 2, 1, 1, 5}, {1, x^2, y, x^(-1), R}] + 
 2*Li[{1, 2, 1, 1, 5}, {1, x^2, y, x^(-1), r/y}] + 
 2*Li[{1, 2, 1, 1, 5}, {1, x^2, y, x^(-1), R/y}] + 
 2*Li[{1, 2, 1, 1, 5}, {1, x^2, y, y^(-1), r/x}] + 
 2*Li[{1, 2, 1, 1, 5}, {1, x^2, y, y^(-1), R/x}] - 
 4*Li[{1, 2, 1, 1, 5}, {1, x^2, y, y, r/(x*y)}] - 
 4*Li[{1, 2, 1, 1, 5}, {1, x^2, y, y, R/(x*y)}] - 
 4*Li[{1, 2, 1, 1, 5}, {1, y^(-1), x, y, r/x}] - 
 4*Li[{1, 2, 1, 1, 5}, {1, y^(-1), x, y, R/x}] - 
 4*Li[{1, 2, 1, 1, 5}, {1, y^(-1), y, x, r/x}] - 
 4*Li[{1, 2, 1, 1, 5}, {1, y^(-1), y, x, R/x}] + 
 2*Li[{1, 2, 1, 1, 5}, {1, 1/(x*y), x, y, r}] + 
 2*Li[{1, 2, 1, 1, 5}, {1, 1/(x*y), x, y, R}] + 
 2*Li[{1, 2, 1, 1, 5}, {1, 1/(x*y), y, x, r}] + 
 2*Li[{1, 2, 1, 1, 5}, {1, 1/(x*y), y, x, R}] + 
 2*Li[{1, 2, 1, 1, 5}, {1, x/y, x^(-1), y, r}] + 
 2*Li[{1, 2, 1, 1, 5}, {1, x/y, x^(-1), y, R}] + 
 2*Li[{1, 2, 1, 1, 5}, {1, x/y, y, x^(-1), r}] + 
 2*Li[{1, 2, 1, 1, 5}, {1, x/y, y, x^(-1), R}] - 
 4*Li[{1, 2, 1, 1, 5}, {1, x/y, y, y, r/(x*y)}] - 
 4*Li[{1, 2, 1, 1, 5}, {1, x/y, y, y, R/(x*y)}] + 
 24*Li[{1, 2, 1, 1, 5}, {1, y, 1, 1, r}] + 
 24*Li[{1, 2, 1, 1, 5}, {1, y, 1, 1, R}] - 
 12*Li[{1, 2, 1, 1, 5}, {1, y, 1, x, r}] - 
 12*Li[{1, 2, 1, 1, 5}, {1, y, 1, x, R}] - 
 12*Li[{1, 2, 1, 1, 5}, {1, y, 1, x, r/x}] - 
 12*Li[{1, 2, 1, 1, 5}, {1, y, 1, x, R/x}] + 
 8*Li[{1, 2, 1, 1, 5}, {1, y, 1, x, r/(x*y)}] + 
 8*Li[{1, 2, 1, 1, 5}, {1, y, 1, x, R/(x*y)}] - 
 12*Li[{1, 2, 1, 1, 5}, {1, y, 1, y, r/y}] - 
 12*Li[{1, 2, 1, 1, 5}, {1, y, 1, y, R/y}] - 
 4*Li[{1, 2, 1, 1, 5}, {1, y, x^(-1), x, r/y}] - 
 4*Li[{1, 2, 1, 1, 5}, {1, y, x^(-1), x, R/y}] - 
 12*Li[{1, 2, 1, 1, 5}, {1, y, x, 1, r}] - 
 12*Li[{1, 2, 1, 1, 5}, {1, y, x, 1, R}] + 
 8*Li[{1, 2, 1, 1, 5}, {1, y, x, 1, r/(x*y)}] + 
 8*Li[{1, 2, 1, 1, 5}, {1, y, x, 1, R/(x*y)}] - 
 6*Li[{1, 2, 1, 1, 5}, {1, y, x, x^(-1), r}] - 
 6*Li[{1, 2, 1, 1, 5}, {1, y, x, x^(-1), R}] - 
 4*Li[{1, 2, 1, 1, 5}, {1, y, x, x^(-1), r/y}] - 
 4*Li[{1, 2, 1, 1, 5}, {1, y, x, x^(-1), R/y}] + 
 12*Li[{1, 2, 1, 1, 5}, {1, y, x, x, r/x}] + 
 12*Li[{1, 2, 1, 1, 5}, {1, y, x, x, R/x}] - 
 4*Li[{1, 2, 1, 1, 5}, {1, y, x, y^(-1), r/x}] - 
 4*Li[{1, 2, 1, 1, 5}, {1, y, x, y^(-1), R/x}] + 
 6*Li[{1, 2, 1, 1, 5}, {1, y, x, y, r/y}] + 
 6*Li[{1, 2, 1, 1, 5}, {1, y, x, y, R/y}] + 
 6*Li[{1, 2, 1, 1, 5}, {1, y, x, y, r/(x*y)}] + 
 6*Li[{1, 2, 1, 1, 5}, {1, y, x, y, R/(x*y)}] - 
 4*Li[{1, 2, 1, 1, 5}, {1, y, y^(-1), x, r/x}] - 
 4*Li[{1, 2, 1, 1, 5}, {1, y, y^(-1), x, R/x}] + 
 6*Li[{1, 2, 1, 1, 5}, {1, y, y, x, r/y}] + 
 6*Li[{1, 2, 1, 1, 5}, {1, y, y, x, R/y}] + 
 6*Li[{1, 2, 1, 1, 5}, {1, y, y, x, r/(x*y)}] + 
 6*Li[{1, 2, 1, 1, 5}, {1, y, y, x, R/(x*y)}] - 
 6*Li[{1, 2, 1, 1, 5}, {1, y, y, y^(-1), r}] - 
 6*Li[{1, 2, 1, 1, 5}, {1, y, y, y^(-1), R}] - 
 4*Li[{1, 2, 1, 1, 5}, {1, y/x, x, x, r/(x*y)}] - 
 4*Li[{1, 2, 1, 1, 5}, {1, y/x, x, x, R/(x*y)}] + 
 2*Li[{1, 2, 1, 1, 5}, {1, y/x, x, y^(-1), r}] + 
 2*Li[{1, 2, 1, 1, 5}, {1, y/x, x, y^(-1), R}] + 
 2*Li[{1, 2, 1, 1, 5}, {1, y/x, y^(-1), x, r}] + 
 2*Li[{1, 2, 1, 1, 5}, {1, y/x, y^(-1), x, R}] - 
 8*Li[{1, 2, 1, 1, 5}, {1, x*y, 1, 1, r}] - 
 8*Li[{1, 2, 1, 1, 5}, {1, x*y, 1, 1, R}] + 
 4*Li[{1, 2, 1, 1, 5}, {1, x*y, 1, x, r/x}] + 
 4*Li[{1, 2, 1, 1, 5}, {1, x*y, 1, x, R/x}] - 
 4*Li[{1, 2, 1, 1, 5}, {1, x*y, 1, x, r/(x*y)}] - 
 4*Li[{1, 2, 1, 1, 5}, {1, x*y, 1, x, R/(x*y)}] + 
 4*Li[{1, 2, 1, 1, 5}, {1, x*y, 1, y, r/y}] + 
 4*Li[{1, 2, 1, 1, 5}, {1, x*y, 1, y, R/y}] - 
 4*Li[{1, 2, 1, 1, 5}, {1, x*y, 1, y, r/(x*y)}] - 
 4*Li[{1, 2, 1, 1, 5}, {1, x*y, 1, y, R/(x*y)}] - 
 4*Li[{1, 2, 1, 1, 5}, {1, x*y, x^(-1), 1, r}] - 
 4*Li[{1, 2, 1, 1, 5}, {1, x*y, x^(-1), 1, R}] + 
 2*Li[{1, 2, 1, 1, 5}, {1, x*y, x^(-1), x, r}] + 
 2*Li[{1, 2, 1, 1, 5}, {1, x*y, x^(-1), x, R}] + 
 2*Li[{1, 2, 1, 1, 5}, {1, x*y, x^(-1), x, r/x}] + 
 2*Li[{1, 2, 1, 1, 5}, {1, x*y, x^(-1), x, R/x}] + 
 2*Li[{1, 2, 1, 1, 5}, {1, x*y, x^(-1), x, r/y}] + 
 2*Li[{1, 2, 1, 1, 5}, {1, x*y, x^(-1), x, R/y}] + 
 4*Li[{1, 2, 1, 1, 5}, {1, x*y, x^(-1), y, r/y}] + 
 4*Li[{1, 2, 1, 1, 5}, {1, x*y, x^(-1), y, R/y}] - 
 8*Li[{1, 2, 1, 1, 5}, {1, x*y, x, 1, r/(x*y)}] - 
 8*Li[{1, 2, 1, 1, 5}, {1, x*y, x, 1, R/(x*y)}] + 
 4*Li[{1, 2, 1, 1, 5}, {1, x*y, x, x^(-1), r}] + 
 4*Li[{1, 2, 1, 1, 5}, {1, x*y, x, x^(-1), R}] + 
 4*Li[{1, 2, 1, 1, 5}, {1, x*y, x, x^(-1), r/y}] + 
 4*Li[{1, 2, 1, 1, 5}, {1, x*y, x, x^(-1), R/y}] + 
 4*Li[{1, 2, 1, 1, 5}, {1, x*y, x, y^(-1), r/x}] + 
 4*Li[{1, 2, 1, 1, 5}, {1, x*y, x, y^(-1), R/x}] - 
 8*Li[{1, 2, 1, 1, 5}, {1, x*y, x, y, r/(x*y)}] - 
 8*Li[{1, 2, 1, 1, 5}, {1, x*y, x, y, R/(x*y)}] - 
 4*Li[{1, 2, 1, 1, 5}, {1, x*y, y^(-1), 1, r}] - 
 4*Li[{1, 2, 1, 1, 5}, {1, x*y, y^(-1), 1, R}] + 
 4*Li[{1, 2, 1, 1, 5}, {1, x*y, y^(-1), x, r/x}] + 
 4*Li[{1, 2, 1, 1, 5}, {1, x*y, y^(-1), x, R/x}] + 
 2*Li[{1, 2, 1, 1, 5}, {1, x*y, y^(-1), y, r}] + 
 2*Li[{1, 2, 1, 1, 5}, {1, x*y, y^(-1), y, R}] + 
 2*Li[{1, 2, 1, 1, 5}, {1, x*y, y^(-1), y, r/x}] + 
 2*Li[{1, 2, 1, 1, 5}, {1, x*y, y^(-1), y, R/x}] + 
 2*Li[{1, 2, 1, 1, 5}, {1, x*y, y^(-1), y, r/y}] + 
 2*Li[{1, 2, 1, 1, 5}, {1, x*y, y^(-1), y, R/y}] - 
 8*Li[{1, 2, 1, 1, 5}, {1, x*y, y, 1, r/(x*y)}] - 
 8*Li[{1, 2, 1, 1, 5}, {1, x*y, y, 1, R/(x*y)}] + 
 4*Li[{1, 2, 1, 1, 5}, {1, x*y, y, x^(-1), r/y}] + 
 4*Li[{1, 2, 1, 1, 5}, {1, x*y, y, x^(-1), R/y}] - 
 8*Li[{1, 2, 1, 1, 5}, {1, x*y, y, x, r/(x*y)}] - 
 8*Li[{1, 2, 1, 1, 5}, {1, x*y, y, x, R/(x*y)}] + 
 4*Li[{1, 2, 1, 1, 5}, {1, x*y, y, y^(-1), r}] + 
 4*Li[{1, 2, 1, 1, 5}, {1, x*y, y, y^(-1), R}] + 
 4*Li[{1, 2, 1, 1, 5}, {1, x*y, y, y^(-1), r/x}] + 
 4*Li[{1, 2, 1, 1, 5}, {1, x*y, y, y^(-1), R/x}] - 
 4*Li[{1, 2, 1, 1, 5}, {1, y^2, x, 1, r/(x*y)}] - 
 4*Li[{1, 2, 1, 1, 5}, {1, y^2, x, 1, R/(x*y)}] + 
 2*Li[{1, 2, 1, 1, 5}, {1, y^2, x, x^(-1), r/y}] + 
 2*Li[{1, 2, 1, 1, 5}, {1, y^2, x, x^(-1), R/y}] - 
 4*Li[{1, 2, 1, 1, 5}, {1, y^2, x, x, r/(x*y)}] - 
 4*Li[{1, 2, 1, 1, 5}, {1, y^2, x, x, R/(x*y)}] + 
 2*Li[{1, 2, 1, 1, 5}, {1, y^2, x, y^(-1), r}] + 
 2*Li[{1, 2, 1, 1, 5}, {1, y^2, x, y^(-1), R}] + 
 2*Li[{1, 2, 1, 1, 5}, {1, y^2, x, y^(-1), r/x}] + 
 2*Li[{1, 2, 1, 1, 5}, {1, y^2, x, y^(-1), R/x}] - 
 4*Li[{1, 2, 1, 1, 5}, {1, y^2, y^(-1), 1, r}] - 
 4*Li[{1, 2, 1, 1, 5}, {1, y^2, y^(-1), 1, R}] + 
 2*Li[{1, 2, 1, 1, 5}, {1, y^2, y^(-1), x, r}] + 
 2*Li[{1, 2, 1, 1, 5}, {1, y^2, y^(-1), x, R}] + 
 2*Li[{1, 2, 1, 1, 5}, {1, y^2, y^(-1), x, r/x}] + 
 2*Li[{1, 2, 1, 1, 5}, {1, y^2, y^(-1), x, R/x}] + 
 2*Li[{1, 2, 1, 1, 5}, {1, y^2, y^(-1), y, r/y}] + 
 2*Li[{1, 2, 1, 1, 5}, {1, y^2, y^(-1), y, R/y}] + 
 2*Li[{1, 2, 1, 1, 5}, {x^(-1), 1, 1, x, r}] + 
 2*Li[{1, 2, 1, 1, 5}, {x^(-1), 1, 1, x, R}] + 
 2*Li[{1, 2, 1, 1, 5}, {x^(-1), 1, x, 1, r}] + 
 2*Li[{1, 2, 1, 1, 5}, {x^(-1), 1, x, 1, R}] - 
 2*Li[{1, 2, 1, 1, 5}, {x^(-1), 1, x, x, r/x}] - 
 2*Li[{1, 2, 1, 1, 5}, {x^(-1), 1, x, x, R/x}] - 
 3*Li[{1, 2, 1, 1, 5}, {x^(-1), 1, x, y, r}] - 
 3*Li[{1, 2, 1, 1, 5}, {x^(-1), 1, x, y, R}] + 
 2*Li[{1, 2, 1, 1, 5}, {x^(-1), 1, x, y, r/y}] + 
 2*Li[{1, 2, 1, 1, 5}, {x^(-1), 1, x, y, R/y}] - 
 3*Li[{1, 2, 1, 1, 5}, {x^(-1), 1, y, x, r}] - 
 3*Li[{1, 2, 1, 1, 5}, {x^(-1), 1, y, x, R}] + 
 2*Li[{1, 2, 1, 1, 5}, {x^(-1), 1, y, x, r/y}] + 
 2*Li[{1, 2, 1, 1, 5}, {x^(-1), 1, y, x, R/y}] - 
 8*Li[{1, 2, 1, 1, 5}, {x^(-1), x, 1, 1, r}] - 
 8*Li[{1, 2, 1, 1, 5}, {x^(-1), x, 1, 1, R}] + 
 4*Li[{1, 2, 1, 1, 5}, {x^(-1), x, 1, x, r/x}] + 
 4*Li[{1, 2, 1, 1, 5}, {x^(-1), x, 1, x, R/x}] + 
 4*Li[{1, 2, 1, 1, 5}, {x^(-1), x, 1, y, r}] + 
 4*Li[{1, 2, 1, 1, 5}, {x^(-1), x, 1, y, R}] + 
 4*Li[{1, 2, 1, 1, 5}, {x^(-1), x, 1, y, r/y}] + 
 4*Li[{1, 2, 1, 1, 5}, {x^(-1), x, 1, y, R/y}] + 
 2*Li[{1, 2, 1, 1, 5}, {x^(-1), x, x, x^(-1), r}] + 
 2*Li[{1, 2, 1, 1, 5}, {x^(-1), x, x, x^(-1), R}] - 
 2*Li[{1, 2, 1, 1, 5}, {x^(-1), x, x, y, r/x}] - 
 2*Li[{1, 2, 1, 1, 5}, {x^(-1), x, x, y, R/x}] - 
 4*Li[{1, 2, 1, 1, 5}, {x^(-1), x, x, y, r/(x*y)}] - 
 4*Li[{1, 2, 1, 1, 5}, {x^(-1), x, x, y, R/(x*y)}] + 
 4*Li[{1, 2, 1, 1, 5}, {x^(-1), x, y, 1, r}] + 
 4*Li[{1, 2, 1, 1, 5}, {x^(-1), x, y, 1, R}] - 
 2*Li[{1, 2, 1, 1, 5}, {x^(-1), x, y, x, r/x}] - 
 2*Li[{1, 2, 1, 1, 5}, {x^(-1), x, y, x, R/x}] - 
 4*Li[{1, 2, 1, 1, 5}, {x^(-1), x, y, x, r/(x*y)}] - 
 4*Li[{1, 2, 1, 1, 5}, {x^(-1), x, y, x, R/(x*y)}] + 
 2*Li[{1, 2, 1, 1, 5}, {x^(-1), x, y, y^(-1), r}] + 
 2*Li[{1, 2, 1, 1, 5}, {x^(-1), x, y, y^(-1), R}] - 
 4*Li[{1, 2, 1, 1, 5}, {x^(-1), x, y, y, r/y}] - 
 4*Li[{1, 2, 1, 1, 5}, {x^(-1), x, y, y, R/y}] - 
 2*Li[{1, 2, 1, 1, 5}, {x^(-1), x^2, 1, y, r/(x*y)}] - 
 2*Li[{1, 2, 1, 1, 5}, {x^(-1), x^2, 1, y, R/(x*y)}] + 
 2*Li[{1, 2, 1, 1, 5}, {x^(-1), x^2, x^(-1), 1, r}] + 
 2*Li[{1, 2, 1, 1, 5}, {x^(-1), x^2, x^(-1), 1, R}] - 
 Li[{1, 2, 1, 1, 5}, {x^(-1), x^2, x^(-1), x, r/x}] - 
 Li[{1, 2, 1, 1, 5}, {x^(-1), x^2, x^(-1), x, R/x}] - 
 Li[{1, 2, 1, 1, 5}, {x^(-1), x^2, x^(-1), y, r}] - 
 Li[{1, 2, 1, 1, 5}, {x^(-1), x^2, x^(-1), y, R}] + 
 Li[{1, 2, 1, 1, 5}, {x^(-1), x^2, y^(-1), y, r/x}] + 
 Li[{1, 2, 1, 1, 5}, {x^(-1), x^2, y^(-1), y, R/x}] - 
 Li[{1, 2, 1, 1, 5}, {x^(-1), x^2, y, x^(-1), r}] - 
 Li[{1, 2, 1, 1, 5}, {x^(-1), x^2, y, x^(-1), R}] + 
 2*Li[{1, 2, 1, 1, 5}, {x^(-1), x^2, y, y, r/(x*y)}] + 
 2*Li[{1, 2, 1, 1, 5}, {x^(-1), x^2, y, y, R/(x*y)}] - 
 2*Li[{1, 2, 1, 1, 5}, {x^(-1), x/y, 1, y, r}] - 
 2*Li[{1, 2, 1, 1, 5}, {x^(-1), x/y, 1, y, R}] + 
 2*Li[{1, 2, 1, 1, 5}, {x^(-1), x/y, x, y, r/x}] + 
 2*Li[{1, 2, 1, 1, 5}, {x^(-1), x/y, x, y, R/x}] - 
 2*Li[{1, 2, 1, 1, 5}, {x^(-1), x/y, y, 1, r}] - 
 2*Li[{1, 2, 1, 1, 5}, {x^(-1), x/y, y, 1, R}] + 
 2*Li[{1, 2, 1, 1, 5}, {x^(-1), x/y, y, x, r/x}] + 
 2*Li[{1, 2, 1, 1, 5}, {x^(-1), x/y, y, x, R/x}] + 
 2*Li[{1, 2, 1, 1, 5}, {x^(-1), x/y, y, y, r/y}] + 
 2*Li[{1, 2, 1, 1, 5}, {x^(-1), x/y, y, y, R/y}] + 
 6*Li[{1, 2, 1, 1, 5}, {x^(-1), y, 1, x, r}] + 
 6*Li[{1, 2, 1, 1, 5}, {x^(-1), y, 1, x, R}] + 
 6*Li[{1, 2, 1, 1, 5}, {x^(-1), y, x, 1, r}] + 
 6*Li[{1, 2, 1, 1, 5}, {x^(-1), y, x, 1, R}] - 
 6*Li[{1, 2, 1, 1, 5}, {x^(-1), y, x, x, r/x}] - 
 6*Li[{1, 2, 1, 1, 5}, {x^(-1), y, x, x, R/x}] - 
 3*Li[{1, 2, 1, 1, 5}, {x^(-1), y, x, y, r/y}] - 
 3*Li[{1, 2, 1, 1, 5}, {x^(-1), y, x, y, R/y}] - 
 3*Li[{1, 2, 1, 1, 5}, {x^(-1), y, y, x, r/y}] - 
 3*Li[{1, 2, 1, 1, 5}, {x^(-1), y, y, x, R/y}] + 
 4*Li[{1, 2, 1, 1, 5}, {x^(-1), x*y, 1, 1, r}] + 
 4*Li[{1, 2, 1, 1, 5}, {x^(-1), x*y, 1, 1, R}] - 
 2*Li[{1, 2, 1, 1, 5}, {x^(-1), x*y, 1, x, r/x}] - 
 2*Li[{1, 2, 1, 1, 5}, {x^(-1), x*y, 1, x, R/x}] - 
 2*Li[{1, 2, 1, 1, 5}, {x^(-1), x*y, 1, y, r/y}] - 
 2*Li[{1, 2, 1, 1, 5}, {x^(-1), x*y, 1, y, R/y}] - 
 Li[{1, 2, 1, 1, 5}, {x^(-1), x*y, x^(-1), x, r}] - 
 Li[{1, 2, 1, 1, 5}, {x^(-1), x*y, x^(-1), x, R}] - 
 2*Li[{1, 2, 1, 1, 5}, {x^(-1), x*y, x, x^(-1), r}] - 
 2*Li[{1, 2, 1, 1, 5}, {x^(-1), x*y, x, x^(-1), R}] + 
 4*Li[{1, 2, 1, 1, 5}, {x^(-1), x*y, x, y, r/(x*y)}] + 
 4*Li[{1, 2, 1, 1, 5}, {x^(-1), x*y, x, y, R/(x*y)}] - 
 Li[{1, 2, 1, 1, 5}, {x^(-1), x*y, y^(-1), y, r}] - 
 Li[{1, 2, 1, 1, 5}, {x^(-1), x*y, y^(-1), y, R}] + 
 4*Li[{1, 2, 1, 1, 5}, {x^(-1), x*y, y, x, r/(x*y)}] + 
 4*Li[{1, 2, 1, 1, 5}, {x^(-1), x*y, y, x, R/(x*y)}] - 
 2*Li[{1, 2, 1, 1, 5}, {x^(-1), x*y, y, y^(-1), r}] - 
 2*Li[{1, 2, 1, 1, 5}, {x^(-1), x*y, y, y^(-1), R}] + 
 2*Li[{1, 2, 1, 1, 5}, {x^(-1), y^2, x, x, r/(x*y)}] + 
 2*Li[{1, 2, 1, 1, 5}, {x^(-1), y^2, x, x, R/(x*y)}] - 
 Li[{1, 2, 1, 1, 5}, {x^(-1), y^2, x, y^(-1), r}] - 
 Li[{1, 2, 1, 1, 5}, {x^(-1), y^2, x, y^(-1), R}] - 
 Li[{1, 2, 1, 1, 5}, {x^(-1), y^2, y^(-1), x, r}] - 
 Li[{1, 2, 1, 1, 5}, {x^(-1), y^2, y^(-1), x, R}] - 
 4*Li[{1, 2, 1, 1, 5}, {x, 1, 1, 1, r}] - 
 4*Li[{1, 2, 1, 1, 5}, {x, 1, 1, 1, R}] + 
 2*Li[{1, 2, 1, 1, 5}, {x, 1, 1, x, r/x}] + 
 2*Li[{1, 2, 1, 1, 5}, {x, 1, 1, x, R/x}] + 
 6*Li[{1, 2, 1, 1, 5}, {x, 1, 1, y, r}] + 
 6*Li[{1, 2, 1, 1, 5}, {x, 1, 1, y, R}] + 
 2*Li[{1, 2, 1, 1, 5}, {x, 1, 1, y, r/y}] + 
 2*Li[{1, 2, 1, 1, 5}, {x, 1, 1, y, R/y}] + 
 Li[{1, 2, 1, 1, 5}, {x, 1, x^(-1), x, r}] + 
 Li[{1, 2, 1, 1, 5}, {x, 1, x^(-1), x, R}] + 
 2*Li[{1, 2, 1, 1, 5}, {x, 1, x, x^(-1), r}] + 
 2*Li[{1, 2, 1, 1, 5}, {x, 1, x, x^(-1), R}] - 
 6*Li[{1, 2, 1, 1, 5}, {x, 1, x, y, r/x}] - 
 6*Li[{1, 2, 1, 1, 5}, {x, 1, x, y, R/x}] - 
 3*Li[{1, 2, 1, 1, 5}, {x, 1, y^(-1), y, r}] - 
 3*Li[{1, 2, 1, 1, 5}, {x, 1, y^(-1), y, R}] + 
 6*Li[{1, 2, 1, 1, 5}, {x, 1, y, 1, r}] + 
 6*Li[{1, 2, 1, 1, 5}, {x, 1, y, 1, R}] - 
 6*Li[{1, 2, 1, 1, 5}, {x, 1, y, x, r/x}] - 
 6*Li[{1, 2, 1, 1, 5}, {x, 1, y, x, R/x}] - 
 2*Li[{1, 2, 1, 1, 5}, {x, 1, y, y^(-1), r}] - 
 2*Li[{1, 2, 1, 1, 5}, {x, 1, y, y^(-1), R}] - 
 6*Li[{1, 2, 1, 1, 5}, {x, 1, y, y, r/y}] - 
 6*Li[{1, 2, 1, 1, 5}, {x, 1, y, y, R/y}] + 
 2*Li[{1, 2, 1, 1, 5}, {x, x^(-1), x, y, r/y}] + 
 2*Li[{1, 2, 1, 1, 5}, {x, x^(-1), x, y, R/y}] + 
 2*Li[{1, 2, 1, 1, 5}, {x, x^(-1), y, x, r/y}] + 
 2*Li[{1, 2, 1, 1, 5}, {x, x^(-1), y, x, R/y}] - 
 6*Li[{1, 2, 1, 1, 5}, {x, x, 1, y, r/(x*y)}] - 
 6*Li[{1, 2, 1, 1, 5}, {x, x, 1, y, R/(x*y)}] - 
 2*Li[{1, 2, 1, 1, 5}, {x, x, x^(-1), 1, r}] - 
 2*Li[{1, 2, 1, 1, 5}, {x, x, x^(-1), 1, R}] + 
 Li[{1, 2, 1, 1, 5}, {x, x, x^(-1), x, r/x}] + 
 Li[{1, 2, 1, 1, 5}, {x, x, x^(-1), x, R/x}] + 
 Li[{1, 2, 1, 1, 5}, {x, x, x^(-1), y, r}] + 
 Li[{1, 2, 1, 1, 5}, {x, x, x^(-1), y, R}] + 
 4*Li[{1, 2, 1, 1, 5}, {x, x, x^(-1), y, r/y}] + 
 4*Li[{1, 2, 1, 1, 5}, {x, x, x^(-1), y, R/y}] + 
 3*Li[{1, 2, 1, 1, 5}, {x, x, y^(-1), y, r/x}] + 
 3*Li[{1, 2, 1, 1, 5}, {x, x, y^(-1), y, R/x}] - 
 8*Li[{1, 2, 1, 1, 5}, {x, x, y, 1, r/(x*y)}] - 
 8*Li[{1, 2, 1, 1, 5}, {x, x, y, 1, R/(x*y)}] + 
 Li[{1, 2, 1, 1, 5}, {x, x, y, x^(-1), r}] + 
 Li[{1, 2, 1, 1, 5}, {x, x, y, x^(-1), R}] + 
 4*Li[{1, 2, 1, 1, 5}, {x, x, y, x^(-1), r/y}] + 
 4*Li[{1, 2, 1, 1, 5}, {x, x, y, x^(-1), R/y}] + 
 4*Li[{1, 2, 1, 1, 5}, {x, x, y, y^(-1), r/x}] + 
 4*Li[{1, 2, 1, 1, 5}, {x, x, y, y^(-1), R/x}] - 
 2*Li[{1, 2, 1, 1, 5}, {x, x, y, y, r/(x*y)}] - 
 2*Li[{1, 2, 1, 1, 5}, {x, x, y, y, R/(x*y)}] + 
 2*Li[{1, 2, 1, 1, 5}, {x, y^(-1), x, y, r/x}] + 
 2*Li[{1, 2, 1, 1, 5}, {x, y^(-1), x, y, R/x}] + 
 2*Li[{1, 2, 1, 1, 5}, {x, y^(-1), y, x, r/x}] + 
 2*Li[{1, 2, 1, 1, 5}, {x, y^(-1), y, x, R/x}] - 
 Li[{1, 2, 1, 1, 5}, {x, 1/(x*y), x, y, r}] - 
 Li[{1, 2, 1, 1, 5}, {x, 1/(x*y), x, y, R}] - 
 Li[{1, 2, 1, 1, 5}, {x, 1/(x*y), y, x, r}] - 
 Li[{1, 2, 1, 1, 5}, {x, 1/(x*y), y, x, R}] - 
 2*Li[{1, 2, 1, 1, 5}, {x, x/y, x^(-1), y, r}] - 
 2*Li[{1, 2, 1, 1, 5}, {x, x/y, x^(-1), y, R}] - 
 2*Li[{1, 2, 1, 1, 5}, {x, x/y, y, x^(-1), r}] - 
 2*Li[{1, 2, 1, 1, 5}, {x, x/y, y, x^(-1), R}] + 
 4*Li[{1, 2, 1, 1, 5}, {x, x/y, y, y, r/(x*y)}] + 
 4*Li[{1, 2, 1, 1, 5}, {x, x/y, y, y, R/(x*y)}] - 
 12*Li[{1, 2, 1, 1, 5}, {x, y, 1, 1, r}] - 
 12*Li[{1, 2, 1, 1, 5}, {x, y, 1, 1, R}] + 
 6*Li[{1, 2, 1, 1, 5}, {x, y, 1, x, r/x}] + 
 6*Li[{1, 2, 1, 1, 5}, {x, y, 1, x, R/x}] + 
 6*Li[{1, 2, 1, 1, 5}, {x, y, 1, y, r/y}] + 
 6*Li[{1, 2, 1, 1, 5}, {x, y, 1, y, R/y}] + 
 Li[{1, 2, 1, 1, 5}, {x, y, x^(-1), x, r}] + 
 Li[{1, 2, 1, 1, 5}, {x, y, x^(-1), x, R}] + 
 4*Li[{1, 2, 1, 1, 5}, {x, y, x, x^(-1), r}] + 
 4*Li[{1, 2, 1, 1, 5}, {x, y, x, x^(-1), R}] - 
 2*Li[{1, 2, 1, 1, 5}, {x, y, x, y, r/(x*y)}] - 
 2*Li[{1, 2, 1, 1, 5}, {x, y, x, y, R/(x*y)}] - 
 2*Li[{1, 2, 1, 1, 5}, {x, y, y, x, r/(x*y)}] - 
 2*Li[{1, 2, 1, 1, 5}, {x, y, y, x, R/(x*y)}] + 
 3*Li[{1, 2, 1, 1, 5}, {x, y, y, y^(-1), r}] + 
 3*Li[{1, 2, 1, 1, 5}, {x, y, y, y^(-1), R}] + 
 2*Li[{1, 2, 1, 1, 5}, {x, y/x, 1, x, r}] + 
 2*Li[{1, 2, 1, 1, 5}, {x, y/x, 1, x, R}] + 
 2*Li[{1, 2, 1, 1, 5}, {x, y/x, x, 1, r}] + 
 2*Li[{1, 2, 1, 1, 5}, {x, y/x, x, 1, R}] - 
 2*Li[{1, 2, 1, 1, 5}, {x, y/x, x, x, r/x}] - 
 2*Li[{1, 2, 1, 1, 5}, {x, y/x, x, x, R/x}] - 
 2*Li[{1, 2, 1, 1, 5}, {x, y/x, x, y, r/y}] - 
 2*Li[{1, 2, 1, 1, 5}, {x, y/x, x, y, R/y}] - 
 2*Li[{1, 2, 1, 1, 5}, {x, y/x, y, x, r/y}] - 
 2*Li[{1, 2, 1, 1, 5}, {x, y/x, y, x, R/y}] + 
 4*Li[{1, 2, 1, 1, 5}, {x, x*y, 1, y, r/(x*y)}] + 
 4*Li[{1, 2, 1, 1, 5}, {x, x*y, 1, y, R/(x*y)}] + 
 4*Li[{1, 2, 1, 1, 5}, {x, x*y, x^(-1), 1, r}] + 
 4*Li[{1, 2, 1, 1, 5}, {x, x*y, x^(-1), 1, R}] - 
 2*Li[{1, 2, 1, 1, 5}, {x, x*y, x^(-1), x, r/x}] - 
 2*Li[{1, 2, 1, 1, 5}, {x, x*y, x^(-1), x, R/x}] - 
 4*Li[{1, 2, 1, 1, 5}, {x, x*y, x^(-1), y, r/y}] - 
 4*Li[{1, 2, 1, 1, 5}, {x, x*y, x^(-1), y, R/y}] - 
 2*Li[{1, 2, 1, 1, 5}, {x, x*y, y^(-1), y, r/x}] - 
 2*Li[{1, 2, 1, 1, 5}, {x, x*y, y^(-1), y, R/x}] + 
 8*Li[{1, 2, 1, 1, 5}, {x, x*y, y, 1, r/(x*y)}] + 
 8*Li[{1, 2, 1, 1, 5}, {x, x*y, y, 1, R/(x*y)}] - 
 4*Li[{1, 2, 1, 1, 5}, {x, x*y, y, x^(-1), r/y}] - 
 4*Li[{1, 2, 1, 1, 5}, {x, x*y, y, x^(-1), R/y}] - 
 4*Li[{1, 2, 1, 1, 5}, {x, x*y, y, y^(-1), r/x}] - 
 4*Li[{1, 2, 1, 1, 5}, {x, x*y, y, y^(-1), R/x}] + 
 2*Li[{1, 2, 1, 1, 5}, {x, y^2, 1, x, r/(x*y)}] + 
 2*Li[{1, 2, 1, 1, 5}, {x, y^2, 1, x, R/(x*y)}] - 
 Li[{1, 2, 1, 1, 5}, {x, y^2, x^(-1), x, r/y}] - 
 Li[{1, 2, 1, 1, 5}, {x, y^2, x^(-1), x, R/y}] + 
 4*Li[{1, 2, 1, 1, 5}, {x, y^2, x, 1, r/(x*y)}] + 
 4*Li[{1, 2, 1, 1, 5}, {x, y^2, x, 1, R/(x*y)}] - 
 2*Li[{1, 2, 1, 1, 5}, {x, y^2, x, x^(-1), r/y}] - 
 2*Li[{1, 2, 1, 1, 5}, {x, y^2, x, x^(-1), R/y}] - 
 2*Li[{1, 2, 1, 1, 5}, {x, y^2, x, y^(-1), r/x}] - 
 2*Li[{1, 2, 1, 1, 5}, {x, y^2, x, y^(-1), R/x}] + 
 2*Li[{1, 2, 1, 1, 5}, {x, y^2, y^(-1), 1, r}] + 
 2*Li[{1, 2, 1, 1, 5}, {x, y^2, y^(-1), 1, R}] - 
 2*Li[{1, 2, 1, 1, 5}, {x, y^2, y^(-1), x, r/x}] - 
 2*Li[{1, 2, 1, 1, 5}, {x, y^2, y^(-1), x, R/x}] - 
 Li[{1, 2, 1, 1, 5}, {x, y^2, y^(-1), y, r/y}] - 
 Li[{1, 2, 1, 1, 5}, {x, y^2, y^(-1), y, R/y}] + 
 2*Li[{1, 2, 1, 1, 5}, {y^(-1), 1, 1, y, r}] + 
 2*Li[{1, 2, 1, 1, 5}, {y^(-1), 1, 1, y, R}] - 
 3*Li[{1, 2, 1, 1, 5}, {y^(-1), 1, x, y, r}] - 
 3*Li[{1, 2, 1, 1, 5}, {y^(-1), 1, x, y, R}] + 
 2*Li[{1, 2, 1, 1, 5}, {y^(-1), 1, x, y, r/x}] + 
 2*Li[{1, 2, 1, 1, 5}, {y^(-1), 1, x, y, R/x}] + 
 2*Li[{1, 2, 1, 1, 5}, {y^(-1), 1, y, 1, r}] + 
 2*Li[{1, 2, 1, 1, 5}, {y^(-1), 1, y, 1, R}] - 
 3*Li[{1, 2, 1, 1, 5}, {y^(-1), 1, y, x, r}] - 
 3*Li[{1, 2, 1, 1, 5}, {y^(-1), 1, y, x, R}] + 
 2*Li[{1, 2, 1, 1, 5}, {y^(-1), 1, y, x, r/x}] + 
 2*Li[{1, 2, 1, 1, 5}, {y^(-1), 1, y, x, R/x}] - 
 2*Li[{1, 2, 1, 1, 5}, {y^(-1), 1, y, y, r/y}] - 
 2*Li[{1, 2, 1, 1, 5}, {y^(-1), 1, y, y, R/y}] + 
 6*Li[{1, 2, 1, 1, 5}, {y^(-1), x, 1, y, r}] + 
 6*Li[{1, 2, 1, 1, 5}, {y^(-1), x, 1, y, R}] - 
 3*Li[{1, 2, 1, 1, 5}, {y^(-1), x, x, y, r/x}] - 
 3*Li[{1, 2, 1, 1, 5}, {y^(-1), x, x, y, R/x}] + 
 6*Li[{1, 2, 1, 1, 5}, {y^(-1), x, y, 1, r}] + 
 6*Li[{1, 2, 1, 1, 5}, {y^(-1), x, y, 1, R}] - 
 3*Li[{1, 2, 1, 1, 5}, {y^(-1), x, y, x, r/x}] - 
 3*Li[{1, 2, 1, 1, 5}, {y^(-1), x, y, x, R/x}] - 
 6*Li[{1, 2, 1, 1, 5}, {y^(-1), x, y, y, r/y}] - 
 6*Li[{1, 2, 1, 1, 5}, {y^(-1), x, y, y, R/y}] - 
 Li[{1, 2, 1, 1, 5}, {y^(-1), x^2, x^(-1), y, r}] - 
 Li[{1, 2, 1, 1, 5}, {y^(-1), x^2, x^(-1), y, R}] - 
 Li[{1, 2, 1, 1, 5}, {y^(-1), x^2, y, x^(-1), r}] - 
 Li[{1, 2, 1, 1, 5}, {y^(-1), x^2, y, x^(-1), R}] + 
 2*Li[{1, 2, 1, 1, 5}, {y^(-1), x^2, y, y, r/(x*y)}] + 
 2*Li[{1, 2, 1, 1, 5}, {y^(-1), x^2, y, y, R/(x*y)}] - 
 8*Li[{1, 2, 1, 1, 5}, {y^(-1), y, 1, 1, r}] - 
 8*Li[{1, 2, 1, 1, 5}, {y^(-1), y, 1, 1, R}] + 
 4*Li[{1, 2, 1, 1, 5}, {y^(-1), y, 1, x, r}] + 
 4*Li[{1, 2, 1, 1, 5}, {y^(-1), y, 1, x, R}] + 
 4*Li[{1, 2, 1, 1, 5}, {y^(-1), y, 1, x, r/x}] + 
 4*Li[{1, 2, 1, 1, 5}, {y^(-1), y, 1, x, R/x}] + 
 4*Li[{1, 2, 1, 1, 5}, {y^(-1), y, 1, y, r/y}] + 
 4*Li[{1, 2, 1, 1, 5}, {y^(-1), y, 1, y, R/y}] + 
 4*Li[{1, 2, 1, 1, 5}, {y^(-1), y, x, 1, r}] + 
 4*Li[{1, 2, 1, 1, 5}, {y^(-1), y, x, 1, R}] + 
 2*Li[{1, 2, 1, 1, 5}, {y^(-1), y, x, x^(-1), r}] + 
 2*Li[{1, 2, 1, 1, 5}, {y^(-1), y, x, x^(-1), R}] - 
 4*Li[{1, 2, 1, 1, 5}, {y^(-1), y, x, x, r/x}] - 
 4*Li[{1, 2, 1, 1, 5}, {y^(-1), y, x, x, R/x}] - 
 2*Li[{1, 2, 1, 1, 5}, {y^(-1), y, x, y, r/y}] - 
 2*Li[{1, 2, 1, 1, 5}, {y^(-1), y, x, y, R/y}] - 
 4*Li[{1, 2, 1, 1, 5}, {y^(-1), y, x, y, r/(x*y)}] - 
 4*Li[{1, 2, 1, 1, 5}, {y^(-1), y, x, y, R/(x*y)}] - 
 2*Li[{1, 2, 1, 1, 5}, {y^(-1), y, y, x, r/y}] - 
 2*Li[{1, 2, 1, 1, 5}, {y^(-1), y, y, x, R/y}] - 
 4*Li[{1, 2, 1, 1, 5}, {y^(-1), y, y, x, r/(x*y)}] - 
 4*Li[{1, 2, 1, 1, 5}, {y^(-1), y, y, x, R/(x*y)}] + 
 2*Li[{1, 2, 1, 1, 5}, {y^(-1), y, y, y^(-1), r}] + 
 2*Li[{1, 2, 1, 1, 5}, {y^(-1), y, y, y^(-1), R}] - 
 2*Li[{1, 2, 1, 1, 5}, {y^(-1), y/x, 1, x, r}] - 
 2*Li[{1, 2, 1, 1, 5}, {y^(-1), y/x, 1, x, R}] - 
 2*Li[{1, 2, 1, 1, 5}, {y^(-1), y/x, x, 1, r}] - 
 2*Li[{1, 2, 1, 1, 5}, {y^(-1), y/x, x, 1, R}] + 
 2*Li[{1, 2, 1, 1, 5}, {y^(-1), y/x, x, x, r/x}] + 
 2*Li[{1, 2, 1, 1, 5}, {y^(-1), y/x, x, x, R/x}] + 
 2*Li[{1, 2, 1, 1, 5}, {y^(-1), y/x, x, y, r/y}] + 
 2*Li[{1, 2, 1, 1, 5}, {y^(-1), y/x, x, y, R/y}] + 
 2*Li[{1, 2, 1, 1, 5}, {y^(-1), y/x, y, x, r/y}] + 
 2*Li[{1, 2, 1, 1, 5}, {y^(-1), y/x, y, x, R/y}] + 
 4*Li[{1, 2, 1, 1, 5}, {y^(-1), x*y, 1, 1, r}] + 
 4*Li[{1, 2, 1, 1, 5}, {y^(-1), x*y, 1, 1, R}] - 
 2*Li[{1, 2, 1, 1, 5}, {y^(-1), x*y, 1, x, r/x}] - 
 2*Li[{1, 2, 1, 1, 5}, {y^(-1), x*y, 1, x, R/x}] - 
 2*Li[{1, 2, 1, 1, 5}, {y^(-1), x*y, 1, y, r/y}] - 
 2*Li[{1, 2, 1, 1, 5}, {y^(-1), x*y, 1, y, R/y}] - 
 Li[{1, 2, 1, 1, 5}, {y^(-1), x*y, x^(-1), x, r}] - 
 Li[{1, 2, 1, 1, 5}, {y^(-1), x*y, x^(-1), x, R}] - 
 2*Li[{1, 2, 1, 1, 5}, {y^(-1), x*y, x, x^(-1), r}] - 
 2*Li[{1, 2, 1, 1, 5}, {y^(-1), x*y, x, x^(-1), R}] + 
 4*Li[{1, 2, 1, 1, 5}, {y^(-1), x*y, x, y, r/(x*y)}] + 
 4*Li[{1, 2, 1, 1, 5}, {y^(-1), x*y, x, y, R/(x*y)}] - 
 Li[{1, 2, 1, 1, 5}, {y^(-1), x*y, y^(-1), y, r}] - 
 Li[{1, 2, 1, 1, 5}, {y^(-1), x*y, y^(-1), y, R}] + 
 4*Li[{1, 2, 1, 1, 5}, {y^(-1), x*y, y, x, r/(x*y)}] + 
 4*Li[{1, 2, 1, 1, 5}, {y^(-1), x*y, y, x, R/(x*y)}] - 
 2*Li[{1, 2, 1, 1, 5}, {y^(-1), x*y, y, y^(-1), r}] - 
 2*Li[{1, 2, 1, 1, 5}, {y^(-1), x*y, y, y^(-1), R}] - 
 2*Li[{1, 2, 1, 1, 5}, {y^(-1), y^2, 1, x, r/(x*y)}] - 
 2*Li[{1, 2, 1, 1, 5}, {y^(-1), y^2, 1, x, R/(x*y)}] + 
 Li[{1, 2, 1, 1, 5}, {y^(-1), y^2, x^(-1), x, r/y}] + 
 Li[{1, 2, 1, 1, 5}, {y^(-1), y^2, x^(-1), x, R/y}] + 
 2*Li[{1, 2, 1, 1, 5}, {y^(-1), y^2, x, x, r/(x*y)}] + 
 2*Li[{1, 2, 1, 1, 5}, {y^(-1), y^2, x, x, R/(x*y)}] - 
 Li[{1, 2, 1, 1, 5}, {y^(-1), y^2, x, y^(-1), r}] - 
 Li[{1, 2, 1, 1, 5}, {y^(-1), y^2, x, y^(-1), R}] + 
 2*Li[{1, 2, 1, 1, 5}, {y^(-1), y^2, y^(-1), 1, r}] + 
 2*Li[{1, 2, 1, 1, 5}, {y^(-1), y^2, y^(-1), 1, R}] - 
 Li[{1, 2, 1, 1, 5}, {y^(-1), y^2, y^(-1), x, r}] - 
 Li[{1, 2, 1, 1, 5}, {y^(-1), y^2, y^(-1), x, R}] - 
 Li[{1, 2, 1, 1, 5}, {y^(-1), y^2, y^(-1), y, r/y}] - 
 Li[{1, 2, 1, 1, 5}, {y^(-1), y^2, y^(-1), y, R/y}] - 
 4*Li[{1, 2, 1, 1, 5}, {y, 1, 1, 1, r}] - 
 4*Li[{1, 2, 1, 1, 5}, {y, 1, 1, 1, R}] + 
 6*Li[{1, 2, 1, 1, 5}, {y, 1, 1, x, r}] + 
 6*Li[{1, 2, 1, 1, 5}, {y, 1, 1, x, R}] + 
 2*Li[{1, 2, 1, 1, 5}, {y, 1, 1, x, r/x}] + 
 2*Li[{1, 2, 1, 1, 5}, {y, 1, 1, x, R/x}] + 
 2*Li[{1, 2, 1, 1, 5}, {y, 1, 1, y, r/y}] + 
 2*Li[{1, 2, 1, 1, 5}, {y, 1, 1, y, R/y}] - 
 3*Li[{1, 2, 1, 1, 5}, {y, 1, x^(-1), x, r}] - 
 3*Li[{1, 2, 1, 1, 5}, {y, 1, x^(-1), x, R}] + 
 6*Li[{1, 2, 1, 1, 5}, {y, 1, x, 1, r}] + 
 6*Li[{1, 2, 1, 1, 5}, {y, 1, x, 1, R}] - 
 2*Li[{1, 2, 1, 1, 5}, {y, 1, x, x^(-1), r}] - 
 2*Li[{1, 2, 1, 1, 5}, {y, 1, x, x^(-1), R}] - 
 6*Li[{1, 2, 1, 1, 5}, {y, 1, x, x, r/x}] - 
 6*Li[{1, 2, 1, 1, 5}, {y, 1, x, x, R/x}] - 
 6*Li[{1, 2, 1, 1, 5}, {y, 1, x, y, r/y}] - 
 6*Li[{1, 2, 1, 1, 5}, {y, 1, x, y, R/y}] + 
 Li[{1, 2, 1, 1, 5}, {y, 1, y^(-1), y, r}] + 
 Li[{1, 2, 1, 1, 5}, {y, 1, y^(-1), y, R}] - 
 6*Li[{1, 2, 1, 1, 5}, {y, 1, y, x, r/y}] - 
 6*Li[{1, 2, 1, 1, 5}, {y, 1, y, x, R/y}] + 
 2*Li[{1, 2, 1, 1, 5}, {y, 1, y, y^(-1), r}] + 
 2*Li[{1, 2, 1, 1, 5}, {y, 1, y, y^(-1), R}] + 
 2*Li[{1, 2, 1, 1, 5}, {y, x^(-1), x, y, r/y}] + 
 2*Li[{1, 2, 1, 1, 5}, {y, x^(-1), x, y, R/y}] + 
 2*Li[{1, 2, 1, 1, 5}, {y, x^(-1), y, x, r/y}] + 
 2*Li[{1, 2, 1, 1, 5}, {y, x^(-1), y, x, R/y}] - 
 12*Li[{1, 2, 1, 1, 5}, {y, x, 1, 1, r}] - 
 12*Li[{1, 2, 1, 1, 5}, {y, x, 1, 1, R}] + 
 6*Li[{1, 2, 1, 1, 5}, {y, x, 1, x, r/x}] + 
 6*Li[{1, 2, 1, 1, 5}, {y, x, 1, x, R/x}] + 
 6*Li[{1, 2, 1, 1, 5}, {y, x, 1, y, r/y}] + 
 6*Li[{1, 2, 1, 1, 5}, {y, x, 1, y, R/y}] + 
 3*Li[{1, 2, 1, 1, 5}, {y, x, x, x^(-1), r}] + 
 3*Li[{1, 2, 1, 1, 5}, {y, x, x, x^(-1), R}] - 
 2*Li[{1, 2, 1, 1, 5}, {y, x, x, y, r/(x*y)}] - 
 2*Li[{1, 2, 1, 1, 5}, {y, x, x, y, R/(x*y)}] + 
 Li[{1, 2, 1, 1, 5}, {y, x, y^(-1), y, r}] + 
 Li[{1, 2, 1, 1, 5}, {y, x, y^(-1), y, R}] - 
 2*Li[{1, 2, 1, 1, 5}, {y, x, y, x, r/(x*y)}] - 
 2*Li[{1, 2, 1, 1, 5}, {y, x, y, x, R/(x*y)}] + 
 4*Li[{1, 2, 1, 1, 5}, {y, x, y, y^(-1), r}] + 
 4*Li[{1, 2, 1, 1, 5}, {y, x, y, y^(-1), R}] + 
 2*Li[{1, 2, 1, 1, 5}, {y, x^2, 1, y, r/(x*y)}] + 
 2*Li[{1, 2, 1, 1, 5}, {y, x^2, 1, y, R/(x*y)}] + 
 2*Li[{1, 2, 1, 1, 5}, {y, x^2, x^(-1), 1, r}] + 
 2*Li[{1, 2, 1, 1, 5}, {y, x^2, x^(-1), 1, R}] - 
 Li[{1, 2, 1, 1, 5}, {y, x^2, x^(-1), x, r/x}] - 
 Li[{1, 2, 1, 1, 5}, {y, x^2, x^(-1), x, R/x}] - 
 2*Li[{1, 2, 1, 1, 5}, {y, x^2, x^(-1), y, r/y}] - 
 2*Li[{1, 2, 1, 1, 5}, {y, x^2, x^(-1), y, R/y}] - 
 Li[{1, 2, 1, 1, 5}, {y, x^2, y^(-1), y, r/x}] - 
 Li[{1, 2, 1, 1, 5}, {y, x^2, y^(-1), y, R/x}] + 
 4*Li[{1, 2, 1, 1, 5}, {y, x^2, y, 1, r/(x*y)}] + 
 4*Li[{1, 2, 1, 1, 5}, {y, x^2, y, 1, R/(x*y)}] - 
 2*Li[{1, 2, 1, 1, 5}, {y, x^2, y, x^(-1), r/y}] - 
 2*Li[{1, 2, 1, 1, 5}, {y, x^2, y, x^(-1), R/y}] - 
 2*Li[{1, 2, 1, 1, 5}, {y, x^2, y, y^(-1), r/x}] - 
 2*Li[{1, 2, 1, 1, 5}, {y, x^2, y, y^(-1), R/x}] + 
 2*Li[{1, 2, 1, 1, 5}, {y, y^(-1), x, y, r/x}] + 
 2*Li[{1, 2, 1, 1, 5}, {y, y^(-1), x, y, R/x}] + 
 2*Li[{1, 2, 1, 1, 5}, {y, y^(-1), y, x, r/x}] + 
 2*Li[{1, 2, 1, 1, 5}, {y, y^(-1), y, x, R/x}] - 
 Li[{1, 2, 1, 1, 5}, {y, 1/(x*y), x, y, r}] - 
 Li[{1, 2, 1, 1, 5}, {y, 1/(x*y), x, y, R}] - 
 Li[{1, 2, 1, 1, 5}, {y, 1/(x*y), y, x, r}] - 
 Li[{1, 2, 1, 1, 5}, {y, 1/(x*y), y, x, R}] + 
 2*Li[{1, 2, 1, 1, 5}, {y, x/y, 1, y, r}] + 
 2*Li[{1, 2, 1, 1, 5}, {y, x/y, 1, y, R}] - 
 2*Li[{1, 2, 1, 1, 5}, {y, x/y, x, y, r/x}] - 
 2*Li[{1, 2, 1, 1, 5}, {y, x/y, x, y, R/x}] + 
 2*Li[{1, 2, 1, 1, 5}, {y, x/y, y, 1, r}] + 
 2*Li[{1, 2, 1, 1, 5}, {y, x/y, y, 1, R}] - 
 2*Li[{1, 2, 1, 1, 5}, {y, x/y, y, x, r/x}] - 
 2*Li[{1, 2, 1, 1, 5}, {y, x/y, y, x, R/x}] - 
 2*Li[{1, 2, 1, 1, 5}, {y, x/y, y, y, r/y}] - 
 2*Li[{1, 2, 1, 1, 5}, {y, x/y, y, y, R/y}] - 
 6*Li[{1, 2, 1, 1, 5}, {y, y, 1, x, r/(x*y)}] - 
 6*Li[{1, 2, 1, 1, 5}, {y, y, 1, x, R/(x*y)}] + 
 3*Li[{1, 2, 1, 1, 5}, {y, y, x^(-1), x, r/y}] + 
 3*Li[{1, 2, 1, 1, 5}, {y, y, x^(-1), x, R/y}] - 
 8*Li[{1, 2, 1, 1, 5}, {y, y, x, 1, r/(x*y)}] - 
 8*Li[{1, 2, 1, 1, 5}, {y, y, x, 1, R/(x*y)}] + 
 4*Li[{1, 2, 1, 1, 5}, {y, y, x, x^(-1), r/y}] + 
 4*Li[{1, 2, 1, 1, 5}, {y, y, x, x^(-1), R/y}] - 
 2*Li[{1, 2, 1, 1, 5}, {y, y, x, x, r/(x*y)}] - 
 2*Li[{1, 2, 1, 1, 5}, {y, y, x, x, R/(x*y)}] + 
 Li[{1, 2, 1, 1, 5}, {y, y, x, y^(-1), r}] + 
 Li[{1, 2, 1, 1, 5}, {y, y, x, y^(-1), R}] + 
 4*Li[{1, 2, 1, 1, 5}, {y, y, x, y^(-1), r/x}] + 
 4*Li[{1, 2, 1, 1, 5}, {y, y, x, y^(-1), R/x}] - 
 2*Li[{1, 2, 1, 1, 5}, {y, y, y^(-1), 1, r}] - 
 2*Li[{1, 2, 1, 1, 5}, {y, y, y^(-1), 1, R}] + 
 Li[{1, 2, 1, 1, 5}, {y, y, y^(-1), x, r}] + 
 Li[{1, 2, 1, 1, 5}, {y, y, y^(-1), x, R}] + 
 4*Li[{1, 2, 1, 1, 5}, {y, y, y^(-1), x, r/x}] + 
 4*Li[{1, 2, 1, 1, 5}, {y, y, y^(-1), x, R/x}] + 
 Li[{1, 2, 1, 1, 5}, {y, y, y^(-1), y, r/y}] + 
 Li[{1, 2, 1, 1, 5}, {y, y, y^(-1), y, R/y}] + 
 4*Li[{1, 2, 1, 1, 5}, {y, y/x, x, x, r/(x*y)}] + 
 4*Li[{1, 2, 1, 1, 5}, {y, y/x, x, x, R/(x*y)}] - 
 2*Li[{1, 2, 1, 1, 5}, {y, y/x, x, y^(-1), r}] - 
 2*Li[{1, 2, 1, 1, 5}, {y, y/x, x, y^(-1), R}] - 
 2*Li[{1, 2, 1, 1, 5}, {y, y/x, y^(-1), x, r}] - 
 2*Li[{1, 2, 1, 1, 5}, {y, y/x, y^(-1), x, R}] + 
 4*Li[{1, 2, 1, 1, 5}, {y, x*y, 1, x, r/(x*y)}] + 
 4*Li[{1, 2, 1, 1, 5}, {y, x*y, 1, x, R/(x*y)}] - 
 2*Li[{1, 2, 1, 1, 5}, {y, x*y, x^(-1), x, r/y}] - 
 2*Li[{1, 2, 1, 1, 5}, {y, x*y, x^(-1), x, R/y}] + 
 8*Li[{1, 2, 1, 1, 5}, {y, x*y, x, 1, r/(x*y)}] + 
 8*Li[{1, 2, 1, 1, 5}, {y, x*y, x, 1, R/(x*y)}] - 
 4*Li[{1, 2, 1, 1, 5}, {y, x*y, x, x^(-1), r/y}] - 
 4*Li[{1, 2, 1, 1, 5}, {y, x*y, x, x^(-1), R/y}] - 
 4*Li[{1, 2, 1, 1, 5}, {y, x*y, x, y^(-1), r/x}] - 
 4*Li[{1, 2, 1, 1, 5}, {y, x*y, x, y^(-1), R/x}] + 
 4*Li[{1, 2, 1, 1, 5}, {y, x*y, y^(-1), 1, r}] + 
 4*Li[{1, 2, 1, 1, 5}, {y, x*y, y^(-1), 1, R}] - 
 4*Li[{1, 2, 1, 1, 5}, {y, x*y, y^(-1), x, r/x}] - 
 4*Li[{1, 2, 1, 1, 5}, {y, x*y, y^(-1), x, R/x}] - 
 2*Li[{1, 2, 1, 1, 5}, {y, x*y, y^(-1), y, r/y}] - 
 2*Li[{1, 2, 1, 1, 5}, {y, x*y, y^(-1), y, R/y}] - 
 8*Li[{1, 2, 1, 5, 1}, {1, 1, 1, r, x}] - 
 8*Li[{1, 2, 1, 5, 1}, {1, 1, 1, r, y}] - 
 8*Li[{1, 2, 1, 5, 1}, {1, 1, 1, R, x}] - 
 8*Li[{1, 2, 1, 5, 1}, {1, 1, 1, R, y}] + 
 2*Li[{1, 2, 1, 5, 1}, {1, 1, x^(-1), r, x}] + 
 2*Li[{1, 2, 1, 5, 1}, {1, 1, x^(-1), R, x}] + 
 6*Li[{1, 2, 1, 5, 1}, {1, 1, x, r, y}] + 
 6*Li[{1, 2, 1, 5, 1}, {1, 1, x, R, y}] + 
 4*Li[{1, 2, 1, 5, 1}, {1, 1, x, r/x, x}] + 
 4*Li[{1, 2, 1, 5, 1}, {1, 1, x, r/x, y}] + 
 4*Li[{1, 2, 1, 5, 1}, {1, 1, x, R/x, x}] + 
 4*Li[{1, 2, 1, 5, 1}, {1, 1, x, R/x, y}] + 
 2*Li[{1, 2, 1, 5, 1}, {1, 1, y^(-1), r, y}] + 
 2*Li[{1, 2, 1, 5, 1}, {1, 1, y^(-1), R, y}] + 
 6*Li[{1, 2, 1, 5, 1}, {1, 1, y, r, x}] + 
 6*Li[{1, 2, 1, 5, 1}, {1, 1, y, R, x}] + 
 4*Li[{1, 2, 1, 5, 1}, {1, 1, y, r/y, x}] + 
 4*Li[{1, 2, 1, 5, 1}, {1, 1, y, r/y, y}] + 
 4*Li[{1, 2, 1, 5, 1}, {1, 1, y, R/y, x}] + 
 4*Li[{1, 2, 1, 5, 1}, {1, 1, y, R/y, y}] - 
 4*Li[{1, 2, 1, 5, 1}, {1, x^(-1), x, r/y, y}] - 
 4*Li[{1, 2, 1, 5, 1}, {1, x^(-1), x, R/y, y}] - 
 4*Li[{1, 2, 1, 5, 1}, {1, x^(-1), y, r/y, x}] - 
 4*Li[{1, 2, 1, 5, 1}, {1, x^(-1), y, R/y, x}] - 
 12*Li[{1, 2, 1, 5, 1}, {1, x, 1, r, y}] - 
 12*Li[{1, 2, 1, 5, 1}, {1, x, 1, R, y}] + 
 8*Li[{1, 2, 1, 5, 1}, {1, x, 1, r/(x*y), y}] + 
 8*Li[{1, 2, 1, 5, 1}, {1, x, 1, R/(x*y), y}] - 
 4*Li[{1, 2, 1, 5, 1}, {1, x, x^(-1), r/y, y}] - 
 4*Li[{1, 2, 1, 5, 1}, {1, x, x^(-1), R/y, y}] + 
 6*Li[{1, 2, 1, 5, 1}, {1, x, x, r/x, y}] + 
 6*Li[{1, 2, 1, 5, 1}, {1, x, x, R/x, y}] - 
 4*Li[{1, 2, 1, 5, 1}, {1, x, y^(-1), r/x, y}] - 
 4*Li[{1, 2, 1, 5, 1}, {1, x, y^(-1), R/x, y}] + 
 6*Li[{1, 2, 1, 5, 1}, {1, x, y, r/y, y}] + 
 6*Li[{1, 2, 1, 5, 1}, {1, x, y, R/y, y}] + 
 2*Li[{1, 2, 1, 5, 1}, {1, x^2, x^(-1), r, y}] + 
 2*Li[{1, 2, 1, 5, 1}, {1, x^2, x^(-1), R, y}] - 
 2*Li[{1, 2, 1, 5, 1}, {1, x^2, y, r/(x*y), y}] - 
 2*Li[{1, 2, 1, 5, 1}, {1, x^2, y, R/(x*y), y}] - 
 4*Li[{1, 2, 1, 5, 1}, {1, y^(-1), x, r/x, y}] - 
 4*Li[{1, 2, 1, 5, 1}, {1, y^(-1), x, R/x, y}] - 
 4*Li[{1, 2, 1, 5, 1}, {1, y^(-1), y, r/x, x}] - 
 4*Li[{1, 2, 1, 5, 1}, {1, y^(-1), y, R/x, x}] + 
 2*Li[{1, 2, 1, 5, 1}, {1, 1/(x*y), x, r, y}] + 
 2*Li[{1, 2, 1, 5, 1}, {1, 1/(x*y), x, R, y}] + 
 2*Li[{1, 2, 1, 5, 1}, {1, 1/(x*y), y, r, x}] + 
 2*Li[{1, 2, 1, 5, 1}, {1, 1/(x*y), y, R, x}] + 
 2*Li[{1, 2, 1, 5, 1}, {1, x/y, x^(-1), r, y}] + 
 2*Li[{1, 2, 1, 5, 1}, {1, x/y, x^(-1), R, y}] - 
 2*Li[{1, 2, 1, 5, 1}, {1, x/y, y, r/(x*y), y}] - 
 2*Li[{1, 2, 1, 5, 1}, {1, x/y, y, R/(x*y), y}] - 
 12*Li[{1, 2, 1, 5, 1}, {1, y, 1, r, x}] - 
 12*Li[{1, 2, 1, 5, 1}, {1, y, 1, R, x}] + 
 8*Li[{1, 2, 1, 5, 1}, {1, y, 1, r/(x*y), x}] + 
 8*Li[{1, 2, 1, 5, 1}, {1, y, 1, R/(x*y), x}] - 
 4*Li[{1, 2, 1, 5, 1}, {1, y, x^(-1), r/y, x}] - 
 4*Li[{1, 2, 1, 5, 1}, {1, y, x^(-1), R/y, x}] + 
 6*Li[{1, 2, 1, 5, 1}, {1, y, x, r/x, x}] + 
 6*Li[{1, 2, 1, 5, 1}, {1, y, x, R/x, x}] - 
 4*Li[{1, 2, 1, 5, 1}, {1, y, y^(-1), r/x, x}] - 
 4*Li[{1, 2, 1, 5, 1}, {1, y, y^(-1), R/x, x}] + 
 6*Li[{1, 2, 1, 5, 1}, {1, y, y, r/y, x}] + 
 6*Li[{1, 2, 1, 5, 1}, {1, y, y, R/y, x}] - 
 2*Li[{1, 2, 1, 5, 1}, {1, y/x, x, r/(x*y), x}] - 
 2*Li[{1, 2, 1, 5, 1}, {1, y/x, x, R/(x*y), x}] + 
 2*Li[{1, 2, 1, 5, 1}, {1, y/x, y^(-1), r, x}] + 
 2*Li[{1, 2, 1, 5, 1}, {1, y/x, y^(-1), R, x}] - 
 4*Li[{1, 2, 1, 5, 1}, {1, x*y, 1, r/(x*y), x}] - 
 4*Li[{1, 2, 1, 5, 1}, {1, x*y, 1, r/(x*y), y}] - 
 4*Li[{1, 2, 1, 5, 1}, {1, x*y, 1, R/(x*y), x}] - 
 4*Li[{1, 2, 1, 5, 1}, {1, x*y, 1, R/(x*y), y}] + 
 2*Li[{1, 2, 1, 5, 1}, {1, x*y, x^(-1), r, x}] + 
 2*Li[{1, 2, 1, 5, 1}, {1, x*y, x^(-1), R, x}] + 
 2*Li[{1, 2, 1, 5, 1}, {1, x*y, x^(-1), r/y, x}] + 
 2*Li[{1, 2, 1, 5, 1}, {1, x*y, x^(-1), r/y, y}] + 
 2*Li[{1, 2, 1, 5, 1}, {1, x*y, x^(-1), R/y, x}] + 
 2*Li[{1, 2, 1, 5, 1}, {1, x*y, x^(-1), R/y, y}] - 
 4*Li[{1, 2, 1, 5, 1}, {1, x*y, x, r/(x*y), y}] - 
 4*Li[{1, 2, 1, 5, 1}, {1, x*y, x, R/(x*y), y}] + 
 2*Li[{1, 2, 1, 5, 1}, {1, x*y, y^(-1), r, y}] + 
 2*Li[{1, 2, 1, 5, 1}, {1, x*y, y^(-1), R, y}] + 
 2*Li[{1, 2, 1, 5, 1}, {1, x*y, y^(-1), r/x, x}] + 
 2*Li[{1, 2, 1, 5, 1}, {1, x*y, y^(-1), r/x, y}] + 
 2*Li[{1, 2, 1, 5, 1}, {1, x*y, y^(-1), R/x, x}] + 
 2*Li[{1, 2, 1, 5, 1}, {1, x*y, y^(-1), R/x, y}] - 
 4*Li[{1, 2, 1, 5, 1}, {1, x*y, y, r/(x*y), x}] - 
 4*Li[{1, 2, 1, 5, 1}, {1, x*y, y, R/(x*y), x}] - 
 2*Li[{1, 2, 1, 5, 1}, {1, y^2, x, r/(x*y), x}] - 
 2*Li[{1, 2, 1, 5, 1}, {1, y^2, x, R/(x*y), x}] + 
 2*Li[{1, 2, 1, 5, 1}, {1, y^2, y^(-1), r, x}] + 
 2*Li[{1, 2, 1, 5, 1}, {1, y^2, y^(-1), R, x}] + 
 2*Li[{1, 2, 1, 5, 1}, {x^(-1), 1, 1, r, x}] + 
 2*Li[{1, 2, 1, 5, 1}, {x^(-1), 1, 1, R, x}] - 
 3*Li[{1, 2, 1, 5, 1}, {x^(-1), 1, x, r, y}] - 
 3*Li[{1, 2, 1, 5, 1}, {x^(-1), 1, x, R, y}] - 
 Li[{1, 2, 1, 5, 1}, {x^(-1), 1, x, r/x, x}] - 
 Li[{1, 2, 1, 5, 1}, {x^(-1), 1, x, R/x, x}] + 
 3*Li[{1, 2, 1, 5, 1}, {x^(-1), 1, x, r/y, y}] + 
 3*Li[{1, 2, 1, 5, 1}, {x^(-1), 1, x, R/y, y}] - 
 3*Li[{1, 2, 1, 5, 1}, {x^(-1), 1, y, r, x}] - 
 3*Li[{1, 2, 1, 5, 1}, {x^(-1), 1, y, R, x}] + 
 2*Li[{1, 2, 1, 5, 1}, {x^(-1), 1, y, r/y, x}] + 
 2*Li[{1, 2, 1, 5, 1}, {x^(-1), 1, y, R/y, x}] + 
 4*Li[{1, 2, 1, 5, 1}, {x^(-1), x, 1, r, y}] + 
 4*Li[{1, 2, 1, 5, 1}, {x^(-1), x, 1, R, y}] - 
 2*Li[{1, 2, 1, 5, 1}, {x^(-1), x, x, r/x, y}] - 
 2*Li[{1, 2, 1, 5, 1}, {x^(-1), x, x, R/x, y}] - 
 2*Li[{1, 2, 1, 5, 1}, {x^(-1), x, x, r/(x*y), y}] - 
 2*Li[{1, 2, 1, 5, 1}, {x^(-1), x, x, R/(x*y), y}] - 
 2*Li[{1, 2, 1, 5, 1}, {x^(-1), x, y, r/y, y}] - 
 2*Li[{1, 2, 1, 5, 1}, {x^(-1), x, y, R/y, y}] - 
 2*Li[{1, 2, 1, 5, 1}, {x^(-1), x, y, r/(x*y), x}] - 
 2*Li[{1, 2, 1, 5, 1}, {x^(-1), x, y, R/(x*y), x}] - 
 2*Li[{1, 2, 1, 5, 1}, {x^(-1), x^2, 1, r/(x*y), y}] - 
 2*Li[{1, 2, 1, 5, 1}, {x^(-1), x^2, 1, R/(x*y), y}] - 
 Li[{1, 2, 1, 5, 1}, {x^(-1), x^2, x^(-1), r, y}] - 
 Li[{1, 2, 1, 5, 1}, {x^(-1), x^2, x^(-1), R, y}] + 
 Li[{1, 2, 1, 5, 1}, {x^(-1), x^2, x^(-1), r/y, y}] + 
 Li[{1, 2, 1, 5, 1}, {x^(-1), x^2, x^(-1), R/y, y}] + 
 Li[{1, 2, 1, 5, 1}, {x^(-1), x^2, y^(-1), r/x, y}] + 
 Li[{1, 2, 1, 5, 1}, {x^(-1), x^2, y^(-1), R/x, y}] + 
 Li[{1, 2, 1, 5, 1}, {x^(-1), x^2, y, r/(x*y), y}] + 
 Li[{1, 2, 1, 5, 1}, {x^(-1), x^2, y, R/(x*y), y}] - 
 2*Li[{1, 2, 1, 5, 1}, {x^(-1), x/y, 1, r, y}] - 
 2*Li[{1, 2, 1, 5, 1}, {x^(-1), x/y, 1, R, y}] + 
 2*Li[{1, 2, 1, 5, 1}, {x^(-1), x/y, x, r/x, y}] + 
 2*Li[{1, 2, 1, 5, 1}, {x^(-1), x/y, x, R/x, y}] + 
 Li[{1, 2, 1, 5, 1}, {x^(-1), x/y, y, r/x, x}] + 
 Li[{1, 2, 1, 5, 1}, {x^(-1), x/y, y, R/x, x}] + 
 Li[{1, 2, 1, 5, 1}, {x^(-1), x/y, y, r/y, y}] + 
 Li[{1, 2, 1, 5, 1}, {x^(-1), x/y, y, R/y, y}] + 
 6*Li[{1, 2, 1, 5, 1}, {x^(-1), y, 1, r, x}] + 
 6*Li[{1, 2, 1, 5, 1}, {x^(-1), y, 1, R, x}] - 
 3*Li[{1, 2, 1, 5, 1}, {x^(-1), y, x, r/x, x}] - 
 3*Li[{1, 2, 1, 5, 1}, {x^(-1), y, x, R/x, x}] - 
 3*Li[{1, 2, 1, 5, 1}, {x^(-1), y, y, r/y, x}] - 
 3*Li[{1, 2, 1, 5, 1}, {x^(-1), y, y, R/y, x}] - 
 Li[{1, 2, 1, 5, 1}, {x^(-1), x*y, x^(-1), r, x}] - 
 Li[{1, 2, 1, 5, 1}, {x^(-1), x*y, x^(-1), R, x}] + 
 2*Li[{1, 2, 1, 5, 1}, {x^(-1), x*y, x, r/(x*y), y}] + 
 2*Li[{1, 2, 1, 5, 1}, {x^(-1), x*y, x, R/(x*y), y}] - 
 Li[{1, 2, 1, 5, 1}, {x^(-1), x*y, y^(-1), r, y}] - 
 Li[{1, 2, 1, 5, 1}, {x^(-1), x*y, y^(-1), R, y}] + 
 2*Li[{1, 2, 1, 5, 1}, {x^(-1), x*y, y, r/(x*y), x}] + 
 2*Li[{1, 2, 1, 5, 1}, {x^(-1), x*y, y, R/(x*y), x}] + 
 Li[{1, 2, 1, 5, 1}, {x^(-1), y^2, x, r/(x*y), x}] + 
 Li[{1, 2, 1, 5, 1}, {x^(-1), y^2, x, R/(x*y), x}] - 
 Li[{1, 2, 1, 5, 1}, {x^(-1), y^2, y^(-1), r, x}] - 
 Li[{1, 2, 1, 5, 1}, {x^(-1), y^2, y^(-1), R, x}] + 
 6*Li[{1, 2, 1, 5, 1}, {x, 1, 1, r, y}] + 
 6*Li[{1, 2, 1, 5, 1}, {x, 1, 1, R, y}] + Li[{1, 2, 1, 5, 1}, 
  {x, 1, x^(-1), r, x}] + Li[{1, 2, 1, 5, 1}, {x, 1, x^(-1), R, x}] - 
 6*Li[{1, 2, 1, 5, 1}, {x, 1, x, r/x, y}] - 
 6*Li[{1, 2, 1, 5, 1}, {x, 1, x, R/x, y}] + 
 2*Li[{1, 2, 1, 5, 1}, {x, 1, x, r/(x*y), y}] + 
 2*Li[{1, 2, 1, 5, 1}, {x, 1, x, R/(x*y), y}] - 
 3*Li[{1, 2, 1, 5, 1}, {x, 1, y^(-1), r, y}] - 
 3*Li[{1, 2, 1, 5, 1}, {x, 1, y^(-1), R, y}] - 
 3*Li[{1, 2, 1, 5, 1}, {x, 1, y, r/x, x}] - 
 3*Li[{1, 2, 1, 5, 1}, {x, 1, y, R/x, x}] - 
 3*Li[{1, 2, 1, 5, 1}, {x, 1, y, r/y, y}] - 
 3*Li[{1, 2, 1, 5, 1}, {x, 1, y, R/y, y}] - 
 2*Li[{1, 2, 1, 5, 1}, {x, 1, y, r/(x*y), x}] - 
 2*Li[{1, 2, 1, 5, 1}, {x, 1, y, R/(x*y), x}] + 
 2*Li[{1, 2, 1, 5, 1}, {x, x^(-1), x, r/y, y}] + 
 2*Li[{1, 2, 1, 5, 1}, {x, x^(-1), x, R/y, y}] + 
 2*Li[{1, 2, 1, 5, 1}, {x, x^(-1), y, r/y, x}] + 
 2*Li[{1, 2, 1, 5, 1}, {x, x^(-1), y, R/y, x}] - 
 6*Li[{1, 2, 1, 5, 1}, {x, x, 1, r/(x*y), y}] - 
 6*Li[{1, 2, 1, 5, 1}, {x, x, 1, R/(x*y), y}] + 
 Li[{1, 2, 1, 5, 1}, {x, x, x^(-1), r, y}] + 
 Li[{1, 2, 1, 5, 1}, {x, x, x^(-1), R, y}] + 
 3*Li[{1, 2, 1, 5, 1}, {x, x, x^(-1), r/y, y}] + 
 3*Li[{1, 2, 1, 5, 1}, {x, x, x^(-1), R/y, y}] + 
 3*Li[{1, 2, 1, 5, 1}, {x, x, y^(-1), r/x, y}] + 
 3*Li[{1, 2, 1, 5, 1}, {x, x, y^(-1), R/x, y}] - 
 Li[{1, 2, 1, 5, 1}, {x, x, y, r/(x*y), y}] - 
 Li[{1, 2, 1, 5, 1}, {x, x, y, R/(x*y), y}] + 
 2*Li[{1, 2, 1, 5, 1}, {x, y^(-1), x, r/x, y}] + 
 2*Li[{1, 2, 1, 5, 1}, {x, y^(-1), x, R/x, y}] + 
 2*Li[{1, 2, 1, 5, 1}, {x, y^(-1), y, r/x, x}] + 
 2*Li[{1, 2, 1, 5, 1}, {x, y^(-1), y, R/x, x}] - 
 Li[{1, 2, 1, 5, 1}, {x, 1/(x*y), x, r, y}] - 
 Li[{1, 2, 1, 5, 1}, {x, 1/(x*y), x, R, y}] - 
 Li[{1, 2, 1, 5, 1}, {x, 1/(x*y), y, r, x}] - 
 Li[{1, 2, 1, 5, 1}, {x, 1/(x*y), y, R, x}] - 
 2*Li[{1, 2, 1, 5, 1}, {x, x/y, x^(-1), r, y}] - 
 2*Li[{1, 2, 1, 5, 1}, {x, x/y, x^(-1), R, y}] + 
 2*Li[{1, 2, 1, 5, 1}, {x, x/y, y, r/(x*y), y}] + 
 2*Li[{1, 2, 1, 5, 1}, {x, x/y, y, R/(x*y), y}] + 
 Li[{1, 2, 1, 5, 1}, {x, y, x^(-1), r, x}] + 
 Li[{1, 2, 1, 5, 1}, {x, y, x^(-1), R, x}] + 
 2*Li[{1, 2, 1, 5, 1}, {x, y, x, r/(x*y), y}] + 
 2*Li[{1, 2, 1, 5, 1}, {x, y, x, R/(x*y), y}] + 
 Li[{1, 2, 1, 5, 1}, {x, y, y, r/(x*y), x}] + 
 Li[{1, 2, 1, 5, 1}, {x, y, y, R/(x*y), x}] + 
 2*Li[{1, 2, 1, 5, 1}, {x, y/x, 1, r, x}] + 
 2*Li[{1, 2, 1, 5, 1}, {x, y/x, 1, R, x}] - 
 Li[{1, 2, 1, 5, 1}, {x, y/x, x, r/x, x}] - 
 Li[{1, 2, 1, 5, 1}, {x, y/x, x, R/x, x}] - 
 Li[{1, 2, 1, 5, 1}, {x, y/x, x, r/y, y}] - 
 Li[{1, 2, 1, 5, 1}, {x, y/x, x, R/y, y}] - 
 2*Li[{1, 2, 1, 5, 1}, {x, y/x, y, r/y, x}] - 
 2*Li[{1, 2, 1, 5, 1}, {x, y/x, y, R/y, x}] + 
 4*Li[{1, 2, 1, 5, 1}, {x, x*y, 1, r/(x*y), y}] + 
 4*Li[{1, 2, 1, 5, 1}, {x, x*y, 1, R/(x*y), y}] - 
 2*Li[{1, 2, 1, 5, 1}, {x, x*y, x^(-1), r/y, y}] - 
 2*Li[{1, 2, 1, 5, 1}, {x, x*y, x^(-1), R/y, y}] - 
 2*Li[{1, 2, 1, 5, 1}, {x, x*y, y^(-1), r/x, y}] - 
 2*Li[{1, 2, 1, 5, 1}, {x, x*y, y^(-1), R/x, y}] + 
 2*Li[{1, 2, 1, 5, 1}, {x, y^2, 1, r/(x*y), x}] + 
 2*Li[{1, 2, 1, 5, 1}, {x, y^2, 1, R/(x*y), x}] - 
 Li[{1, 2, 1, 5, 1}, {x, y^2, x^(-1), r/y, x}] - 
 Li[{1, 2, 1, 5, 1}, {x, y^2, x^(-1), R/y, x}] - 
 Li[{1, 2, 1, 5, 1}, {x, y^2, y^(-1), r/x, x}] - 
 Li[{1, 2, 1, 5, 1}, {x, y^2, y^(-1), R/x, x}] + 
 2*Li[{1, 2, 1, 5, 1}, {y^(-1), 1, 1, r, y}] + 
 2*Li[{1, 2, 1, 5, 1}, {y^(-1), 1, 1, R, y}] - 
 3*Li[{1, 2, 1, 5, 1}, {y^(-1), 1, x, r, y}] - 
 3*Li[{1, 2, 1, 5, 1}, {y^(-1), 1, x, R, y}] + 
 2*Li[{1, 2, 1, 5, 1}, {y^(-1), 1, x, r/x, y}] + 
 2*Li[{1, 2, 1, 5, 1}, {y^(-1), 1, x, R/x, y}] - 
 3*Li[{1, 2, 1, 5, 1}, {y^(-1), 1, y, r, x}] - 
 3*Li[{1, 2, 1, 5, 1}, {y^(-1), 1, y, R, x}] + 
 3*Li[{1, 2, 1, 5, 1}, {y^(-1), 1, y, r/x, x}] + 
 3*Li[{1, 2, 1, 5, 1}, {y^(-1), 1, y, R/x, x}] - 
 Li[{1, 2, 1, 5, 1}, {y^(-1), 1, y, r/y, y}] - 
 Li[{1, 2, 1, 5, 1}, {y^(-1), 1, y, R/y, y}] + 
 6*Li[{1, 2, 1, 5, 1}, {y^(-1), x, 1, r, y}] + 
 6*Li[{1, 2, 1, 5, 1}, {y^(-1), x, 1, R, y}] - 
 3*Li[{1, 2, 1, 5, 1}, {y^(-1), x, x, r/x, y}] - 
 3*Li[{1, 2, 1, 5, 1}, {y^(-1), x, x, R/x, y}] - 
 3*Li[{1, 2, 1, 5, 1}, {y^(-1), x, y, r/y, y}] - 
 3*Li[{1, 2, 1, 5, 1}, {y^(-1), x, y, R/y, y}] - 
 Li[{1, 2, 1, 5, 1}, {y^(-1), x^2, x^(-1), r, y}] - 
 Li[{1, 2, 1, 5, 1}, {y^(-1), x^2, x^(-1), R, y}] + 
 Li[{1, 2, 1, 5, 1}, {y^(-1), x^2, y, r/(x*y), y}] + 
 Li[{1, 2, 1, 5, 1}, {y^(-1), x^2, y, R/(x*y), y}] + 
 4*Li[{1, 2, 1, 5, 1}, {y^(-1), y, 1, r, x}] + 
 4*Li[{1, 2, 1, 5, 1}, {y^(-1), y, 1, R, x}] - 
 2*Li[{1, 2, 1, 5, 1}, {y^(-1), y, x, r/x, x}] - 
 2*Li[{1, 2, 1, 5, 1}, {y^(-1), y, x, R/x, x}] - 
 2*Li[{1, 2, 1, 5, 1}, {y^(-1), y, x, r/(x*y), y}] - 
 2*Li[{1, 2, 1, 5, 1}, {y^(-1), y, x, R/(x*y), y}] - 
 2*Li[{1, 2, 1, 5, 1}, {y^(-1), y, y, r/y, x}] - 
 2*Li[{1, 2, 1, 5, 1}, {y^(-1), y, y, R/y, x}] - 
 2*Li[{1, 2, 1, 5, 1}, {y^(-1), y, y, r/(x*y), x}] - 
 2*Li[{1, 2, 1, 5, 1}, {y^(-1), y, y, R/(x*y), x}] - 
 2*Li[{1, 2, 1, 5, 1}, {y^(-1), y/x, 1, r, x}] - 
 2*Li[{1, 2, 1, 5, 1}, {y^(-1), y/x, 1, R, x}] + 
 Li[{1, 2, 1, 5, 1}, {y^(-1), y/x, x, r/x, x}] + 
 Li[{1, 2, 1, 5, 1}, {y^(-1), y/x, x, R/x, x}] + 
 Li[{1, 2, 1, 5, 1}, {y^(-1), y/x, x, r/y, y}] + 
 Li[{1, 2, 1, 5, 1}, {y^(-1), y/x, x, R/y, y}] + 
 2*Li[{1, 2, 1, 5, 1}, {y^(-1), y/x, y, r/y, x}] + 
 2*Li[{1, 2, 1, 5, 1}, {y^(-1), y/x, y, R/y, x}] - 
 Li[{1, 2, 1, 5, 1}, {y^(-1), x*y, x^(-1), r, x}] - 
 Li[{1, 2, 1, 5, 1}, {y^(-1), x*y, x^(-1), R, x}] + 
 2*Li[{1, 2, 1, 5, 1}, {y^(-1), x*y, x, r/(x*y), y}] + 
 2*Li[{1, 2, 1, 5, 1}, {y^(-1), x*y, x, R/(x*y), y}] - 
 Li[{1, 2, 1, 5, 1}, {y^(-1), x*y, y^(-1), r, y}] - 
 Li[{1, 2, 1, 5, 1}, {y^(-1), x*y, y^(-1), R, y}] + 
 2*Li[{1, 2, 1, 5, 1}, {y^(-1), x*y, y, r/(x*y), x}] + 
 2*Li[{1, 2, 1, 5, 1}, {y^(-1), x*y, y, R/(x*y), x}] - 
 2*Li[{1, 2, 1, 5, 1}, {y^(-1), y^2, 1, r/(x*y), x}] - 
 2*Li[{1, 2, 1, 5, 1}, {y^(-1), y^2, 1, R/(x*y), x}] + 
 Li[{1, 2, 1, 5, 1}, {y^(-1), y^2, x^(-1), r/y, x}] + 
 Li[{1, 2, 1, 5, 1}, {y^(-1), y^2, x^(-1), R/y, x}] + 
 Li[{1, 2, 1, 5, 1}, {y^(-1), y^2, x, r/(x*y), x}] + 
 Li[{1, 2, 1, 5, 1}, {y^(-1), y^2, x, R/(x*y), x}] - 
 Li[{1, 2, 1, 5, 1}, {y^(-1), y^2, y^(-1), r, x}] - 
 Li[{1, 2, 1, 5, 1}, {y^(-1), y^2, y^(-1), R, x}] + 
 Li[{1, 2, 1, 5, 1}, {y^(-1), y^2, y^(-1), r/x, x}] + 
 Li[{1, 2, 1, 5, 1}, {y^(-1), y^2, y^(-1), R/x, x}] + 
 6*Li[{1, 2, 1, 5, 1}, {y, 1, 1, r, x}] + 
 6*Li[{1, 2, 1, 5, 1}, {y, 1, 1, R, x}] - 
 3*Li[{1, 2, 1, 5, 1}, {y, 1, x^(-1), r, x}] - 
 3*Li[{1, 2, 1, 5, 1}, {y, 1, x^(-1), R, x}] - 
 3*Li[{1, 2, 1, 5, 1}, {y, 1, x, r/x, x}] - 
 3*Li[{1, 2, 1, 5, 1}, {y, 1, x, R/x, x}] - 
 3*Li[{1, 2, 1, 5, 1}, {y, 1, x, r/y, y}] - 
 3*Li[{1, 2, 1, 5, 1}, {y, 1, x, R/y, y}] - 
 2*Li[{1, 2, 1, 5, 1}, {y, 1, x, r/(x*y), y}] - 
 2*Li[{1, 2, 1, 5, 1}, {y, 1, x, R/(x*y), y}] + 
 Li[{1, 2, 1, 5, 1}, {y, 1, y^(-1), r, y}] + 
 Li[{1, 2, 1, 5, 1}, {y, 1, y^(-1), R, y}] - 
 6*Li[{1, 2, 1, 5, 1}, {y, 1, y, r/y, x}] - 
 6*Li[{1, 2, 1, 5, 1}, {y, 1, y, R/y, x}] + 
 2*Li[{1, 2, 1, 5, 1}, {y, 1, y, r/(x*y), x}] + 
 2*Li[{1, 2, 1, 5, 1}, {y, 1, y, R/(x*y), x}] + 
 2*Li[{1, 2, 1, 5, 1}, {y, x^(-1), x, r/y, y}] + 
 2*Li[{1, 2, 1, 5, 1}, {y, x^(-1), x, R/y, y}] + 
 2*Li[{1, 2, 1, 5, 1}, {y, x^(-1), y, r/y, x}] + 
 2*Li[{1, 2, 1, 5, 1}, {y, x^(-1), y, R/y, x}] + 
 Li[{1, 2, 1, 5, 1}, {y, x, x, r/(x*y), y}] + 
 Li[{1, 2, 1, 5, 1}, {y, x, x, R/(x*y), y}] + 
 Li[{1, 2, 1, 5, 1}, {y, x, y^(-1), r, y}] + 
 Li[{1, 2, 1, 5, 1}, {y, x, y^(-1), R, y}] + 
 2*Li[{1, 2, 1, 5, 1}, {y, x, y, r/(x*y), x}] + 
 2*Li[{1, 2, 1, 5, 1}, {y, x, y, R/(x*y), x}] + 
 2*Li[{1, 2, 1, 5, 1}, {y, x^2, 1, r/(x*y), y}] + 
 2*Li[{1, 2, 1, 5, 1}, {y, x^2, 1, R/(x*y), y}] - 
 Li[{1, 2, 1, 5, 1}, {y, x^2, x^(-1), r/y, y}] - 
 Li[{1, 2, 1, 5, 1}, {y, x^2, x^(-1), R/y, y}] - 
 Li[{1, 2, 1, 5, 1}, {y, x^2, y^(-1), r/x, y}] - 
 Li[{1, 2, 1, 5, 1}, {y, x^2, y^(-1), R/x, y}] + 
 2*Li[{1, 2, 1, 5, 1}, {y, y^(-1), x, r/x, y}] + 
 2*Li[{1, 2, 1, 5, 1}, {y, y^(-1), x, R/x, y}] + 
 2*Li[{1, 2, 1, 5, 1}, {y, y^(-1), y, r/x, x}] + 
 2*Li[{1, 2, 1, 5, 1}, {y, y^(-1), y, R/x, x}] - 
 Li[{1, 2, 1, 5, 1}, {y, 1/(x*y), x, r, y}] - 
 Li[{1, 2, 1, 5, 1}, {y, 1/(x*y), x, R, y}] - 
 Li[{1, 2, 1, 5, 1}, {y, 1/(x*y), y, r, x}] - 
 Li[{1, 2, 1, 5, 1}, {y, 1/(x*y), y, R, x}] + 
 2*Li[{1, 2, 1, 5, 1}, {y, x/y, 1, r, y}] + 
 2*Li[{1, 2, 1, 5, 1}, {y, x/y, 1, R, y}] - 
 2*Li[{1, 2, 1, 5, 1}, {y, x/y, x, r/x, y}] - 
 2*Li[{1, 2, 1, 5, 1}, {y, x/y, x, R/x, y}] - 
 Li[{1, 2, 1, 5, 1}, {y, x/y, y, r/x, x}] - 
 Li[{1, 2, 1, 5, 1}, {y, x/y, y, R/x, x}] - 
 Li[{1, 2, 1, 5, 1}, {y, x/y, y, r/y, y}] - 
 Li[{1, 2, 1, 5, 1}, {y, x/y, y, R/y, y}] - 
 6*Li[{1, 2, 1, 5, 1}, {y, y, 1, r/(x*y), x}] - 
 6*Li[{1, 2, 1, 5, 1}, {y, y, 1, R/(x*y), x}] + 
 3*Li[{1, 2, 1, 5, 1}, {y, y, x^(-1), r/y, x}] + 
 3*Li[{1, 2, 1, 5, 1}, {y, y, x^(-1), R/y, x}] - 
 Li[{1, 2, 1, 5, 1}, {y, y, x, r/(x*y), x}] - 
 Li[{1, 2, 1, 5, 1}, {y, y, x, R/(x*y), x}] + 
 Li[{1, 2, 1, 5, 1}, {y, y, y^(-1), r, x}] + 
 Li[{1, 2, 1, 5, 1}, {y, y, y^(-1), R, x}] + 
 3*Li[{1, 2, 1, 5, 1}, {y, y, y^(-1), r/x, x}] + 
 3*Li[{1, 2, 1, 5, 1}, {y, y, y^(-1), R/x, x}] + 
 2*Li[{1, 2, 1, 5, 1}, {y, y/x, x, r/(x*y), x}] + 
 2*Li[{1, 2, 1, 5, 1}, {y, y/x, x, R/(x*y), x}] - 
 2*Li[{1, 2, 1, 5, 1}, {y, y/x, y^(-1), r, x}] - 
 2*Li[{1, 2, 1, 5, 1}, {y, y/x, y^(-1), R, x}] + 
 4*Li[{1, 2, 1, 5, 1}, {y, x*y, 1, r/(x*y), x}] + 
 4*Li[{1, 2, 1, 5, 1}, {y, x*y, 1, R/(x*y), x}] - 
 2*Li[{1, 2, 1, 5, 1}, {y, x*y, x^(-1), r/y, x}] - 
 2*Li[{1, 2, 1, 5, 1}, {y, x*y, x^(-1), R/y, x}] - 
 2*Li[{1, 2, 1, 5, 1}, {y, x*y, y^(-1), r/x, x}] - 
 2*Li[{1, 2, 1, 5, 1}, {y, x*y, y^(-1), R/x, x}] + 
 6*Li[{1, 2, 5, 1, 1}, {1, 1, r, x, y}] + 
 6*Li[{1, 2, 5, 1, 1}, {1, 1, r, y, x}] + 
 6*Li[{1, 2, 5, 1, 1}, {1, 1, R, x, y}] + 
 6*Li[{1, 2, 5, 1, 1}, {1, 1, R, y, x}] + 
 2*Li[{1, 2, 5, 1, 1}, {1, 1, r/(x*y), x, y}] + 
 2*Li[{1, 2, 5, 1, 1}, {1, 1, r/(x*y), y, x}] + 
 2*Li[{1, 2, 5, 1, 1}, {1, 1, R/(x*y), x, y}] + 
 2*Li[{1, 2, 5, 1, 1}, {1, 1, R/(x*y), y, x}] - 
 4*Li[{1, 2, 5, 1, 1}, {1, x^(-1), r/y, x, y}] - 
 4*Li[{1, 2, 5, 1, 1}, {1, x^(-1), r/y, y, x}] - 
 4*Li[{1, 2, 5, 1, 1}, {1, x^(-1), R/y, x, y}] - 
 4*Li[{1, 2, 5, 1, 1}, {1, x^(-1), R/y, y, x}] - 
 4*Li[{1, 2, 5, 1, 1}, {1, y^(-1), r/x, x, y}] - 
 4*Li[{1, 2, 5, 1, 1}, {1, y^(-1), r/x, y, x}] - 
 4*Li[{1, 2, 5, 1, 1}, {1, y^(-1), R/x, x, y}] - 
 4*Li[{1, 2, 5, 1, 1}, {1, y^(-1), R/x, y, x}] + 
 2*Li[{1, 2, 5, 1, 1}, {1, 1/(x*y), r, x, y}] + 
 2*Li[{1, 2, 5, 1, 1}, {1, 1/(x*y), r, y, x}] + 
 2*Li[{1, 2, 5, 1, 1}, {1, 1/(x*y), R, x, y}] + 
 2*Li[{1, 2, 5, 1, 1}, {1, 1/(x*y), R, y, x}] - 
 2*Li[{1, 2, 5, 1, 1}, {1, x*y, r/(x*y), x, y}] - 
 2*Li[{1, 2, 5, 1, 1}, {1, x*y, r/(x*y), y, x}] - 
 2*Li[{1, 2, 5, 1, 1}, {1, x*y, R/(x*y), x, y}] - 
 2*Li[{1, 2, 5, 1, 1}, {1, x*y, R/(x*y), y, x}] - 
 3*Li[{1, 2, 5, 1, 1}, {x^(-1), 1, r, x, y}] - 
 3*Li[{1, 2, 5, 1, 1}, {x^(-1), 1, r, y, x}] - 
 3*Li[{1, 2, 5, 1, 1}, {x^(-1), 1, R, x, y}] - 
 3*Li[{1, 2, 5, 1, 1}, {x^(-1), 1, R, y, x}] + 
 3*Li[{1, 2, 5, 1, 1}, {x^(-1), 1, r/y, x, y}] + 
 3*Li[{1, 2, 5, 1, 1}, {x^(-1), 1, r/y, y, x}] + 
 3*Li[{1, 2, 5, 1, 1}, {x^(-1), 1, R/y, x, y}] + 
 3*Li[{1, 2, 5, 1, 1}, {x^(-1), 1, R/y, y, x}] - 
 2*Li[{1, 2, 5, 1, 1}, {x^(-1), x, r/(x*y), x, y}] - 
 2*Li[{1, 2, 5, 1, 1}, {x^(-1), x, r/(x*y), y, x}] - 
 2*Li[{1, 2, 5, 1, 1}, {x^(-1), x, R/(x*y), x, y}] - 
 2*Li[{1, 2, 5, 1, 1}, {x^(-1), x, R/(x*y), y, x}] + 
 Li[{1, 2, 5, 1, 1}, {x^(-1), x/y, r/x, x, y}] + 
 Li[{1, 2, 5, 1, 1}, {x^(-1), x/y, r/x, y, x}] + 
 Li[{1, 2, 5, 1, 1}, {x^(-1), x/y, R/x, x, y}] + 
 Li[{1, 2, 5, 1, 1}, {x^(-1), x/y, R/x, y, x}] + 
 Li[{1, 2, 5, 1, 1}, {x^(-1), x*y, r/(x*y), x, y}] + 
 Li[{1, 2, 5, 1, 1}, {x^(-1), x*y, r/(x*y), y, x}] + 
 Li[{1, 2, 5, 1, 1}, {x^(-1), x*y, R/(x*y), x, y}] + 
 Li[{1, 2, 5, 1, 1}, {x^(-1), x*y, R/(x*y), y, x}] - 
 3*Li[{1, 2, 5, 1, 1}, {x, 1, r/x, x, y}] - 
 3*Li[{1, 2, 5, 1, 1}, {x, 1, r/x, y, x}] - 
 3*Li[{1, 2, 5, 1, 1}, {x, 1, R/x, x, y}] - 
 3*Li[{1, 2, 5, 1, 1}, {x, 1, R/x, y, x}] - 
 Li[{1, 2, 5, 1, 1}, {x, 1, r/(x*y), x, y}] - 
 Li[{1, 2, 5, 1, 1}, {x, 1, r/(x*y), y, x}] - 
 Li[{1, 2, 5, 1, 1}, {x, 1, R/(x*y), x, y}] - 
 Li[{1, 2, 5, 1, 1}, {x, 1, R/(x*y), y, x}] + 
 2*Li[{1, 2, 5, 1, 1}, {x, x^(-1), r/y, x, y}] + 
 2*Li[{1, 2, 5, 1, 1}, {x, x^(-1), r/y, y, x}] + 
 2*Li[{1, 2, 5, 1, 1}, {x, x^(-1), R/y, x, y}] + 
 2*Li[{1, 2, 5, 1, 1}, {x, x^(-1), R/y, y, x}] + 
 2*Li[{1, 2, 5, 1, 1}, {x, y^(-1), r/x, x, y}] + 
 2*Li[{1, 2, 5, 1, 1}, {x, y^(-1), r/x, y, x}] + 
 2*Li[{1, 2, 5, 1, 1}, {x, y^(-1), R/x, x, y}] + 
 2*Li[{1, 2, 5, 1, 1}, {x, y^(-1), R/x, y, x}] - 
 Li[{1, 2, 5, 1, 1}, {x, 1/(x*y), r, x, y}] - 
 Li[{1, 2, 5, 1, 1}, {x, 1/(x*y), r, y, x}] - 
 Li[{1, 2, 5, 1, 1}, {x, 1/(x*y), R, x, y}] - 
 Li[{1, 2, 5, 1, 1}, {x, 1/(x*y), R, y, x}] + 
 2*Li[{1, 2, 5, 1, 1}, {x, y, r/(x*y), x, y}] + 
 2*Li[{1, 2, 5, 1, 1}, {x, y, r/(x*y), y, x}] + 
 2*Li[{1, 2, 5, 1, 1}, {x, y, R/(x*y), x, y}] + 
 2*Li[{1, 2, 5, 1, 1}, {x, y, R/(x*y), y, x}] - 
 Li[{1, 2, 5, 1, 1}, {x, y/x, r/y, x, y}] - 
 Li[{1, 2, 5, 1, 1}, {x, y/x, r/y, y, x}] - 
 Li[{1, 2, 5, 1, 1}, {x, y/x, R/y, x, y}] - 
 Li[{1, 2, 5, 1, 1}, {x, y/x, R/y, y, x}] - 
 3*Li[{1, 2, 5, 1, 1}, {y^(-1), 1, r, x, y}] - 
 3*Li[{1, 2, 5, 1, 1}, {y^(-1), 1, r, y, x}] - 
 3*Li[{1, 2, 5, 1, 1}, {y^(-1), 1, R, x, y}] - 
 3*Li[{1, 2, 5, 1, 1}, {y^(-1), 1, R, y, x}] + 
 3*Li[{1, 2, 5, 1, 1}, {y^(-1), 1, r/x, x, y}] + 
 3*Li[{1, 2, 5, 1, 1}, {y^(-1), 1, r/x, y, x}] + 
 3*Li[{1, 2, 5, 1, 1}, {y^(-1), 1, R/x, x, y}] + 
 3*Li[{1, 2, 5, 1, 1}, {y^(-1), 1, R/x, y, x}] - 
 2*Li[{1, 2, 5, 1, 1}, {y^(-1), y, r/(x*y), x, y}] - 
 2*Li[{1, 2, 5, 1, 1}, {y^(-1), y, r/(x*y), y, x}] - 
 2*Li[{1, 2, 5, 1, 1}, {y^(-1), y, R/(x*y), x, y}] - 
 2*Li[{1, 2, 5, 1, 1}, {y^(-1), y, R/(x*y), y, x}] + 
 Li[{1, 2, 5, 1, 1}, {y^(-1), y/x, r/y, x, y}] + 
 Li[{1, 2, 5, 1, 1}, {y^(-1), y/x, r/y, y, x}] + 
 Li[{1, 2, 5, 1, 1}, {y^(-1), y/x, R/y, x, y}] + 
 Li[{1, 2, 5, 1, 1}, {y^(-1), y/x, R/y, y, x}] + 
 Li[{1, 2, 5, 1, 1}, {y^(-1), x*y, r/(x*y), x, y}] + 
 Li[{1, 2, 5, 1, 1}, {y^(-1), x*y, r/(x*y), y, x}] + 
 Li[{1, 2, 5, 1, 1}, {y^(-1), x*y, R/(x*y), x, y}] + 
 Li[{1, 2, 5, 1, 1}, {y^(-1), x*y, R/(x*y), y, x}] - 
 3*Li[{1, 2, 5, 1, 1}, {y, 1, r/y, x, y}] - 
 3*Li[{1, 2, 5, 1, 1}, {y, 1, r/y, y, x}] - 
 3*Li[{1, 2, 5, 1, 1}, {y, 1, R/y, x, y}] - 
 3*Li[{1, 2, 5, 1, 1}, {y, 1, R/y, y, x}] - 
 Li[{1, 2, 5, 1, 1}, {y, 1, r/(x*y), x, y}] - 
 Li[{1, 2, 5, 1, 1}, {y, 1, r/(x*y), y, x}] - 
 Li[{1, 2, 5, 1, 1}, {y, 1, R/(x*y), x, y}] - 
 Li[{1, 2, 5, 1, 1}, {y, 1, R/(x*y), y, x}] + 
 2*Li[{1, 2, 5, 1, 1}, {y, x^(-1), r/y, x, y}] + 
 2*Li[{1, 2, 5, 1, 1}, {y, x^(-1), r/y, y, x}] + 
 2*Li[{1, 2, 5, 1, 1}, {y, x^(-1), R/y, x, y}] + 
 2*Li[{1, 2, 5, 1, 1}, {y, x^(-1), R/y, y, x}] + 
 2*Li[{1, 2, 5, 1, 1}, {y, x, r/(x*y), x, y}] + 
 2*Li[{1, 2, 5, 1, 1}, {y, x, r/(x*y), y, x}] + 
 2*Li[{1, 2, 5, 1, 1}, {y, x, R/(x*y), x, y}] + 
 2*Li[{1, 2, 5, 1, 1}, {y, x, R/(x*y), y, x}] + 
 2*Li[{1, 2, 5, 1, 1}, {y, y^(-1), r/x, x, y}] + 
 2*Li[{1, 2, 5, 1, 1}, {y, y^(-1), r/x, y, x}] + 
 2*Li[{1, 2, 5, 1, 1}, {y, y^(-1), R/x, x, y}] + 
 2*Li[{1, 2, 5, 1, 1}, {y, y^(-1), R/x, y, x}] - 
 Li[{1, 2, 5, 1, 1}, {y, 1/(x*y), r, x, y}] - 
 Li[{1, 2, 5, 1, 1}, {y, 1/(x*y), r, y, x}] - 
 Li[{1, 2, 5, 1, 1}, {y, 1/(x*y), R, x, y}] - 
 Li[{1, 2, 5, 1, 1}, {y, 1/(x*y), R, y, x}] - 
 Li[{1, 2, 5, 1, 1}, {y, x/y, r/x, x, y}] - 
 Li[{1, 2, 5, 1, 1}, {y, x/y, r/x, y, x}] - 
 Li[{1, 2, 5, 1, 1}, {y, x/y, R/x, x, y}] - 
 Li[{1, 2, 5, 1, 1}, {y, x/y, R/x, y, x}] + 
 2*Li[{1, 5, 1, 2, 1}, {1, r, x, 1, y}] + 
 2*Li[{1, 5, 1, 2, 1}, {1, r, y, 1, x}] + 
 2*Li[{1, 5, 1, 2, 1}, {1, R, x, 1, y}] + 
 2*Li[{1, 5, 1, 2, 1}, {1, R, y, 1, x}] - 
 2*Li[{1, 5, 1, 2, 1}, {1, r/(x*y), x, 1, y}] - 
 2*Li[{1, 5, 1, 2, 1}, {1, r/(x*y), y, 1, x}] - 
 2*Li[{1, 5, 1, 2, 1}, {1, R/(x*y), x, 1, y}] - 
 2*Li[{1, 5, 1, 2, 1}, {1, R/(x*y), y, 1, x}] - 
 Li[{1, 5, 1, 2, 1}, {x^(-1), r, x, 1, y}] - 
 Li[{1, 5, 1, 2, 1}, {x^(-1), r, y, 1, x}] - 
 Li[{1, 5, 1, 2, 1}, {x^(-1), R, x, 1, y}] - 
 Li[{1, 5, 1, 2, 1}, {x^(-1), R, y, 1, x}] + 
 Li[{1, 5, 1, 2, 1}, {x^(-1), r/y, x, 1, y}] + 
 Li[{1, 5, 1, 2, 1}, {x^(-1), r/y, y, 1, x}] + 
 Li[{1, 5, 1, 2, 1}, {x^(-1), R/y, x, 1, y}] + 
 Li[{1, 5, 1, 2, 1}, {x^(-1), R/y, y, 1, x}] - 
 Li[{1, 5, 1, 2, 1}, {x, r/x, x, 1, y}] - Li[{1, 5, 1, 2, 1}, 
  {x, r/x, y, 1, x}] - Li[{1, 5, 1, 2, 1}, {x, R/x, x, 1, y}] - 
 Li[{1, 5, 1, 2, 1}, {x, R/x, y, 1, x}] + Li[{1, 5, 1, 2, 1}, 
  {x, r/(x*y), x, 1, y}] + Li[{1, 5, 1, 2, 1}, {x, r/(x*y), y, 1, x}] + 
 Li[{1, 5, 1, 2, 1}, {x, R/(x*y), x, 1, y}] + 
 Li[{1, 5, 1, 2, 1}, {x, R/(x*y), y, 1, x}] - 
 Li[{1, 5, 1, 2, 1}, {y^(-1), r, x, 1, y}] - 
 Li[{1, 5, 1, 2, 1}, {y^(-1), r, y, 1, x}] - 
 Li[{1, 5, 1, 2, 1}, {y^(-1), R, x, 1, y}] - 
 Li[{1, 5, 1, 2, 1}, {y^(-1), R, y, 1, x}] + 
 Li[{1, 5, 1, 2, 1}, {y^(-1), r/x, x, 1, y}] + 
 Li[{1, 5, 1, 2, 1}, {y^(-1), r/x, y, 1, x}] + 
 Li[{1, 5, 1, 2, 1}, {y^(-1), R/x, x, 1, y}] + 
 Li[{1, 5, 1, 2, 1}, {y^(-1), R/x, y, 1, x}] - 
 Li[{1, 5, 1, 2, 1}, {y, r/y, x, 1, y}] - Li[{1, 5, 1, 2, 1}, 
  {y, r/y, y, 1, x}] - Li[{1, 5, 1, 2, 1}, {y, R/y, x, 1, y}] - 
 Li[{1, 5, 1, 2, 1}, {y, R/y, y, 1, x}] + Li[{1, 5, 1, 2, 1}, 
  {y, r/(x*y), x, 1, y}] + Li[{1, 5, 1, 2, 1}, {y, r/(x*y), y, 1, x}] + 
 Li[{1, 5, 1, 2, 1}, {y, R/(x*y), x, 1, y}] + 
 Li[{1, 5, 1, 2, 1}, {y, R/(x*y), y, 1, x}] + 
 4*Li[{1, 5, 2, 1, 1}, {1, r, 1, x, y}] + 
 4*Li[{1, 5, 2, 1, 1}, {1, r, 1, y, x}] + 
 4*Li[{1, 5, 2, 1, 1}, {1, R, 1, x, y}] + 
 4*Li[{1, 5, 2, 1, 1}, {1, R, 1, y, x}] - 
 4*Li[{1, 5, 2, 1, 1}, {1, r/(x*y), 1, x, y}] - 
 4*Li[{1, 5, 2, 1, 1}, {1, r/(x*y), 1, y, x}] - 
 4*Li[{1, 5, 2, 1, 1}, {1, R/(x*y), 1, x, y}] - 
 4*Li[{1, 5, 2, 1, 1}, {1, R/(x*y), 1, y, x}] - 
 2*Li[{1, 5, 2, 1, 1}, {x^(-1), r, 1, x, y}] - 
 2*Li[{1, 5, 2, 1, 1}, {x^(-1), r, 1, y, x}] - 
 2*Li[{1, 5, 2, 1, 1}, {x^(-1), R, 1, x, y}] - 
 2*Li[{1, 5, 2, 1, 1}, {x^(-1), R, 1, y, x}] + 
 2*Li[{1, 5, 2, 1, 1}, {x^(-1), r/y, 1, x, y}] + 
 2*Li[{1, 5, 2, 1, 1}, {x^(-1), r/y, 1, y, x}] + 
 2*Li[{1, 5, 2, 1, 1}, {x^(-1), R/y, 1, x, y}] + 
 2*Li[{1, 5, 2, 1, 1}, {x^(-1), R/y, 1, y, x}] - 
 2*Li[{1, 5, 2, 1, 1}, {x, r/x, 1, x, y}] - 
 2*Li[{1, 5, 2, 1, 1}, {x, r/x, 1, y, x}] - 
 2*Li[{1, 5, 2, 1, 1}, {x, R/x, 1, x, y}] - 
 2*Li[{1, 5, 2, 1, 1}, {x, R/x, 1, y, x}] + 
 2*Li[{1, 5, 2, 1, 1}, {x, r/(x*y), 1, x, y}] + 
 2*Li[{1, 5, 2, 1, 1}, {x, r/(x*y), 1, y, x}] + 
 2*Li[{1, 5, 2, 1, 1}, {x, R/(x*y), 1, x, y}] + 
 2*Li[{1, 5, 2, 1, 1}, {x, R/(x*y), 1, y, x}] - 
 2*Li[{1, 5, 2, 1, 1}, {y^(-1), r, 1, x, y}] - 
 2*Li[{1, 5, 2, 1, 1}, {y^(-1), r, 1, y, x}] - 
 2*Li[{1, 5, 2, 1, 1}, {y^(-1), R, 1, x, y}] - 
 2*Li[{1, 5, 2, 1, 1}, {y^(-1), R, 1, y, x}] + 
 2*Li[{1, 5, 2, 1, 1}, {y^(-1), r/x, 1, x, y}] + 
 2*Li[{1, 5, 2, 1, 1}, {y^(-1), r/x, 1, y, x}] + 
 2*Li[{1, 5, 2, 1, 1}, {y^(-1), R/x, 1, x, y}] + 
 2*Li[{1, 5, 2, 1, 1}, {y^(-1), R/x, 1, y, x}] - 
 2*Li[{1, 5, 2, 1, 1}, {y, r/y, 1, x, y}] - 
 2*Li[{1, 5, 2, 1, 1}, {y, r/y, 1, y, x}] - 
 2*Li[{1, 5, 2, 1, 1}, {y, R/y, 1, x, y}] - 
 2*Li[{1, 5, 2, 1, 1}, {y, R/y, 1, y, x}] + 
 2*Li[{1, 5, 2, 1, 1}, {y, r/(x*y), 1, x, y}] + 
 2*Li[{1, 5, 2, 1, 1}, {y, r/(x*y), 1, y, x}] + 
 2*Li[{1, 5, 2, 1, 1}, {y, R/(x*y), 1, x, y}] + 
 2*Li[{1, 5, 2, 1, 1}, {y, R/(x*y), 1, y, x}] - 
 8*Li[{2, 1, 1, 1, 5}, {1, 1, 1, 1, r}] - 
 8*Li[{2, 1, 1, 1, 5}, {1, 1, 1, 1, R}] - 
 4*Li[{2, 1, 1, 1, 5}, {1, 1, 1, x, r}] - 
 4*Li[{2, 1, 1, 1, 5}, {1, 1, 1, x, R}] + 
 4*Li[{2, 1, 1, 1, 5}, {1, 1, 1, x, r/x}] + 
 4*Li[{2, 1, 1, 1, 5}, {1, 1, 1, x, R/x}] - 
 4*Li[{2, 1, 1, 1, 5}, {1, 1, 1, y, r}] - 
 4*Li[{2, 1, 1, 1, 5}, {1, 1, 1, y, R}] + 
 4*Li[{2, 1, 1, 1, 5}, {1, 1, 1, y, r/y}] + 
 4*Li[{2, 1, 1, 1, 5}, {1, 1, 1, y, R/y}] - 
 4*Li[{2, 1, 1, 1, 5}, {1, 1, x, 1, r}] - 
 4*Li[{2, 1, 1, 1, 5}, {1, 1, x, 1, R}] + 
 2*Li[{2, 1, 1, 1, 5}, {1, 1, x, x^(-1), r}] + 
 2*Li[{2, 1, 1, 1, 5}, {1, 1, x, x^(-1), R}] + 
 4*Li[{2, 1, 1, 1, 5}, {1, 1, x, x, r/x}] + 
 4*Li[{2, 1, 1, 1, 5}, {1, 1, x, x, R/x}] + 
 6*Li[{2, 1, 1, 1, 5}, {1, 1, x, y, r}] + 
 6*Li[{2, 1, 1, 1, 5}, {1, 1, x, y, R}] + 
 2*Li[{2, 1, 1, 1, 5}, {1, 1, x, y, r/x}] + 
 2*Li[{2, 1, 1, 1, 5}, {1, 1, x, y, R/x}] + 
 2*Li[{2, 1, 1, 1, 5}, {1, 1, x, y, r/y}] + 
 2*Li[{2, 1, 1, 1, 5}, {1, 1, x, y, R/y}] - 
 4*Li[{2, 1, 1, 1, 5}, {1, 1, y, 1, r}] - 
 4*Li[{2, 1, 1, 1, 5}, {1, 1, y, 1, R}] + 
 6*Li[{2, 1, 1, 1, 5}, {1, 1, y, x, r}] + 
 6*Li[{2, 1, 1, 1, 5}, {1, 1, y, x, R}] + 
 2*Li[{2, 1, 1, 1, 5}, {1, 1, y, x, r/x}] + 
 2*Li[{2, 1, 1, 1, 5}, {1, 1, y, x, R/x}] + 
 2*Li[{2, 1, 1, 1, 5}, {1, 1, y, x, r/y}] + 
 2*Li[{2, 1, 1, 1, 5}, {1, 1, y, x, R/y}] + 
 2*Li[{2, 1, 1, 1, 5}, {1, 1, y, y^(-1), r}] + 
 2*Li[{2, 1, 1, 1, 5}, {1, 1, y, y^(-1), R}] + 
 4*Li[{2, 1, 1, 1, 5}, {1, 1, y, y, r/y}] + 
 4*Li[{2, 1, 1, 1, 5}, {1, 1, y, y, R/y}] + 
 2*Li[{2, 1, 1, 1, 5}, {1, x^(-1), 1, x, r}] + 
 2*Li[{2, 1, 1, 1, 5}, {1, x^(-1), 1, x, R}] + 
 2*Li[{2, 1, 1, 1, 5}, {1, x^(-1), x, 1, r}] + 
 2*Li[{2, 1, 1, 1, 5}, {1, x^(-1), x, 1, R}] - 
 2*Li[{2, 1, 1, 1, 5}, {1, x^(-1), x, x, r/x}] - 
 2*Li[{2, 1, 1, 1, 5}, {1, x^(-1), x, x, R/x}] - 
 3*Li[{2, 1, 1, 1, 5}, {1, x^(-1), x, y, r}] - 
 3*Li[{2, 1, 1, 1, 5}, {1, x^(-1), x, y, R}] - 
 2*Li[{2, 1, 1, 1, 5}, {1, x^(-1), x, y, r/y}] - 
 2*Li[{2, 1, 1, 1, 5}, {1, x^(-1), x, y, R/y}] - 
 3*Li[{2, 1, 1, 1, 5}, {1, x^(-1), y, x, r}] - 
 3*Li[{2, 1, 1, 1, 5}, {1, x^(-1), y, x, R}] - 
 2*Li[{2, 1, 1, 1, 5}, {1, x^(-1), y, x, r/y}] - 
 2*Li[{2, 1, 1, 1, 5}, {1, x^(-1), y, x, R/y}] - 
 4*Li[{2, 1, 1, 1, 5}, {1, x, 1, 1, r}] - 
 4*Li[{2, 1, 1, 1, 5}, {1, x, 1, 1, R}] + 
 2*Li[{2, 1, 1, 1, 5}, {1, x, 1, x, r/x}] + 
 2*Li[{2, 1, 1, 1, 5}, {1, x, 1, x, R/x}] + 
 6*Li[{2, 1, 1, 1, 5}, {1, x, 1, y, r}] + 
 6*Li[{2, 1, 1, 1, 5}, {1, x, 1, y, R}] + 
 2*Li[{2, 1, 1, 1, 5}, {1, x, 1, y, r/y}] + 
 2*Li[{2, 1, 1, 1, 5}, {1, x, 1, y, R/y}] + 
 4*Li[{2, 1, 1, 1, 5}, {1, x, 1, y, r/(x*y)}] + 
 4*Li[{2, 1, 1, 1, 5}, {1, x, 1, y, R/(x*y)}] + 
 4*Li[{2, 1, 1, 1, 5}, {1, x, x^(-1), 1, r}] + 
 4*Li[{2, 1, 1, 1, 5}, {1, x, x^(-1), 1, R}] + 
 Li[{2, 1, 1, 1, 5}, {1, x, x^(-1), x, r}] + 
 Li[{2, 1, 1, 1, 5}, {1, x, x^(-1), x, R}] - 
 2*Li[{2, 1, 1, 1, 5}, {1, x, x^(-1), x, r/x}] - 
 2*Li[{2, 1, 1, 1, 5}, {1, x, x^(-1), x, R/x}] - 
 2*Li[{2, 1, 1, 1, 5}, {1, x, x^(-1), y, r}] - 
 2*Li[{2, 1, 1, 1, 5}, {1, x, x^(-1), y, R}] - 
 4*Li[{2, 1, 1, 1, 5}, {1, x, x^(-1), y, r/y}] - 
 4*Li[{2, 1, 1, 1, 5}, {1, x, x^(-1), y, R/y}] + 
 2*Li[{2, 1, 1, 1, 5}, {1, x, x, x^(-1), r}] + 
 2*Li[{2, 1, 1, 1, 5}, {1, x, x, x^(-1), R}] - 
 6*Li[{2, 1, 1, 1, 5}, {1, x, x, y, r/x}] - 
 6*Li[{2, 1, 1, 1, 5}, {1, x, x, y, R/x}] + 
 4*Li[{2, 1, 1, 1, 5}, {1, x, x, y, r/(x*y)}] + 
 4*Li[{2, 1, 1, 1, 5}, {1, x, x, y, R/(x*y)}] - 
 3*Li[{2, 1, 1, 1, 5}, {1, x, y^(-1), y, r}] - 
 3*Li[{2, 1, 1, 1, 5}, {1, x, y^(-1), y, R}] - 
 2*Li[{2, 1, 1, 1, 5}, {1, x, y^(-1), y, r/x}] - 
 2*Li[{2, 1, 1, 1, 5}, {1, x, y^(-1), y, R/x}] + 
 6*Li[{2, 1, 1, 1, 5}, {1, x, y, 1, r}] + 
 6*Li[{2, 1, 1, 1, 5}, {1, x, y, 1, R}] + 
 8*Li[{2, 1, 1, 1, 5}, {1, x, y, 1, r/(x*y)}] + 
 8*Li[{2, 1, 1, 1, 5}, {1, x, y, 1, R/(x*y)}] - 
 2*Li[{2, 1, 1, 1, 5}, {1, x, y, x^(-1), r}] - 
 2*Li[{2, 1, 1, 1, 5}, {1, x, y, x^(-1), R}] - 
 4*Li[{2, 1, 1, 1, 5}, {1, x, y, x^(-1), r/y}] - 
 4*Li[{2, 1, 1, 1, 5}, {1, x, y, x^(-1), R/y}] - 
 6*Li[{2, 1, 1, 1, 5}, {1, x, y, x, r/x}] - 
 6*Li[{2, 1, 1, 1, 5}, {1, x, y, x, R/x}] + 
 4*Li[{2, 1, 1, 1, 5}, {1, x, y, x, r/(x*y)}] + 
 4*Li[{2, 1, 1, 1, 5}, {1, x, y, x, R/(x*y)}] - 
 2*Li[{2, 1, 1, 1, 5}, {1, x, y, y^(-1), r}] - 
 2*Li[{2, 1, 1, 1, 5}, {1, x, y, y^(-1), R}] - 
 4*Li[{2, 1, 1, 1, 5}, {1, x, y, y^(-1), r/x}] - 
 4*Li[{2, 1, 1, 1, 5}, {1, x, y, y^(-1), R/x}] - 
 6*Li[{2, 1, 1, 1, 5}, {1, x, y, y, r/y}] - 
 6*Li[{2, 1, 1, 1, 5}, {1, x, y, y, R/y}] + 
 4*Li[{2, 1, 1, 1, 5}, {1, x, y, y, r/(x*y)}] + 
 4*Li[{2, 1, 1, 1, 5}, {1, x, y, y, R/(x*y)}] + 
 2*Li[{2, 1, 1, 1, 5}, {1, y^(-1), 1, y, r}] + 
 2*Li[{2, 1, 1, 1, 5}, {1, y^(-1), 1, y, R}] - 
 3*Li[{2, 1, 1, 1, 5}, {1, y^(-1), x, y, r}] - 
 3*Li[{2, 1, 1, 1, 5}, {1, y^(-1), x, y, R}] - 
 2*Li[{2, 1, 1, 1, 5}, {1, y^(-1), x, y, r/x}] - 
 2*Li[{2, 1, 1, 1, 5}, {1, y^(-1), x, y, R/x}] + 
 2*Li[{2, 1, 1, 1, 5}, {1, y^(-1), y, 1, r}] + 
 2*Li[{2, 1, 1, 1, 5}, {1, y^(-1), y, 1, R}] - 
 3*Li[{2, 1, 1, 1, 5}, {1, y^(-1), y, x, r}] - 
 3*Li[{2, 1, 1, 1, 5}, {1, y^(-1), y, x, R}] - 
 2*Li[{2, 1, 1, 1, 5}, {1, y^(-1), y, x, r/x}] - 
 2*Li[{2, 1, 1, 1, 5}, {1, y^(-1), y, x, R/x}] - 
 2*Li[{2, 1, 1, 1, 5}, {1, y^(-1), y, y, r/y}] - 
 2*Li[{2, 1, 1, 1, 5}, {1, y^(-1), y, y, R/y}] - 
 4*Li[{2, 1, 1, 1, 5}, {1, y, 1, 1, r}] - 
 4*Li[{2, 1, 1, 1, 5}, {1, y, 1, 1, R}] + 
 6*Li[{2, 1, 1, 1, 5}, {1, y, 1, x, r}] + 
 6*Li[{2, 1, 1, 1, 5}, {1, y, 1, x, R}] + 
 2*Li[{2, 1, 1, 1, 5}, {1, y, 1, x, r/x}] + 
 2*Li[{2, 1, 1, 1, 5}, {1, y, 1, x, R/x}] + 
 4*Li[{2, 1, 1, 1, 5}, {1, y, 1, x, r/(x*y)}] + 
 4*Li[{2, 1, 1, 1, 5}, {1, y, 1, x, R/(x*y)}] + 
 2*Li[{2, 1, 1, 1, 5}, {1, y, 1, y, r/y}] + 
 2*Li[{2, 1, 1, 1, 5}, {1, y, 1, y, R/y}] - 
 3*Li[{2, 1, 1, 1, 5}, {1, y, x^(-1), x, r}] - 
 3*Li[{2, 1, 1, 1, 5}, {1, y, x^(-1), x, R}] - 
 2*Li[{2, 1, 1, 1, 5}, {1, y, x^(-1), x, r/y}] - 
 2*Li[{2, 1, 1, 1, 5}, {1, y, x^(-1), x, R/y}] + 
 6*Li[{2, 1, 1, 1, 5}, {1, y, x, 1, r}] + 
 6*Li[{2, 1, 1, 1, 5}, {1, y, x, 1, R}] + 
 8*Li[{2, 1, 1, 1, 5}, {1, y, x, 1, r/(x*y)}] + 
 8*Li[{2, 1, 1, 1, 5}, {1, y, x, 1, R/(x*y)}] - 
 2*Li[{2, 1, 1, 1, 5}, {1, y, x, x^(-1), r}] - 
 2*Li[{2, 1, 1, 1, 5}, {1, y, x, x^(-1), R}] - 
 4*Li[{2, 1, 1, 1, 5}, {1, y, x, x^(-1), r/y}] - 
 4*Li[{2, 1, 1, 1, 5}, {1, y, x, x^(-1), R/y}] - 
 6*Li[{2, 1, 1, 1, 5}, {1, y, x, x, r/x}] - 
 6*Li[{2, 1, 1, 1, 5}, {1, y, x, x, R/x}] + 
 4*Li[{2, 1, 1, 1, 5}, {1, y, x, x, r/(x*y)}] + 
 4*Li[{2, 1, 1, 1, 5}, {1, y, x, x, R/(x*y)}] - 
 2*Li[{2, 1, 1, 1, 5}, {1, y, x, y^(-1), r}] - 
 2*Li[{2, 1, 1, 1, 5}, {1, y, x, y^(-1), R}] - 
 4*Li[{2, 1, 1, 1, 5}, {1, y, x, y^(-1), r/x}] - 
 4*Li[{2, 1, 1, 1, 5}, {1, y, x, y^(-1), R/x}] - 
 6*Li[{2, 1, 1, 1, 5}, {1, y, x, y, r/y}] - 
 6*Li[{2, 1, 1, 1, 5}, {1, y, x, y, R/y}] + 
 4*Li[{2, 1, 1, 1, 5}, {1, y, x, y, r/(x*y)}] + 
 4*Li[{2, 1, 1, 1, 5}, {1, y, x, y, R/(x*y)}] + 
 4*Li[{2, 1, 1, 1, 5}, {1, y, y^(-1), 1, r}] + 
 4*Li[{2, 1, 1, 1, 5}, {1, y, y^(-1), 1, R}] - 
 2*Li[{2, 1, 1, 1, 5}, {1, y, y^(-1), x, r}] - 
 2*Li[{2, 1, 1, 1, 5}, {1, y, y^(-1), x, R}] - 
 4*Li[{2, 1, 1, 1, 5}, {1, y, y^(-1), x, r/x}] - 
 4*Li[{2, 1, 1, 1, 5}, {1, y, y^(-1), x, R/x}] + 
 Li[{2, 1, 1, 1, 5}, {1, y, y^(-1), y, r}] + 
 Li[{2, 1, 1, 1, 5}, {1, y, y^(-1), y, R}] - 
 2*Li[{2, 1, 1, 1, 5}, {1, y, y^(-1), y, r/y}] - 
 2*Li[{2, 1, 1, 1, 5}, {1, y, y^(-1), y, R/y}] - 
 6*Li[{2, 1, 1, 1, 5}, {1, y, y, x, r/y}] - 
 6*Li[{2, 1, 1, 1, 5}, {1, y, y, x, R/y}] + 
 4*Li[{2, 1, 1, 1, 5}, {1, y, y, x, r/(x*y)}] + 
 4*Li[{2, 1, 1, 1, 5}, {1, y, y, x, R/(x*y)}] + 
 2*Li[{2, 1, 1, 1, 5}, {1, y, y, y^(-1), r}] + 
 2*Li[{2, 1, 1, 1, 5}, {1, y, y, y^(-1), R}] - 
 4*Li[{2, 1, 1, 1, 5}, {x^(-1), x, x, y, r/(x*y)}] - 
 4*Li[{2, 1, 1, 1, 5}, {x^(-1), x, x, y, R/(x*y)}] + 
 2*Li[{2, 1, 1, 1, 5}, {x^(-1), x, y^(-1), y, r}] + 
 2*Li[{2, 1, 1, 1, 5}, {x^(-1), x, y^(-1), y, R}] - 
 4*Li[{2, 1, 1, 1, 5}, {x^(-1), x, y, x, r/(x*y)}] - 
 4*Li[{2, 1, 1, 1, 5}, {x^(-1), x, y, x, R/(x*y)}] + 
 2*Li[{2, 1, 1, 1, 5}, {x^(-1), x, y, y^(-1), r}] + 
 2*Li[{2, 1, 1, 1, 5}, {x^(-1), x, y, y^(-1), R}] + 
 2*Li[{2, 1, 1, 1, 5}, {x^(-1), y^(-1), x, y, r}] + 
 2*Li[{2, 1, 1, 1, 5}, {x^(-1), y^(-1), x, y, R}] + 
 2*Li[{2, 1, 1, 1, 5}, {x^(-1), y^(-1), y, x, r}] + 
 2*Li[{2, 1, 1, 1, 5}, {x^(-1), y^(-1), y, x, R}] - 
 4*Li[{2, 1, 1, 1, 5}, {x^(-1), y, x, x, r/(x*y)}] - 
 4*Li[{2, 1, 1, 1, 5}, {x^(-1), y, x, x, R/(x*y)}] + 
 2*Li[{2, 1, 1, 1, 5}, {x^(-1), y, x, y^(-1), r}] + 
 2*Li[{2, 1, 1, 1, 5}, {x^(-1), y, x, y^(-1), R}] + 
 2*Li[{2, 1, 1, 1, 5}, {x^(-1), y, y^(-1), x, r}] + 
 2*Li[{2, 1, 1, 1, 5}, {x^(-1), y, y^(-1), x, R}] + 
 24*Li[{2, 1, 1, 1, 5}, {x, 1, 1, 1, r}] + 
 24*Li[{2, 1, 1, 1, 5}, {x, 1, 1, 1, R}] - 
 12*Li[{2, 1, 1, 1, 5}, {x, 1, 1, x, r/x}] - 
 12*Li[{2, 1, 1, 1, 5}, {x, 1, 1, x, R/x}] - 
 12*Li[{2, 1, 1, 1, 5}, {x, 1, 1, y, r}] - 
 12*Li[{2, 1, 1, 1, 5}, {x, 1, 1, y, R}] - 
 12*Li[{2, 1, 1, 1, 5}, {x, 1, 1, y, r/y}] - 
 12*Li[{2, 1, 1, 1, 5}, {x, 1, 1, y, R/y}] - 
 6*Li[{2, 1, 1, 1, 5}, {x, 1, x, x^(-1), r}] - 
 6*Li[{2, 1, 1, 1, 5}, {x, 1, x, x^(-1), R}] + 
 6*Li[{2, 1, 1, 1, 5}, {x, 1, x, y, r/x}] + 
 6*Li[{2, 1, 1, 1, 5}, {x, 1, x, y, R/x}] + 
 2*Li[{2, 1, 1, 1, 5}, {x, 1, x, y, r/(x*y)}] + 
 2*Li[{2, 1, 1, 1, 5}, {x, 1, x, y, R/(x*y)}] - 
 12*Li[{2, 1, 1, 1, 5}, {x, 1, y, 1, r}] - 
 12*Li[{2, 1, 1, 1, 5}, {x, 1, y, 1, R}] + 
 6*Li[{2, 1, 1, 1, 5}, {x, 1, y, x, r/x}] + 
 6*Li[{2, 1, 1, 1, 5}, {x, 1, y, x, R/x}] + 
 2*Li[{2, 1, 1, 1, 5}, {x, 1, y, x, r/(x*y)}] + 
 2*Li[{2, 1, 1, 1, 5}, {x, 1, y, x, R/(x*y)}] - 
 6*Li[{2, 1, 1, 1, 5}, {x, 1, y, y^(-1), r}] - 
 6*Li[{2, 1, 1, 1, 5}, {x, 1, y, y^(-1), R}] + 
 12*Li[{2, 1, 1, 1, 5}, {x, 1, y, y, r/y}] + 
 12*Li[{2, 1, 1, 1, 5}, {x, 1, y, y, R/y}] + 
 2*Li[{2, 1, 1, 1, 5}, {x, x^(-1), x, y, r/y}] + 
 2*Li[{2, 1, 1, 1, 5}, {x, x^(-1), x, y, R/y}] + 
 2*Li[{2, 1, 1, 1, 5}, {x, x^(-1), y, x, r/y}] + 
 2*Li[{2, 1, 1, 1, 5}, {x, x^(-1), y, x, R/y}] - 
 2*Li[{2, 1, 1, 1, 5}, {x, x, 1, y, r/(x*y)}] - 
 2*Li[{2, 1, 1, 1, 5}, {x, x, 1, y, R/(x*y)}] - 
 6*Li[{2, 1, 1, 1, 5}, {x, x, x^(-1), 1, r}] - 
 6*Li[{2, 1, 1, 1, 5}, {x, x, x^(-1), 1, R}] + 
 3*Li[{2, 1, 1, 1, 5}, {x, x, x^(-1), x, r/x}] + 
 3*Li[{2, 1, 1, 1, 5}, {x, x, x^(-1), x, R/x}] + 
 3*Li[{2, 1, 1, 1, 5}, {x, x, x^(-1), y, r}] + 
 3*Li[{2, 1, 1, 1, 5}, {x, x, x^(-1), y, R}] + 
 4*Li[{2, 1, 1, 1, 5}, {x, x, x^(-1), y, r/y}] + 
 4*Li[{2, 1, 1, 1, 5}, {x, x, x^(-1), y, R/y}] + 
 Li[{2, 1, 1, 1, 5}, {x, x, y^(-1), y, r/x}] + 
 Li[{2, 1, 1, 1, 5}, {x, x, y^(-1), y, R/x}] - 
 8*Li[{2, 1, 1, 1, 5}, {x, x, y, 1, r/(x*y)}] - 
 8*Li[{2, 1, 1, 1, 5}, {x, x, y, 1, R/(x*y)}] + 
 3*Li[{2, 1, 1, 1, 5}, {x, x, y, x^(-1), r}] + 
 3*Li[{2, 1, 1, 1, 5}, {x, x, y, x^(-1), R}] + 
 4*Li[{2, 1, 1, 1, 5}, {x, x, y, x^(-1), r/y}] + 
 4*Li[{2, 1, 1, 1, 5}, {x, x, y, x^(-1), R/y}] + 
 4*Li[{2, 1, 1, 1, 5}, {x, x, y, y^(-1), r/x}] + 
 4*Li[{2, 1, 1, 1, 5}, {x, x, y, y^(-1), R/x}] - 
 6*Li[{2, 1, 1, 1, 5}, {x, x, y, y, r/(x*y)}] - 
 6*Li[{2, 1, 1, 1, 5}, {x, x, y, y, R/(x*y)}] + 
 2*Li[{2, 1, 1, 1, 5}, {x, y^(-1), 1, y, r}] + 
 2*Li[{2, 1, 1, 1, 5}, {x, y^(-1), 1, y, R}] + 
 Li[{2, 1, 1, 1, 5}, {x, y^(-1), x, y, r/x}] + 
 Li[{2, 1, 1, 1, 5}, {x, y^(-1), x, y, R/x}] + 
 2*Li[{2, 1, 1, 1, 5}, {x, y^(-1), y, 1, r}] + 
 2*Li[{2, 1, 1, 1, 5}, {x, y^(-1), y, 1, R}] + 
 Li[{2, 1, 1, 1, 5}, {x, y^(-1), y, x, r/x}] + 
 Li[{2, 1, 1, 1, 5}, {x, y^(-1), y, x, R/x}] - 
 2*Li[{2, 1, 1, 1, 5}, {x, y^(-1), y, y, r/y}] - 
 2*Li[{2, 1, 1, 1, 5}, {x, y^(-1), y, y, R/y}] - 
 12*Li[{2, 1, 1, 1, 5}, {x, y, 1, 1, r}] - 
 12*Li[{2, 1, 1, 1, 5}, {x, y, 1, 1, R}] + 
 6*Li[{2, 1, 1, 1, 5}, {x, y, 1, x, r/x}] + 
 6*Li[{2, 1, 1, 1, 5}, {x, y, 1, x, R/x}] - 
 4*Li[{2, 1, 1, 1, 5}, {x, y, 1, x, r/(x*y)}] - 
 4*Li[{2, 1, 1, 1, 5}, {x, y, 1, x, R/(x*y)}] + 
 6*Li[{2, 1, 1, 1, 5}, {x, y, 1, y, r/y}] + 
 6*Li[{2, 1, 1, 1, 5}, {x, y, 1, y, R/y}] + 
 2*Li[{2, 1, 1, 1, 5}, {x, y, x^(-1), x, r/y}] + 
 2*Li[{2, 1, 1, 1, 5}, {x, y, x^(-1), x, R/y}] - 
 8*Li[{2, 1, 1, 1, 5}, {x, y, x, 1, r/(x*y)}] - 
 8*Li[{2, 1, 1, 1, 5}, {x, y, x, 1, R/(x*y)}] + 
 3*Li[{2, 1, 1, 1, 5}, {x, y, x, x^(-1), r}] + 
 3*Li[{2, 1, 1, 1, 5}, {x, y, x, x^(-1), R}] + 
 4*Li[{2, 1, 1, 1, 5}, {x, y, x, x^(-1), r/y}] + 
 4*Li[{2, 1, 1, 1, 5}, {x, y, x, x^(-1), R/y}] + 
 4*Li[{2, 1, 1, 1, 5}, {x, y, x, y^(-1), r/x}] + 
 4*Li[{2, 1, 1, 1, 5}, {x, y, x, y^(-1), R/x}] - 
 6*Li[{2, 1, 1, 1, 5}, {x, y, x, y, r/(x*y)}] - 
 6*Li[{2, 1, 1, 1, 5}, {x, y, x, y, R/(x*y)}] - 
 4*Li[{2, 1, 1, 1, 5}, {x, y, y^(-1), 1, r}] - 
 4*Li[{2, 1, 1, 1, 5}, {x, y, y^(-1), 1, R}] + 
 4*Li[{2, 1, 1, 1, 5}, {x, y, y^(-1), x, r/x}] + 
 4*Li[{2, 1, 1, 1, 5}, {x, y, y^(-1), x, R/x}] + 
 3*Li[{2, 1, 1, 1, 5}, {x, y, y^(-1), y, r}] + 
 3*Li[{2, 1, 1, 1, 5}, {x, y, y^(-1), y, R}] + 
 2*Li[{2, 1, 1, 1, 5}, {x, y, y^(-1), y, r/y}] + 
 2*Li[{2, 1, 1, 1, 5}, {x, y, y^(-1), y, R/y}] - 
 6*Li[{2, 1, 1, 1, 5}, {x, y, y, x, r/(x*y)}] - 
 6*Li[{2, 1, 1, 1, 5}, {x, y, y, x, R/(x*y)}] + 
 6*Li[{2, 1, 1, 1, 5}, {x, y, y, y^(-1), r}] + 
 6*Li[{2, 1, 1, 1, 5}, {x, y, y, y^(-1), R}] - 
 4*Li[{2, 1, 1, 1, 5}, {x^2, 1, 1, y, r/(x*y)}] - 
 4*Li[{2, 1, 1, 1, 5}, {x^2, 1, 1, y, R/(x*y)}] + 
 2*Li[{2, 1, 1, 1, 5}, {x^2, 1, x^(-1), y, r/y}] + 
 2*Li[{2, 1, 1, 1, 5}, {x^2, 1, x^(-1), y, R/y}] + 
 2*Li[{2, 1, 1, 1, 5}, {x^2, 1, y^(-1), y, r/x}] + 
 2*Li[{2, 1, 1, 1, 5}, {x^2, 1, y^(-1), y, R/x}] - 
 4*Li[{2, 1, 1, 1, 5}, {x^2, 1, y, 1, r/(x*y)}] - 
 4*Li[{2, 1, 1, 1, 5}, {x^2, 1, y, 1, R/(x*y)}] + 
 2*Li[{2, 1, 1, 1, 5}, {x^2, 1, y, x^(-1), r/y}] + 
 2*Li[{2, 1, 1, 1, 5}, {x^2, 1, y, x^(-1), R/y}] + 
 2*Li[{2, 1, 1, 1, 5}, {x^2, 1, y, y^(-1), r/x}] + 
 2*Li[{2, 1, 1, 1, 5}, {x^2, 1, y, y^(-1), R/x}] - 
 4*Li[{2, 1, 1, 1, 5}, {x^2, x^(-1), 1, 1, r}] - 
 4*Li[{2, 1, 1, 1, 5}, {x^2, x^(-1), 1, 1, R}] + 
 2*Li[{2, 1, 1, 1, 5}, {x^2, x^(-1), 1, x, r/x}] + 
 2*Li[{2, 1, 1, 1, 5}, {x^2, x^(-1), 1, x, R/x}] + 
 2*Li[{2, 1, 1, 1, 5}, {x^2, x^(-1), 1, y, r}] + 
 2*Li[{2, 1, 1, 1, 5}, {x^2, x^(-1), 1, y, R}] + 
 2*Li[{2, 1, 1, 1, 5}, {x^2, x^(-1), 1, y, r/y}] + 
 2*Li[{2, 1, 1, 1, 5}, {x^2, x^(-1), 1, y, R/y}] + 
 Li[{2, 1, 1, 1, 5}, {x^2, x^(-1), x, x^(-1), r}] + 
 Li[{2, 1, 1, 1, 5}, {x^2, x^(-1), x, x^(-1), R}] - 
 Li[{2, 1, 1, 1, 5}, {x^2, x^(-1), x, y, r/x}] - 
 Li[{2, 1, 1, 1, 5}, {x^2, x^(-1), x, y, R/x}] - 
 Li[{2, 1, 1, 1, 5}, {x^2, x^(-1), y^(-1), y, r}] - 
 Li[{2, 1, 1, 1, 5}, {x^2, x^(-1), y^(-1), y, R}] + 
 2*Li[{2, 1, 1, 1, 5}, {x^2, x^(-1), y, 1, r}] + 
 2*Li[{2, 1, 1, 1, 5}, {x^2, x^(-1), y, 1, R}] - 
 Li[{2, 1, 1, 1, 5}, {x^2, x^(-1), y, x, r/x}] - 
 Li[{2, 1, 1, 1, 5}, {x^2, x^(-1), y, x, R/x}] - 
 2*Li[{2, 1, 1, 1, 5}, {x^2, x^(-1), y, y, r/y}] - 
 2*Li[{2, 1, 1, 1, 5}, {x^2, x^(-1), y, y, R/y}] - 
 Li[{2, 1, 1, 1, 5}, {x^2, y^(-1), x^(-1), y, r}] - 
 Li[{2, 1, 1, 1, 5}, {x^2, y^(-1), x^(-1), y, R}] - 
 Li[{2, 1, 1, 1, 5}, {x^2, y^(-1), y, x^(-1), r}] - 
 Li[{2, 1, 1, 1, 5}, {x^2, y^(-1), y, x^(-1), R}] + 
 2*Li[{2, 1, 1, 1, 5}, {x^2, y^(-1), y, y, r/(x*y)}] + 
 2*Li[{2, 1, 1, 1, 5}, {x^2, y^(-1), y, y, R/(x*y)}] + 
 2*Li[{2, 1, 1, 1, 5}, {x^2, y, 1, y, r/(x*y)}] + 
 2*Li[{2, 1, 1, 1, 5}, {x^2, y, 1, y, R/(x*y)}] + 
 2*Li[{2, 1, 1, 1, 5}, {x^2, y, x^(-1), 1, r}] + 
 2*Li[{2, 1, 1, 1, 5}, {x^2, y, x^(-1), 1, R}] - 
 Li[{2, 1, 1, 1, 5}, {x^2, y, x^(-1), x, r/x}] - 
 Li[{2, 1, 1, 1, 5}, {x^2, y, x^(-1), x, R/x}] - 
 2*Li[{2, 1, 1, 1, 5}, {x^2, y, x^(-1), y, r/y}] - 
 2*Li[{2, 1, 1, 1, 5}, {x^2, y, x^(-1), y, R/y}] - 
 Li[{2, 1, 1, 1, 5}, {x^2, y, y^(-1), y, r/x}] - 
 Li[{2, 1, 1, 1, 5}, {x^2, y, y^(-1), y, R/x}] + 
 4*Li[{2, 1, 1, 1, 5}, {x^2, y, y, 1, r/(x*y)}] + 
 4*Li[{2, 1, 1, 1, 5}, {x^2, y, y, 1, R/(x*y)}] - 
 2*Li[{2, 1, 1, 1, 5}, {x^2, y, y, x^(-1), r/y}] - 
 2*Li[{2, 1, 1, 1, 5}, {x^2, y, y, x^(-1), R/y}] - 
 2*Li[{2, 1, 1, 1, 5}, {x^2, y, y, y^(-1), r/x}] - 
 2*Li[{2, 1, 1, 1, 5}, {x^2, y, y, y^(-1), R/x}] + 
 2*Li[{2, 1, 1, 1, 5}, {y^(-1), x^(-1), x, y, r}] + 
 2*Li[{2, 1, 1, 1, 5}, {y^(-1), x^(-1), x, y, R}] + 
 2*Li[{2, 1, 1, 1, 5}, {y^(-1), x^(-1), y, x, r}] + 
 2*Li[{2, 1, 1, 1, 5}, {y^(-1), x^(-1), y, x, R}] + 
 2*Li[{2, 1, 1, 1, 5}, {y^(-1), x, x^(-1), y, r}] + 
 2*Li[{2, 1, 1, 1, 5}, {y^(-1), x, x^(-1), y, R}] + 
 2*Li[{2, 1, 1, 1, 5}, {y^(-1), x, y, x^(-1), r}] + 
 2*Li[{2, 1, 1, 1, 5}, {y^(-1), x, y, x^(-1), R}] - 
 4*Li[{2, 1, 1, 1, 5}, {y^(-1), x, y, y, r/(x*y)}] - 
 4*Li[{2, 1, 1, 1, 5}, {y^(-1), x, y, y, R/(x*y)}] + 
 2*Li[{2, 1, 1, 1, 5}, {y^(-1), y, x^(-1), x, r}] + 
 2*Li[{2, 1, 1, 1, 5}, {y^(-1), y, x^(-1), x, R}] + 
 2*Li[{2, 1, 1, 1, 5}, {y^(-1), y, x, x^(-1), r}] + 
 2*Li[{2, 1, 1, 1, 5}, {y^(-1), y, x, x^(-1), R}] - 
 4*Li[{2, 1, 1, 1, 5}, {y^(-1), y, x, y, r/(x*y)}] - 
 4*Li[{2, 1, 1, 1, 5}, {y^(-1), y, x, y, R/(x*y)}] - 
 4*Li[{2, 1, 1, 1, 5}, {y^(-1), y, y, x, r/(x*y)}] - 
 4*Li[{2, 1, 1, 1, 5}, {y^(-1), y, y, x, R/(x*y)}] - 
 2*Li[{2, 1, 1, 1, 5}, {1/(x*y), 1, x, y, r}] - 
 2*Li[{2, 1, 1, 1, 5}, {1/(x*y), 1, x, y, R}] - 
 2*Li[{2, 1, 1, 1, 5}, {1/(x*y), 1, y, x, r}] - 
 2*Li[{2, 1, 1, 1, 5}, {1/(x*y), 1, y, x, R}] - 
 2*Li[{2, 1, 1, 1, 5}, {1/(x*y), x, 1, y, r}] - 
 2*Li[{2, 1, 1, 1, 5}, {1/(x*y), x, 1, y, R}] + 
 2*Li[{2, 1, 1, 1, 5}, {1/(x*y), x, x, y, r/x}] + 
 2*Li[{2, 1, 1, 1, 5}, {1/(x*y), x, x, y, R/x}] - 
 2*Li[{2, 1, 1, 1, 5}, {1/(x*y), x, y, 1, r}] - 
 2*Li[{2, 1, 1, 1, 5}, {1/(x*y), x, y, 1, R}] + 
 2*Li[{2, 1, 1, 1, 5}, {1/(x*y), x, y, x, r/x}] + 
 2*Li[{2, 1, 1, 1, 5}, {1/(x*y), x, y, x, R/x}] + 
 2*Li[{2, 1, 1, 1, 5}, {1/(x*y), x, y, y, r/y}] + 
 2*Li[{2, 1, 1, 1, 5}, {1/(x*y), x, y, y, R/y}] - 
 2*Li[{2, 1, 1, 1, 5}, {1/(x*y), y, 1, x, r}] - 
 2*Li[{2, 1, 1, 1, 5}, {1/(x*y), y, 1, x, R}] - 
 2*Li[{2, 1, 1, 1, 5}, {1/(x*y), y, x, 1, r}] - 
 2*Li[{2, 1, 1, 1, 5}, {1/(x*y), y, x, 1, R}] + 
 2*Li[{2, 1, 1, 1, 5}, {1/(x*y), y, x, x, r/x}] + 
 2*Li[{2, 1, 1, 1, 5}, {1/(x*y), y, x, x, R/x}] + 
 2*Li[{2, 1, 1, 1, 5}, {1/(x*y), y, x, y, r/y}] + 
 2*Li[{2, 1, 1, 1, 5}, {1/(x*y), y, x, y, R/y}] + 
 2*Li[{2, 1, 1, 1, 5}, {1/(x*y), y, y, x, r/y}] + 
 2*Li[{2, 1, 1, 1, 5}, {1/(x*y), y, y, x, R/y}] + 
 4*Li[{2, 1, 1, 1, 5}, {x/y, 1, 1, y, r}] + 
 4*Li[{2, 1, 1, 1, 5}, {x/y, 1, 1, y, R}] - 
 2*Li[{2, 1, 1, 1, 5}, {x/y, 1, x, y, r/x}] - 
 2*Li[{2, 1, 1, 1, 5}, {x/y, 1, x, y, R/x}] + 
 4*Li[{2, 1, 1, 1, 5}, {x/y, 1, y, 1, r}] + 
 4*Li[{2, 1, 1, 1, 5}, {x/y, 1, y, 1, R}] - 
 2*Li[{2, 1, 1, 1, 5}, {x/y, 1, y, x, r/x}] - 
 2*Li[{2, 1, 1, 1, 5}, {x/y, 1, y, x, R/x}] - 
 4*Li[{2, 1, 1, 1, 5}, {x/y, 1, y, y, r/y}] - 
 4*Li[{2, 1, 1, 1, 5}, {x/y, 1, y, y, R/y}] - 
 Li[{2, 1, 1, 1, 5}, {x/y, x^(-1), x, y, r}] - 
 Li[{2, 1, 1, 1, 5}, {x/y, x^(-1), x, y, R}] - 
 Li[{2, 1, 1, 1, 5}, {x/y, x^(-1), y, x, r}] - 
 Li[{2, 1, 1, 1, 5}, {x/y, x^(-1), y, x, R}] - 
 2*Li[{2, 1, 1, 1, 5}, {x/y, x, x^(-1), y, r}] - 
 2*Li[{2, 1, 1, 1, 5}, {x/y, x, x^(-1), y, R}] - 
 2*Li[{2, 1, 1, 1, 5}, {x/y, x, y, x^(-1), r}] - 
 2*Li[{2, 1, 1, 1, 5}, {x/y, x, y, x^(-1), R}] + 
 4*Li[{2, 1, 1, 1, 5}, {x/y, x, y, y, r/(x*y)}] + 
 4*Li[{2, 1, 1, 1, 5}, {x/y, x, y, y, R/(x*y)}] + 
 4*Li[{2, 1, 1, 1, 5}, {x/y, y, 1, 1, r}] + 
 4*Li[{2, 1, 1, 1, 5}, {x/y, y, 1, 1, R}] - 
 2*Li[{2, 1, 1, 1, 5}, {x/y, y, 1, x, r/x}] - 
 2*Li[{2, 1, 1, 1, 5}, {x/y, y, 1, x, R/x}] - 
 2*Li[{2, 1, 1, 1, 5}, {x/y, y, 1, y, r/y}] - 
 2*Li[{2, 1, 1, 1, 5}, {x/y, y, 1, y, R/y}] - 
 Li[{2, 1, 1, 1, 5}, {x/y, y, x^(-1), x, r}] - 
 Li[{2, 1, 1, 1, 5}, {x/y, y, x^(-1), x, R}] - 
 2*Li[{2, 1, 1, 1, 5}, {x/y, y, x, x^(-1), r}] - 
 2*Li[{2, 1, 1, 1, 5}, {x/y, y, x, x^(-1), R}] + 
 4*Li[{2, 1, 1, 1, 5}, {x/y, y, x, y, r/(x*y)}] + 
 4*Li[{2, 1, 1, 1, 5}, {x/y, y, x, y, R/(x*y)}] - 
 Li[{2, 1, 1, 1, 5}, {x/y, y, y^(-1), y, r}] - 
 Li[{2, 1, 1, 1, 5}, {x/y, y, y^(-1), y, R}] + 
 4*Li[{2, 1, 1, 1, 5}, {x/y, y, y, x, r/(x*y)}] + 
 4*Li[{2, 1, 1, 1, 5}, {x/y, y, y, x, R/(x*y)}] - 
 2*Li[{2, 1, 1, 1, 5}, {x/y, y, y, y^(-1), r}] - 
 2*Li[{2, 1, 1, 1, 5}, {x/y, y, y, y^(-1), R}] + 
 24*Li[{2, 1, 1, 1, 5}, {y, 1, 1, 1, r}] + 
 24*Li[{2, 1, 1, 1, 5}, {y, 1, 1, 1, R}] - 
 12*Li[{2, 1, 1, 1, 5}, {y, 1, 1, x, r}] - 
 12*Li[{2, 1, 1, 1, 5}, {y, 1, 1, x, R}] - 
 12*Li[{2, 1, 1, 1, 5}, {y, 1, 1, x, r/x}] - 
 12*Li[{2, 1, 1, 1, 5}, {y, 1, 1, x, R/x}] - 
 12*Li[{2, 1, 1, 1, 5}, {y, 1, 1, y, r/y}] - 
 12*Li[{2, 1, 1, 1, 5}, {y, 1, 1, y, R/y}] - 
 12*Li[{2, 1, 1, 1, 5}, {y, 1, x, 1, r}] - 
 12*Li[{2, 1, 1, 1, 5}, {y, 1, x, 1, R}] - 
 6*Li[{2, 1, 1, 1, 5}, {y, 1, x, x^(-1), r}] - 
 6*Li[{2, 1, 1, 1, 5}, {y, 1, x, x^(-1), R}] + 
 12*Li[{2, 1, 1, 1, 5}, {y, 1, x, x, r/x}] + 
 12*Li[{2, 1, 1, 1, 5}, {y, 1, x, x, R/x}] + 
 6*Li[{2, 1, 1, 1, 5}, {y, 1, x, y, r/y}] + 
 6*Li[{2, 1, 1, 1, 5}, {y, 1, x, y, R/y}] + 
 2*Li[{2, 1, 1, 1, 5}, {y, 1, x, y, r/(x*y)}] + 
 2*Li[{2, 1, 1, 1, 5}, {y, 1, x, y, R/(x*y)}] + 
 6*Li[{2, 1, 1, 1, 5}, {y, 1, y, x, r/y}] + 
 6*Li[{2, 1, 1, 1, 5}, {y, 1, y, x, R/y}] + 
 2*Li[{2, 1, 1, 1, 5}, {y, 1, y, x, r/(x*y)}] + 
 2*Li[{2, 1, 1, 1, 5}, {y, 1, y, x, R/(x*y)}] - 
 6*Li[{2, 1, 1, 1, 5}, {y, 1, y, y^(-1), r}] - 
 6*Li[{2, 1, 1, 1, 5}, {y, 1, y, y^(-1), R}] + 
 2*Li[{2, 1, 1, 1, 5}, {y, x^(-1), 1, x, r}] + 
 2*Li[{2, 1, 1, 1, 5}, {y, x^(-1), 1, x, R}] + 
 2*Li[{2, 1, 1, 1, 5}, {y, x^(-1), x, 1, r}] + 
 2*Li[{2, 1, 1, 1, 5}, {y, x^(-1), x, 1, R}] - 
 2*Li[{2, 1, 1, 1, 5}, {y, x^(-1), x, x, r/x}] - 
 2*Li[{2, 1, 1, 1, 5}, {y, x^(-1), x, x, R/x}] + 
 Li[{2, 1, 1, 1, 5}, {y, x^(-1), x, y, r/y}] + 
 Li[{2, 1, 1, 1, 5}, {y, x^(-1), x, y, R/y}] + 
 Li[{2, 1, 1, 1, 5}, {y, x^(-1), y, x, r/y}] + 
 Li[{2, 1, 1, 1, 5}, {y, x^(-1), y, x, R/y}] - 
 12*Li[{2, 1, 1, 1, 5}, {y, x, 1, 1, r}] - 
 12*Li[{2, 1, 1, 1, 5}, {y, x, 1, 1, R}] + 
 6*Li[{2, 1, 1, 1, 5}, {y, x, 1, x, r/x}] + 
 6*Li[{2, 1, 1, 1, 5}, {y, x, 1, x, R/x}] + 
 6*Li[{2, 1, 1, 1, 5}, {y, x, 1, y, r/y}] + 
 6*Li[{2, 1, 1, 1, 5}, {y, x, 1, y, R/y}] - 
 4*Li[{2, 1, 1, 1, 5}, {y, x, 1, y, r/(x*y)}] - 
 4*Li[{2, 1, 1, 1, 5}, {y, x, 1, y, R/(x*y)}] - 
 4*Li[{2, 1, 1, 1, 5}, {y, x, x^(-1), 1, r}] - 
 4*Li[{2, 1, 1, 1, 5}, {y, x, x^(-1), 1, R}] + 
 3*Li[{2, 1, 1, 1, 5}, {y, x, x^(-1), x, r}] + 
 3*Li[{2, 1, 1, 1, 5}, {y, x, x^(-1), x, R}] + 
 2*Li[{2, 1, 1, 1, 5}, {y, x, x^(-1), x, r/x}] + 
 2*Li[{2, 1, 1, 1, 5}, {y, x, x^(-1), x, R/x}] + 
 4*Li[{2, 1, 1, 1, 5}, {y, x, x^(-1), y, r/y}] + 
 4*Li[{2, 1, 1, 1, 5}, {y, x, x^(-1), y, R/y}] + 
 6*Li[{2, 1, 1, 1, 5}, {y, x, x, x^(-1), r}] + 
 6*Li[{2, 1, 1, 1, 5}, {y, x, x, x^(-1), R}] - 
 6*Li[{2, 1, 1, 1, 5}, {y, x, x, y, r/(x*y)}] - 
 6*Li[{2, 1, 1, 1, 5}, {y, x, x, y, R/(x*y)}] + 
 2*Li[{2, 1, 1, 1, 5}, {y, x, y^(-1), y, r/x}] + 
 2*Li[{2, 1, 1, 1, 5}, {y, x, y^(-1), y, R/x}] - 
 8*Li[{2, 1, 1, 1, 5}, {y, x, y, 1, r/(x*y)}] - 
 8*Li[{2, 1, 1, 1, 5}, {y, x, y, 1, R/(x*y)}] + 
 4*Li[{2, 1, 1, 1, 5}, {y, x, y, x^(-1), r/y}] + 
 4*Li[{2, 1, 1, 1, 5}, {y, x, y, x^(-1), R/y}] - 
 6*Li[{2, 1, 1, 1, 5}, {y, x, y, x, r/(x*y)}] - 
 6*Li[{2, 1, 1, 1, 5}, {y, x, y, x, R/(x*y)}] + 
 3*Li[{2, 1, 1, 1, 5}, {y, x, y, y^(-1), r}] + 
 3*Li[{2, 1, 1, 1, 5}, {y, x, y, y^(-1), R}] + 
 4*Li[{2, 1, 1, 1, 5}, {y, x, y, y^(-1), r/x}] + 
 4*Li[{2, 1, 1, 1, 5}, {y, x, y, y^(-1), R/x}] + 
 2*Li[{2, 1, 1, 1, 5}, {y, y^(-1), x, y, r/x}] + 
 2*Li[{2, 1, 1, 1, 5}, {y, y^(-1), x, y, R/x}] + 
 2*Li[{2, 1, 1, 1, 5}, {y, y^(-1), y, x, r/x}] + 
 2*Li[{2, 1, 1, 1, 5}, {y, y^(-1), y, x, R/x}] - 
 2*Li[{2, 1, 1, 1, 5}, {y, y, 1, x, r/(x*y)}] - 
 2*Li[{2, 1, 1, 1, 5}, {y, y, 1, x, R/(x*y)}] + 
 Li[{2, 1, 1, 1, 5}, {y, y, x^(-1), x, r/y}] + 
 Li[{2, 1, 1, 1, 5}, {y, y, x^(-1), x, R/y}] - 
 8*Li[{2, 1, 1, 1, 5}, {y, y, x, 1, r/(x*y)}] - 
 8*Li[{2, 1, 1, 1, 5}, {y, y, x, 1, R/(x*y)}] + 
 4*Li[{2, 1, 1, 1, 5}, {y, y, x, x^(-1), r/y}] + 
 4*Li[{2, 1, 1, 1, 5}, {y, y, x, x^(-1), R/y}] - 
 6*Li[{2, 1, 1, 1, 5}, {y, y, x, x, r/(x*y)}] - 
 6*Li[{2, 1, 1, 1, 5}, {y, y, x, x, R/(x*y)}] + 
 3*Li[{2, 1, 1, 1, 5}, {y, y, x, y^(-1), r}] + 
 3*Li[{2, 1, 1, 1, 5}, {y, y, x, y^(-1), R}] + 
 4*Li[{2, 1, 1, 1, 5}, {y, y, x, y^(-1), r/x}] + 
 4*Li[{2, 1, 1, 1, 5}, {y, y, x, y^(-1), R/x}] - 
 6*Li[{2, 1, 1, 1, 5}, {y, y, y^(-1), 1, r}] - 
 6*Li[{2, 1, 1, 1, 5}, {y, y, y^(-1), 1, R}] + 
 3*Li[{2, 1, 1, 1, 5}, {y, y, y^(-1), x, r}] + 
 3*Li[{2, 1, 1, 1, 5}, {y, y, y^(-1), x, R}] + 
 4*Li[{2, 1, 1, 1, 5}, {y, y, y^(-1), x, r/x}] + 
 4*Li[{2, 1, 1, 1, 5}, {y, y, y^(-1), x, R/x}] + 
 3*Li[{2, 1, 1, 1, 5}, {y, y, y^(-1), y, r/y}] + 
 3*Li[{2, 1, 1, 1, 5}, {y, y, y^(-1), y, R/y}] + 
 4*Li[{2, 1, 1, 1, 5}, {y/x, 1, 1, x, r}] + 
 4*Li[{2, 1, 1, 1, 5}, {y/x, 1, 1, x, R}] + 
 4*Li[{2, 1, 1, 1, 5}, {y/x, 1, x, 1, r}] + 
 4*Li[{2, 1, 1, 1, 5}, {y/x, 1, x, 1, R}] - 
 4*Li[{2, 1, 1, 1, 5}, {y/x, 1, x, x, r/x}] - 
 4*Li[{2, 1, 1, 1, 5}, {y/x, 1, x, x, R/x}] - 
 2*Li[{2, 1, 1, 1, 5}, {y/x, 1, x, y, r/y}] - 
 2*Li[{2, 1, 1, 1, 5}, {y/x, 1, x, y, R/y}] - 
 2*Li[{2, 1, 1, 1, 5}, {y/x, 1, y, x, r/y}] - 
 2*Li[{2, 1, 1, 1, 5}, {y/x, 1, y, x, R/y}] + 
 4*Li[{2, 1, 1, 1, 5}, {y/x, x, 1, 1, r}] + 
 4*Li[{2, 1, 1, 1, 5}, {y/x, x, 1, 1, R}] - 
 2*Li[{2, 1, 1, 1, 5}, {y/x, x, 1, x, r/x}] - 
 2*Li[{2, 1, 1, 1, 5}, {y/x, x, 1, x, R/x}] - 
 2*Li[{2, 1, 1, 1, 5}, {y/x, x, 1, y, r/y}] - 
 2*Li[{2, 1, 1, 1, 5}, {y/x, x, 1, y, R/y}] - 
 Li[{2, 1, 1, 1, 5}, {y/x, x, x^(-1), x, r}] - 
 Li[{2, 1, 1, 1, 5}, {y/x, x, x^(-1), x, R}] - 
 2*Li[{2, 1, 1, 1, 5}, {y/x, x, x, x^(-1), r}] - 
 2*Li[{2, 1, 1, 1, 5}, {y/x, x, x, x^(-1), R}] + 
 4*Li[{2, 1, 1, 1, 5}, {y/x, x, x, y, r/(x*y)}] + 
 4*Li[{2, 1, 1, 1, 5}, {y/x, x, x, y, R/(x*y)}] - 
 Li[{2, 1, 1, 1, 5}, {y/x, x, y^(-1), y, r}] - 
 Li[{2, 1, 1, 1, 5}, {y/x, x, y^(-1), y, R}] + 
 4*Li[{2, 1, 1, 1, 5}, {y/x, x, y, x, r/(x*y)}] + 
 4*Li[{2, 1, 1, 1, 5}, {y/x, x, y, x, R/(x*y)}] - 
 2*Li[{2, 1, 1, 1, 5}, {y/x, x, y, y^(-1), r}] - 
 2*Li[{2, 1, 1, 1, 5}, {y/x, x, y, y^(-1), R}] - 
 Li[{2, 1, 1, 1, 5}, {y/x, y^(-1), x, y, r}] - 
 Li[{2, 1, 1, 1, 5}, {y/x, y^(-1), x, y, R}] - 
 Li[{2, 1, 1, 1, 5}, {y/x, y^(-1), y, x, r}] - 
 Li[{2, 1, 1, 1, 5}, {y/x, y^(-1), y, x, R}] + 
 4*Li[{2, 1, 1, 1, 5}, {y/x, y, x, x, r/(x*y)}] + 
 4*Li[{2, 1, 1, 1, 5}, {y/x, y, x, x, R/(x*y)}] - 
 2*Li[{2, 1, 1, 1, 5}, {y/x, y, x, y^(-1), r}] - 
 2*Li[{2, 1, 1, 1, 5}, {y/x, y, x, y^(-1), R}] - 
 2*Li[{2, 1, 1, 1, 5}, {y/x, y, y^(-1), x, r}] - 
 2*Li[{2, 1, 1, 1, 5}, {y/x, y, y^(-1), x, R}] - 
 8*Li[{2, 1, 1, 1, 5}, {x*y, 1, 1, 1, r}] - 
 8*Li[{2, 1, 1, 1, 5}, {x*y, 1, 1, 1, R}] + 
 4*Li[{2, 1, 1, 1, 5}, {x*y, 1, 1, x, r/x}] + 
 4*Li[{2, 1, 1, 1, 5}, {x*y, 1, 1, x, R/x}] + 
 4*Li[{2, 1, 1, 1, 5}, {x*y, 1, 1, y, r/y}] + 
 4*Li[{2, 1, 1, 1, 5}, {x*y, 1, 1, y, R/y}] + 
 2*Li[{2, 1, 1, 1, 5}, {x*y, 1, x, x^(-1), r}] + 
 2*Li[{2, 1, 1, 1, 5}, {x*y, 1, x, x^(-1), R}] + 
 2*Li[{2, 1, 1, 1, 5}, {x*y, 1, y, y^(-1), r}] + 
 2*Li[{2, 1, 1, 1, 5}, {x*y, 1, y, y^(-1), R}] + 
 2*Li[{2, 1, 1, 1, 5}, {x*y, x^(-1), 1, x, r}] + 
 2*Li[{2, 1, 1, 1, 5}, {x*y, x^(-1), 1, x, R}] + 
 2*Li[{2, 1, 1, 1, 5}, {x*y, x^(-1), x, 1, r}] + 
 2*Li[{2, 1, 1, 1, 5}, {x*y, x^(-1), x, 1, R}] - 
 2*Li[{2, 1, 1, 1, 5}, {x*y, x^(-1), x, x, r/x}] - 
 2*Li[{2, 1, 1, 1, 5}, {x*y, x^(-1), x, x, R/x}] - 
 2*Li[{2, 1, 1, 1, 5}, {x*y, x^(-1), x, y, r/y}] - 
 2*Li[{2, 1, 1, 1, 5}, {x*y, x^(-1), x, y, R/y}] - 
 2*Li[{2, 1, 1, 1, 5}, {x*y, x^(-1), y, x, r/y}] - 
 2*Li[{2, 1, 1, 1, 5}, {x*y, x^(-1), y, x, R/y}] + 
 4*Li[{2, 1, 1, 1, 5}, {x*y, x, 1, y, r/(x*y)}] + 
 4*Li[{2, 1, 1, 1, 5}, {x*y, x, 1, y, R/(x*y)}] + 
 4*Li[{2, 1, 1, 1, 5}, {x*y, x, x^(-1), 1, r}] + 
 4*Li[{2, 1, 1, 1, 5}, {x*y, x, x^(-1), 1, R}] - 
 2*Li[{2, 1, 1, 1, 5}, {x*y, x, x^(-1), x, r/x}] - 
 2*Li[{2, 1, 1, 1, 5}, {x*y, x, x^(-1), x, R/x}] - 
 4*Li[{2, 1, 1, 1, 5}, {x*y, x, x^(-1), y, r/y}] - 
 4*Li[{2, 1, 1, 1, 5}, {x*y, x, x^(-1), y, R/y}] - 
 2*Li[{2, 1, 1, 1, 5}, {x*y, x, y^(-1), y, r/x}] - 
 2*Li[{2, 1, 1, 1, 5}, {x*y, x, y^(-1), y, R/x}] + 
 8*Li[{2, 1, 1, 1, 5}, {x*y, x, y, 1, r/(x*y)}] + 
 8*Li[{2, 1, 1, 1, 5}, {x*y, x, y, 1, R/(x*y)}] - 
 4*Li[{2, 1, 1, 1, 5}, {x*y, x, y, x^(-1), r/y}] - 
 4*Li[{2, 1, 1, 1, 5}, {x*y, x, y, x^(-1), R/y}] - 
 4*Li[{2, 1, 1, 1, 5}, {x*y, x, y, y^(-1), r/x}] - 
 4*Li[{2, 1, 1, 1, 5}, {x*y, x, y, y^(-1), R/x}] + 
 2*Li[{2, 1, 1, 1, 5}, {x*y, y^(-1), 1, y, r}] + 
 2*Li[{2, 1, 1, 1, 5}, {x*y, y^(-1), 1, y, R}] - 
 2*Li[{2, 1, 1, 1, 5}, {x*y, y^(-1), x, y, r/x}] - 
 2*Li[{2, 1, 1, 1, 5}, {x*y, y^(-1), x, y, R/x}] + 
 2*Li[{2, 1, 1, 1, 5}, {x*y, y^(-1), y, 1, r}] + 
 2*Li[{2, 1, 1, 1, 5}, {x*y, y^(-1), y, 1, R}] - 
 2*Li[{2, 1, 1, 1, 5}, {x*y, y^(-1), y, x, r/x}] - 
 2*Li[{2, 1, 1, 1, 5}, {x*y, y^(-1), y, x, R/x}] - 
 2*Li[{2, 1, 1, 1, 5}, {x*y, y^(-1), y, y, r/y}] - 
 2*Li[{2, 1, 1, 1, 5}, {x*y, y^(-1), y, y, R/y}] + 
 4*Li[{2, 1, 1, 1, 5}, {x*y, y, 1, x, r/(x*y)}] + 
 4*Li[{2, 1, 1, 1, 5}, {x*y, y, 1, x, R/(x*y)}] - 
 2*Li[{2, 1, 1, 1, 5}, {x*y, y, x^(-1), x, r/y}] - 
 2*Li[{2, 1, 1, 1, 5}, {x*y, y, x^(-1), x, R/y}] + 
 8*Li[{2, 1, 1, 1, 5}, {x*y, y, x, 1, r/(x*y)}] + 
 8*Li[{2, 1, 1, 1, 5}, {x*y, y, x, 1, R/(x*y)}] - 
 4*Li[{2, 1, 1, 1, 5}, {x*y, y, x, x^(-1), r/y}] - 
 4*Li[{2, 1, 1, 1, 5}, {x*y, y, x, x^(-1), R/y}] - 
 4*Li[{2, 1, 1, 1, 5}, {x*y, y, x, y^(-1), r/x}] - 
 4*Li[{2, 1, 1, 1, 5}, {x*y, y, x, y^(-1), R/x}] + 
 4*Li[{2, 1, 1, 1, 5}, {x*y, y, y^(-1), 1, r}] + 
 4*Li[{2, 1, 1, 1, 5}, {x*y, y, y^(-1), 1, R}] - 
 4*Li[{2, 1, 1, 1, 5}, {x*y, y, y^(-1), x, r/x}] - 
 4*Li[{2, 1, 1, 1, 5}, {x*y, y, y^(-1), x, R/x}] - 
 2*Li[{2, 1, 1, 1, 5}, {x*y, y, y^(-1), y, r/y}] - 
 2*Li[{2, 1, 1, 1, 5}, {x*y, y, y^(-1), y, R/y}] - 
 4*Li[{2, 1, 1, 1, 5}, {y^2, 1, 1, x, r/(x*y)}] - 
 4*Li[{2, 1, 1, 1, 5}, {y^2, 1, 1, x, R/(x*y)}] + 
 2*Li[{2, 1, 1, 1, 5}, {y^2, 1, x^(-1), x, r/y}] + 
 2*Li[{2, 1, 1, 1, 5}, {y^2, 1, x^(-1), x, R/y}] - 
 4*Li[{2, 1, 1, 1, 5}, {y^2, 1, x, 1, r/(x*y)}] - 
 4*Li[{2, 1, 1, 1, 5}, {y^2, 1, x, 1, R/(x*y)}] + 
 2*Li[{2, 1, 1, 1, 5}, {y^2, 1, x, x^(-1), r/y}] + 
 2*Li[{2, 1, 1, 1, 5}, {y^2, 1, x, x^(-1), R/y}] + 
 2*Li[{2, 1, 1, 1, 5}, {y^2, 1, x, y^(-1), r/x}] + 
 2*Li[{2, 1, 1, 1, 5}, {y^2, 1, x, y^(-1), R/x}] + 
 2*Li[{2, 1, 1, 1, 5}, {y^2, 1, y^(-1), x, r/x}] + 
 2*Li[{2, 1, 1, 1, 5}, {y^2, 1, y^(-1), x, R/x}] + 
 2*Li[{2, 1, 1, 1, 5}, {y^2, x^(-1), x, x, r/(x*y)}] + 
 2*Li[{2, 1, 1, 1, 5}, {y^2, x^(-1), x, x, R/(x*y)}] - 
 Li[{2, 1, 1, 1, 5}, {y^2, x^(-1), x, y^(-1), r}] - 
 Li[{2, 1, 1, 1, 5}, {y^2, x^(-1), x, y^(-1), R}] - 
 Li[{2, 1, 1, 1, 5}, {y^2, x^(-1), y^(-1), x, r}] - 
 Li[{2, 1, 1, 1, 5}, {y^2, x^(-1), y^(-1), x, R}] + 
 2*Li[{2, 1, 1, 1, 5}, {y^2, x, 1, x, r/(x*y)}] + 
 2*Li[{2, 1, 1, 1, 5}, {y^2, x, 1, x, R/(x*y)}] - 
 Li[{2, 1, 1, 1, 5}, {y^2, x, x^(-1), x, r/y}] - 
 Li[{2, 1, 1, 1, 5}, {y^2, x, x^(-1), x, R/y}] + 
 4*Li[{2, 1, 1, 1, 5}, {y^2, x, x, 1, r/(x*y)}] + 
 4*Li[{2, 1, 1, 1, 5}, {y^2, x, x, 1, R/(x*y)}] - 
 2*Li[{2, 1, 1, 1, 5}, {y^2, x, x, x^(-1), r/y}] - 
 2*Li[{2, 1, 1, 1, 5}, {y^2, x, x, x^(-1), R/y}] - 
 2*Li[{2, 1, 1, 1, 5}, {y^2, x, x, y^(-1), r/x}] - 
 2*Li[{2, 1, 1, 1, 5}, {y^2, x, x, y^(-1), R/x}] + 
 2*Li[{2, 1, 1, 1, 5}, {y^2, x, y^(-1), 1, r}] + 
 2*Li[{2, 1, 1, 1, 5}, {y^2, x, y^(-1), 1, R}] - 
 2*Li[{2, 1, 1, 1, 5}, {y^2, x, y^(-1), x, r/x}] - 
 2*Li[{2, 1, 1, 1, 5}, {y^2, x, y^(-1), x, R/x}] - 
 Li[{2, 1, 1, 1, 5}, {y^2, x, y^(-1), y, r/y}] - 
 Li[{2, 1, 1, 1, 5}, {y^2, x, y^(-1), y, R/y}] - 
 4*Li[{2, 1, 1, 1, 5}, {y^2, y^(-1), 1, 1, r}] - 
 4*Li[{2, 1, 1, 1, 5}, {y^2, y^(-1), 1, 1, R}] + 
 2*Li[{2, 1, 1, 1, 5}, {y^2, y^(-1), 1, x, r}] + 
 2*Li[{2, 1, 1, 1, 5}, {y^2, y^(-1), 1, x, R}] + 
 2*Li[{2, 1, 1, 1, 5}, {y^2, y^(-1), 1, x, r/x}] + 
 2*Li[{2, 1, 1, 1, 5}, {y^2, y^(-1), 1, x, R/x}] + 
 2*Li[{2, 1, 1, 1, 5}, {y^2, y^(-1), 1, y, r/y}] + 
 2*Li[{2, 1, 1, 1, 5}, {y^2, y^(-1), 1, y, R/y}] - 
 Li[{2, 1, 1, 1, 5}, {y^2, y^(-1), x^(-1), x, r}] - 
 Li[{2, 1, 1, 1, 5}, {y^2, y^(-1), x^(-1), x, R}] + 
 2*Li[{2, 1, 1, 1, 5}, {y^2, y^(-1), x, 1, r}] + 
 2*Li[{2, 1, 1, 1, 5}, {y^2, y^(-1), x, 1, R}] - 
 2*Li[{2, 1, 1, 1, 5}, {y^2, y^(-1), x, x, r/x}] - 
 2*Li[{2, 1, 1, 1, 5}, {y^2, y^(-1), x, x, R/x}] - 
 Li[{2, 1, 1, 1, 5}, {y^2, y^(-1), x, y, r/y}] - 
 Li[{2, 1, 1, 1, 5}, {y^2, y^(-1), x, y, R/y}] - 
 Li[{2, 1, 1, 1, 5}, {y^2, y^(-1), y, x, r/y}] - 
 Li[{2, 1, 1, 1, 5}, {y^2, y^(-1), y, x, R/y}] + 
 Li[{2, 1, 1, 1, 5}, {y^2, y^(-1), y, y^(-1), r}] + 
 Li[{2, 1, 1, 1, 5}, {y^2, y^(-1), y, y^(-1), R}] - 
 4*Li[{2, 1, 1, 5, 1}, {1, 1, 1, r, x}] - 
 4*Li[{2, 1, 1, 5, 1}, {1, 1, 1, r, y}] - 
 4*Li[{2, 1, 1, 5, 1}, {1, 1, 1, R, x}] - 
 4*Li[{2, 1, 1, 5, 1}, {1, 1, 1, R, y}] + 
 6*Li[{2, 1, 1, 5, 1}, {1, 1, x, r, y}] + 
 6*Li[{2, 1, 1, 5, 1}, {1, 1, x, R, y}] + 
 2*Li[{2, 1, 1, 5, 1}, {1, 1, x, r/x, x}] + 
 2*Li[{2, 1, 1, 5, 1}, {1, 1, x, r/x, y}] + 
 2*Li[{2, 1, 1, 5, 1}, {1, 1, x, R/x, x}] + 
 2*Li[{2, 1, 1, 5, 1}, {1, 1, x, R/x, y}] + 
 2*Li[{2, 1, 1, 5, 1}, {1, 1, x, r/(x*y), y}] + 
 2*Li[{2, 1, 1, 5, 1}, {1, 1, x, R/(x*y), y}] + 
 6*Li[{2, 1, 1, 5, 1}, {1, 1, y, r, x}] + 
 6*Li[{2, 1, 1, 5, 1}, {1, 1, y, R, x}] + 
 2*Li[{2, 1, 1, 5, 1}, {1, 1, y, r/y, x}] + 
 2*Li[{2, 1, 1, 5, 1}, {1, 1, y, r/y, y}] + 
 2*Li[{2, 1, 1, 5, 1}, {1, 1, y, R/y, x}] + 
 2*Li[{2, 1, 1, 5, 1}, {1, 1, y, R/y, y}] + 
 2*Li[{2, 1, 1, 5, 1}, {1, 1, y, r/(x*y), x}] + 
 2*Li[{2, 1, 1, 5, 1}, {1, 1, y, R/(x*y), x}] + 
 2*Li[{2, 1, 1, 5, 1}, {1, x^(-1), 1, r, x}] + 
 2*Li[{2, 1, 1, 5, 1}, {1, x^(-1), 1, R, x}] - 
 3*Li[{2, 1, 1, 5, 1}, {1, x^(-1), x, r, y}] - 
 3*Li[{2, 1, 1, 5, 1}, {1, x^(-1), x, R, y}] - 
 Li[{2, 1, 1, 5, 1}, {1, x^(-1), x, r/x, x}] - 
 Li[{2, 1, 1, 5, 1}, {1, x^(-1), x, R/x, x}] - 
 Li[{2, 1, 1, 5, 1}, {1, x^(-1), x, r/y, y}] - 
 Li[{2, 1, 1, 5, 1}, {1, x^(-1), x, R/y, y}] - 
 3*Li[{2, 1, 1, 5, 1}, {1, x^(-1), y, r, x}] - 
 3*Li[{2, 1, 1, 5, 1}, {1, x^(-1), y, R, x}] - 
 2*Li[{2, 1, 1, 5, 1}, {1, x^(-1), y, r/y, x}] - 
 2*Li[{2, 1, 1, 5, 1}, {1, x^(-1), y, R/y, x}] + 
 6*Li[{2, 1, 1, 5, 1}, {1, x, 1, r, y}] + 
 6*Li[{2, 1, 1, 5, 1}, {1, x, 1, R, y}] + 
 4*Li[{2, 1, 1, 5, 1}, {1, x, 1, r/(x*y), y}] + 
 4*Li[{2, 1, 1, 5, 1}, {1, x, 1, R/(x*y), y}] + 
 Li[{2, 1, 1, 5, 1}, {1, x, x^(-1), r, x}] - 
 2*Li[{2, 1, 1, 5, 1}, {1, x, x^(-1), r, y}] + 
 Li[{2, 1, 1, 5, 1}, {1, x, x^(-1), R, x}] - 
 2*Li[{2, 1, 1, 5, 1}, {1, x, x^(-1), R, y}] - 
 2*Li[{2, 1, 1, 5, 1}, {1, x, x^(-1), r/y, y}] - 
 2*Li[{2, 1, 1, 5, 1}, {1, x, x^(-1), R/y, y}] - 
 6*Li[{2, 1, 1, 5, 1}, {1, x, x, r/x, y}] - 
 6*Li[{2, 1, 1, 5, 1}, {1, x, x, R/x, y}] + 
 6*Li[{2, 1, 1, 5, 1}, {1, x, x, r/(x*y), y}] + 
 6*Li[{2, 1, 1, 5, 1}, {1, x, x, R/(x*y), y}] - 
 3*Li[{2, 1, 1, 5, 1}, {1, x, y^(-1), r, y}] - 
 3*Li[{2, 1, 1, 5, 1}, {1, x, y^(-1), R, y}] - 
 2*Li[{2, 1, 1, 5, 1}, {1, x, y^(-1), r/x, y}] - 
 2*Li[{2, 1, 1, 5, 1}, {1, x, y^(-1), R/x, y}] - 
 3*Li[{2, 1, 1, 5, 1}, {1, x, y, r/x, x}] - 
 3*Li[{2, 1, 1, 5, 1}, {1, x, y, R/x, x}] - 
 3*Li[{2, 1, 1, 5, 1}, {1, x, y, r/y, y}] - 
 3*Li[{2, 1, 1, 5, 1}, {1, x, y, R/y, y}] + 
 2*Li[{2, 1, 1, 5, 1}, {1, x, y, r/(x*y), x}] + 
 2*Li[{2, 1, 1, 5, 1}, {1, x, y, r/(x*y), y}] + 
 2*Li[{2, 1, 1, 5, 1}, {1, x, y, R/(x*y), x}] + 
 2*Li[{2, 1, 1, 5, 1}, {1, x, y, R/(x*y), y}] + 
 2*Li[{2, 1, 1, 5, 1}, {1, y^(-1), 1, r, y}] + 
 2*Li[{2, 1, 1, 5, 1}, {1, y^(-1), 1, R, y}] - 
 3*Li[{2, 1, 1, 5, 1}, {1, y^(-1), x, r, y}] - 
 3*Li[{2, 1, 1, 5, 1}, {1, y^(-1), x, R, y}] - 
 2*Li[{2, 1, 1, 5, 1}, {1, y^(-1), x, r/x, y}] - 
 2*Li[{2, 1, 1, 5, 1}, {1, y^(-1), x, R/x, y}] - 
 3*Li[{2, 1, 1, 5, 1}, {1, y^(-1), y, r, x}] - 
 3*Li[{2, 1, 1, 5, 1}, {1, y^(-1), y, R, x}] - 
 Li[{2, 1, 1, 5, 1}, {1, y^(-1), y, r/x, x}] - 
 Li[{2, 1, 1, 5, 1}, {1, y^(-1), y, R/x, x}] - 
 Li[{2, 1, 1, 5, 1}, {1, y^(-1), y, r/y, y}] - 
 Li[{2, 1, 1, 5, 1}, {1, y^(-1), y, R/y, y}] + 
 6*Li[{2, 1, 1, 5, 1}, {1, y, 1, r, x}] + 
 6*Li[{2, 1, 1, 5, 1}, {1, y, 1, R, x}] + 
 4*Li[{2, 1, 1, 5, 1}, {1, y, 1, r/(x*y), x}] + 
 4*Li[{2, 1, 1, 5, 1}, {1, y, 1, R/(x*y), x}] - 
 3*Li[{2, 1, 1, 5, 1}, {1, y, x^(-1), r, x}] - 
 3*Li[{2, 1, 1, 5, 1}, {1, y, x^(-1), R, x}] - 
 2*Li[{2, 1, 1, 5, 1}, {1, y, x^(-1), r/y, x}] - 
 2*Li[{2, 1, 1, 5, 1}, {1, y, x^(-1), R/y, x}] - 
 3*Li[{2, 1, 1, 5, 1}, {1, y, x, r/x, x}] - 
 3*Li[{2, 1, 1, 5, 1}, {1, y, x, R/x, x}] - 
 3*Li[{2, 1, 1, 5, 1}, {1, y, x, r/y, y}] - 
 3*Li[{2, 1, 1, 5, 1}, {1, y, x, R/y, y}] + 
 2*Li[{2, 1, 1, 5, 1}, {1, y, x, r/(x*y), x}] + 
 2*Li[{2, 1, 1, 5, 1}, {1, y, x, r/(x*y), y}] + 
 2*Li[{2, 1, 1, 5, 1}, {1, y, x, R/(x*y), x}] + 
 2*Li[{2, 1, 1, 5, 1}, {1, y, x, R/(x*y), y}] - 
 2*Li[{2, 1, 1, 5, 1}, {1, y, y^(-1), r, x}] + 
 Li[{2, 1, 1, 5, 1}, {1, y, y^(-1), r, y}] - 
 2*Li[{2, 1, 1, 5, 1}, {1, y, y^(-1), R, x}] + 
 Li[{2, 1, 1, 5, 1}, {1, y, y^(-1), R, y}] - 
 2*Li[{2, 1, 1, 5, 1}, {1, y, y^(-1), r/x, x}] - 
 2*Li[{2, 1, 1, 5, 1}, {1, y, y^(-1), R/x, x}] - 
 6*Li[{2, 1, 1, 5, 1}, {1, y, y, r/y, x}] - 
 6*Li[{2, 1, 1, 5, 1}, {1, y, y, R/y, x}] + 
 6*Li[{2, 1, 1, 5, 1}, {1, y, y, r/(x*y), x}] + 
 6*Li[{2, 1, 1, 5, 1}, {1, y, y, R/(x*y), x}] - 
 4*Li[{2, 1, 1, 5, 1}, {x^(-1), x, x, r/(x*y), y}] - 
 4*Li[{2, 1, 1, 5, 1}, {x^(-1), x, x, R/(x*y), y}] + 
 2*Li[{2, 1, 1, 5, 1}, {x^(-1), x, y^(-1), r, y}] + 
 2*Li[{2, 1, 1, 5, 1}, {x^(-1), x, y^(-1), R, y}] - 
 2*Li[{2, 1, 1, 5, 1}, {x^(-1), x, y, r/(x*y), x}] - 
 2*Li[{2, 1, 1, 5, 1}, {x^(-1), x, y, R/(x*y), x}] + 
 2*Li[{2, 1, 1, 5, 1}, {x^(-1), y^(-1), x, r, y}] + 
 2*Li[{2, 1, 1, 5, 1}, {x^(-1), y^(-1), x, R, y}] + 
 2*Li[{2, 1, 1, 5, 1}, {x^(-1), y^(-1), y, r, x}] + 
 2*Li[{2, 1, 1, 5, 1}, {x^(-1), y^(-1), y, R, x}] - 
 2*Li[{2, 1, 1, 5, 1}, {x^(-1), y, x, r/(x*y), x}] - 
 2*Li[{2, 1, 1, 5, 1}, {x^(-1), y, x, R/(x*y), x}] + 
 2*Li[{2, 1, 1, 5, 1}, {x^(-1), y, y^(-1), r, x}] + 
 2*Li[{2, 1, 1, 5, 1}, {x^(-1), y, y^(-1), R, x}] - 
 12*Li[{2, 1, 1, 5, 1}, {x, 1, 1, r, y}] - 
 12*Li[{2, 1, 1, 5, 1}, {x, 1, 1, R, y}] + 
 6*Li[{2, 1, 1, 5, 1}, {x, 1, x, r/x, y}] + 
 6*Li[{2, 1, 1, 5, 1}, {x, 1, x, R/x, y}] - 
 4*Li[{2, 1, 1, 5, 1}, {x, 1, x, r/(x*y), y}] - 
 4*Li[{2, 1, 1, 5, 1}, {x, 1, x, R/(x*y), y}] + 
 6*Li[{2, 1, 1, 5, 1}, {x, 1, y, r/y, y}] + 
 6*Li[{2, 1, 1, 5, 1}, {x, 1, y, R/y, y}] - 
 4*Li[{2, 1, 1, 5, 1}, {x, 1, y, r/(x*y), x}] - 
 4*Li[{2, 1, 1, 5, 1}, {x, 1, y, R/(x*y), x}] + 
 2*Li[{2, 1, 1, 5, 1}, {x, x^(-1), x, r/y, y}] + 
 2*Li[{2, 1, 1, 5, 1}, {x, x^(-1), x, R/y, y}] + 
 2*Li[{2, 1, 1, 5, 1}, {x, x^(-1), y, r/y, x}] + 
 2*Li[{2, 1, 1, 5, 1}, {x, x^(-1), y, R/y, x}] - 
 2*Li[{2, 1, 1, 5, 1}, {x, x, 1, r/(x*y), y}] - 
 2*Li[{2, 1, 1, 5, 1}, {x, x, 1, R/(x*y), y}] + 
 3*Li[{2, 1, 1, 5, 1}, {x, x, x^(-1), r, y}] + 
 3*Li[{2, 1, 1, 5, 1}, {x, x, x^(-1), R, y}] + 
 Li[{2, 1, 1, 5, 1}, {x, x, x^(-1), r/y, y}] + 
 Li[{2, 1, 1, 5, 1}, {x, x, x^(-1), R/y, y}] + 
 Li[{2, 1, 1, 5, 1}, {x, x, y^(-1), r/x, y}] + 
 Li[{2, 1, 1, 5, 1}, {x, x, y^(-1), R/x, y}] - 
 3*Li[{2, 1, 1, 5, 1}, {x, x, y, r/(x*y), y}] - 
 3*Li[{2, 1, 1, 5, 1}, {x, x, y, R/(x*y), y}] + 
 2*Li[{2, 1, 1, 5, 1}, {x, y^(-1), 1, r, y}] + 
 2*Li[{2, 1, 1, 5, 1}, {x, y^(-1), 1, R, y}] + 
 Li[{2, 1, 1, 5, 1}, {x, y^(-1), x, r/x, y}] + 
 Li[{2, 1, 1, 5, 1}, {x, y^(-1), x, R/x, y}] + 
 2*Li[{2, 1, 1, 5, 1}, {x, y^(-1), y, r/x, x}] + 
 2*Li[{2, 1, 1, 5, 1}, {x, y^(-1), y, R/x, x}] - 
 Li[{2, 1, 1, 5, 1}, {x, y^(-1), y, r/y, y}] - 
 Li[{2, 1, 1, 5, 1}, {x, y^(-1), y, R/y, y}] - 
 4*Li[{2, 1, 1, 5, 1}, {x, y, 1, r/(x*y), x}] - 
 4*Li[{2, 1, 1, 5, 1}, {x, y, 1, R/(x*y), x}] + 
 2*Li[{2, 1, 1, 5, 1}, {x, y, x^(-1), r/y, x}] + 
 2*Li[{2, 1, 1, 5, 1}, {x, y, x^(-1), R/y, x}] - 
 3*Li[{2, 1, 1, 5, 1}, {x, y, x, r/(x*y), y}] - 
 3*Li[{2, 1, 1, 5, 1}, {x, y, x, R/(x*y), y}] + 
 3*Li[{2, 1, 1, 5, 1}, {x, y, y^(-1), r, y}] + 
 3*Li[{2, 1, 1, 5, 1}, {x, y, y^(-1), R, y}] + 
 2*Li[{2, 1, 1, 5, 1}, {x, y, y^(-1), r/x, x}] + 
 2*Li[{2, 1, 1, 5, 1}, {x, y, y^(-1), R/x, x}] - 
 4*Li[{2, 1, 1, 5, 1}, {x^2, 1, 1, r/(x*y), y}] - 
 4*Li[{2, 1, 1, 5, 1}, {x^2, 1, 1, R/(x*y), y}] + 
 2*Li[{2, 1, 1, 5, 1}, {x^2, 1, x^(-1), r/y, y}] + 
 2*Li[{2, 1, 1, 5, 1}, {x^2, 1, x^(-1), R/y, y}] + 
 2*Li[{2, 1, 1, 5, 1}, {x^2, 1, y^(-1), r/x, y}] + 
 2*Li[{2, 1, 1, 5, 1}, {x^2, 1, y^(-1), R/x, y}] + 
 2*Li[{2, 1, 1, 5, 1}, {x^2, x^(-1), 1, r, y}] + 
 2*Li[{2, 1, 1, 5, 1}, {x^2, x^(-1), 1, R, y}] - 
 Li[{2, 1, 1, 5, 1}, {x^2, x^(-1), x, r/x, y}] - 
 Li[{2, 1, 1, 5, 1}, {x^2, x^(-1), x, R/x, y}] + 
 Li[{2, 1, 1, 5, 1}, {x^2, x^(-1), x, r/(x*y), y}] + 
 Li[{2, 1, 1, 5, 1}, {x^2, x^(-1), x, R/(x*y), y}] - 
 Li[{2, 1, 1, 5, 1}, {x^2, x^(-1), y^(-1), r, y}] - 
 Li[{2, 1, 1, 5, 1}, {x^2, x^(-1), y^(-1), R, y}] - 
 Li[{2, 1, 1, 5, 1}, {x^2, x^(-1), y, r/y, y}] - 
 Li[{2, 1, 1, 5, 1}, {x^2, x^(-1), y, R/y, y}] - 
 Li[{2, 1, 1, 5, 1}, {x^2, y^(-1), x^(-1), r, y}] - 
 Li[{2, 1, 1, 5, 1}, {x^2, y^(-1), x^(-1), R, y}] + 
 Li[{2, 1, 1, 5, 1}, {x^2, y^(-1), y, r/(x*y), y}] + 
 Li[{2, 1, 1, 5, 1}, {x^2, y^(-1), y, R/(x*y), y}] + 
 2*Li[{2, 1, 1, 5, 1}, {x^2, y, 1, r/(x*y), y}] + 
 2*Li[{2, 1, 1, 5, 1}, {x^2, y, 1, R/(x*y), y}] - 
 Li[{2, 1, 1, 5, 1}, {x^2, y, x^(-1), r/y, y}] - 
 Li[{2, 1, 1, 5, 1}, {x^2, y, x^(-1), R/y, y}] - 
 Li[{2, 1, 1, 5, 1}, {x^2, y, y^(-1), r/x, y}] - 
 Li[{2, 1, 1, 5, 1}, {x^2, y, y^(-1), R/x, y}] + 
 2*Li[{2, 1, 1, 5, 1}, {y^(-1), x^(-1), x, r, y}] + 
 2*Li[{2, 1, 1, 5, 1}, {y^(-1), x^(-1), x, R, y}] + 
 2*Li[{2, 1, 1, 5, 1}, {y^(-1), x^(-1), y, r, x}] + 
 2*Li[{2, 1, 1, 5, 1}, {y^(-1), x^(-1), y, R, x}] + 
 2*Li[{2, 1, 1, 5, 1}, {y^(-1), x, x^(-1), r, y}] + 
 2*Li[{2, 1, 1, 5, 1}, {y^(-1), x, x^(-1), R, y}] - 
 2*Li[{2, 1, 1, 5, 1}, {y^(-1), x, y, r/(x*y), y}] - 
 2*Li[{2, 1, 1, 5, 1}, {y^(-1), x, y, R/(x*y), y}] + 
 2*Li[{2, 1, 1, 5, 1}, {y^(-1), y, x^(-1), r, x}] + 
 2*Li[{2, 1, 1, 5, 1}, {y^(-1), y, x^(-1), R, x}] - 
 2*Li[{2, 1, 1, 5, 1}, {y^(-1), y, x, r/(x*y), y}] - 
 2*Li[{2, 1, 1, 5, 1}, {y^(-1), y, x, R/(x*y), y}] - 
 4*Li[{2, 1, 1, 5, 1}, {y^(-1), y, y, r/(x*y), x}] - 
 4*Li[{2, 1, 1, 5, 1}, {y^(-1), y, y, R/(x*y), x}] - 
 2*Li[{2, 1, 1, 5, 1}, {1/(x*y), 1, x, r, y}] - 
 2*Li[{2, 1, 1, 5, 1}, {1/(x*y), 1, x, R, y}] - 
 2*Li[{2, 1, 1, 5, 1}, {1/(x*y), 1, y, r, x}] - 
 2*Li[{2, 1, 1, 5, 1}, {1/(x*y), 1, y, R, x}] - 
 2*Li[{2, 1, 1, 5, 1}, {1/(x*y), x, 1, r, y}] - 
 2*Li[{2, 1, 1, 5, 1}, {1/(x*y), x, 1, R, y}] + 
 2*Li[{2, 1, 1, 5, 1}, {1/(x*y), x, x, r/x, y}] + 
 2*Li[{2, 1, 1, 5, 1}, {1/(x*y), x, x, R/x, y}] + 
 Li[{2, 1, 1, 5, 1}, {1/(x*y), x, y, r/x, x}] + 
 Li[{2, 1, 1, 5, 1}, {1/(x*y), x, y, R/x, x}] + 
 Li[{2, 1, 1, 5, 1}, {1/(x*y), x, y, r/y, y}] + 
 Li[{2, 1, 1, 5, 1}, {1/(x*y), x, y, R/y, y}] - 
 2*Li[{2, 1, 1, 5, 1}, {1/(x*y), y, 1, r, x}] - 
 2*Li[{2, 1, 1, 5, 1}, {1/(x*y), y, 1, R, x}] + 
 Li[{2, 1, 1, 5, 1}, {1/(x*y), y, x, r/x, x}] + 
 Li[{2, 1, 1, 5, 1}, {1/(x*y), y, x, R/x, x}] + 
 Li[{2, 1, 1, 5, 1}, {1/(x*y), y, x, r/y, y}] + 
 Li[{2, 1, 1, 5, 1}, {1/(x*y), y, x, R/y, y}] + 
 2*Li[{2, 1, 1, 5, 1}, {1/(x*y), y, y, r/y, x}] + 
 2*Li[{2, 1, 1, 5, 1}, {1/(x*y), y, y, R/y, x}] + 
 4*Li[{2, 1, 1, 5, 1}, {x/y, 1, 1, r, y}] + 
 4*Li[{2, 1, 1, 5, 1}, {x/y, 1, 1, R, y}] - 
 2*Li[{2, 1, 1, 5, 1}, {x/y, 1, x, r/x, y}] - 
 2*Li[{2, 1, 1, 5, 1}, {x/y, 1, x, R/x, y}] - 
 2*Li[{2, 1, 1, 5, 1}, {x/y, 1, y, r/y, y}] - 
 2*Li[{2, 1, 1, 5, 1}, {x/y, 1, y, R/y, y}] - 
 Li[{2, 1, 1, 5, 1}, {x/y, x^(-1), x, r, y}] - 
 Li[{2, 1, 1, 5, 1}, {x/y, x^(-1), x, R, y}] - 
 Li[{2, 1, 1, 5, 1}, {x/y, x^(-1), y, r, x}] - 
 Li[{2, 1, 1, 5, 1}, {x/y, x^(-1), y, R, x}] - 
 2*Li[{2, 1, 1, 5, 1}, {x/y, x, x^(-1), r, y}] - 
 2*Li[{2, 1, 1, 5, 1}, {x/y, x, x^(-1), R, y}] + 
 2*Li[{2, 1, 1, 5, 1}, {x/y, x, y, r/(x*y), y}] + 
 2*Li[{2, 1, 1, 5, 1}, {x/y, x, y, R/(x*y), y}] - 
 Li[{2, 1, 1, 5, 1}, {x/y, y, x^(-1), r, x}] - 
 Li[{2, 1, 1, 5, 1}, {x/y, y, x^(-1), R, x}] + 
 2*Li[{2, 1, 1, 5, 1}, {x/y, y, x, r/(x*y), y}] + 
 2*Li[{2, 1, 1, 5, 1}, {x/y, y, x, R/(x*y), y}] - 
 Li[{2, 1, 1, 5, 1}, {x/y, y, y^(-1), r, y}] - 
 Li[{2, 1, 1, 5, 1}, {x/y, y, y^(-1), R, y}] + 
 2*Li[{2, 1, 1, 5, 1}, {x/y, y, y, r/(x*y), x}] + 
 2*Li[{2, 1, 1, 5, 1}, {x/y, y, y, R/(x*y), x}] - 
 12*Li[{2, 1, 1, 5, 1}, {y, 1, 1, r, x}] - 
 12*Li[{2, 1, 1, 5, 1}, {y, 1, 1, R, x}] + 
 6*Li[{2, 1, 1, 5, 1}, {y, 1, x, r/x, x}] + 
 6*Li[{2, 1, 1, 5, 1}, {y, 1, x, R/x, x}] - 
 4*Li[{2, 1, 1, 5, 1}, {y, 1, x, r/(x*y), y}] - 
 4*Li[{2, 1, 1, 5, 1}, {y, 1, x, R/(x*y), y}] + 
 6*Li[{2, 1, 1, 5, 1}, {y, 1, y, r/y, x}] + 
 6*Li[{2, 1, 1, 5, 1}, {y, 1, y, R/y, x}] - 
 4*Li[{2, 1, 1, 5, 1}, {y, 1, y, r/(x*y), x}] - 
 4*Li[{2, 1, 1, 5, 1}, {y, 1, y, R/(x*y), x}] + 
 2*Li[{2, 1, 1, 5, 1}, {y, x^(-1), 1, r, x}] + 
 2*Li[{2, 1, 1, 5, 1}, {y, x^(-1), 1, R, x}] - 
 Li[{2, 1, 1, 5, 1}, {y, x^(-1), x, r/x, x}] - 
 Li[{2, 1, 1, 5, 1}, {y, x^(-1), x, R/x, x}] + 
 2*Li[{2, 1, 1, 5, 1}, {y, x^(-1), x, r/y, y}] + 
 2*Li[{2, 1, 1, 5, 1}, {y, x^(-1), x, R/y, y}] + 
 Li[{2, 1, 1, 5, 1}, {y, x^(-1), y, r/y, x}] + 
 Li[{2, 1, 1, 5, 1}, {y, x^(-1), y, R/y, x}] - 
 4*Li[{2, 1, 1, 5, 1}, {y, x, 1, r/(x*y), y}] - 
 4*Li[{2, 1, 1, 5, 1}, {y, x, 1, R/(x*y), y}] + 
 3*Li[{2, 1, 1, 5, 1}, {y, x, x^(-1), r, x}] + 
 3*Li[{2, 1, 1, 5, 1}, {y, x, x^(-1), R, x}] + 
 2*Li[{2, 1, 1, 5, 1}, {y, x, x^(-1), r/y, y}] + 
 2*Li[{2, 1, 1, 5, 1}, {y, x, x^(-1), R/y, y}] + 
 2*Li[{2, 1, 1, 5, 1}, {y, x, y^(-1), r/x, y}] + 
 2*Li[{2, 1, 1, 5, 1}, {y, x, y^(-1), R/x, y}] - 
 3*Li[{2, 1, 1, 5, 1}, {y, x, y, r/(x*y), x}] - 
 3*Li[{2, 1, 1, 5, 1}, {y, x, y, R/(x*y), x}] + 
 2*Li[{2, 1, 1, 5, 1}, {y, y^(-1), x, r/x, y}] + 
 2*Li[{2, 1, 1, 5, 1}, {y, y^(-1), x, R/x, y}] + 
 2*Li[{2, 1, 1, 5, 1}, {y, y^(-1), y, r/x, x}] + 
 2*Li[{2, 1, 1, 5, 1}, {y, y^(-1), y, R/x, x}] - 
 2*Li[{2, 1, 1, 5, 1}, {y, y, 1, r/(x*y), x}] - 
 2*Li[{2, 1, 1, 5, 1}, {y, y, 1, R/(x*y), x}] + 
 Li[{2, 1, 1, 5, 1}, {y, y, x^(-1), r/y, x}] + 
 Li[{2, 1, 1, 5, 1}, {y, y, x^(-1), R/y, x}] - 
 3*Li[{2, 1, 1, 5, 1}, {y, y, x, r/(x*y), x}] - 
 3*Li[{2, 1, 1, 5, 1}, {y, y, x, R/(x*y), x}] + 
 3*Li[{2, 1, 1, 5, 1}, {y, y, y^(-1), r, x}] + 
 3*Li[{2, 1, 1, 5, 1}, {y, y, y^(-1), R, x}] + 
 Li[{2, 1, 1, 5, 1}, {y, y, y^(-1), r/x, x}] + 
 Li[{2, 1, 1, 5, 1}, {y, y, y^(-1), R/x, x}] + 
 4*Li[{2, 1, 1, 5, 1}, {y/x, 1, 1, r, x}] + 
 4*Li[{2, 1, 1, 5, 1}, {y/x, 1, 1, R, x}] - 
 2*Li[{2, 1, 1, 5, 1}, {y/x, 1, x, r/x, x}] - 
 2*Li[{2, 1, 1, 5, 1}, {y/x, 1, x, R/x, x}] - 
 2*Li[{2, 1, 1, 5, 1}, {y/x, 1, y, r/y, x}] - 
 2*Li[{2, 1, 1, 5, 1}, {y/x, 1, y, R/y, x}] - 
 Li[{2, 1, 1, 5, 1}, {y/x, x, x^(-1), r, x}] - 
 Li[{2, 1, 1, 5, 1}, {y/x, x, x^(-1), R, x}] + 
 2*Li[{2, 1, 1, 5, 1}, {y/x, x, x, r/(x*y), y}] + 
 2*Li[{2, 1, 1, 5, 1}, {y/x, x, x, R/(x*y), y}] - 
 Li[{2, 1, 1, 5, 1}, {y/x, x, y^(-1), r, y}] - 
 Li[{2, 1, 1, 5, 1}, {y/x, x, y^(-1), R, y}] + 
 2*Li[{2, 1, 1, 5, 1}, {y/x, x, y, r/(x*y), x}] + 
 2*Li[{2, 1, 1, 5, 1}, {y/x, x, y, R/(x*y), x}] - 
 Li[{2, 1, 1, 5, 1}, {y/x, y^(-1), x, r, y}] - 
 Li[{2, 1, 1, 5, 1}, {y/x, y^(-1), x, R, y}] - 
 Li[{2, 1, 1, 5, 1}, {y/x, y^(-1), y, r, x}] - 
 Li[{2, 1, 1, 5, 1}, {y/x, y^(-1), y, R, x}] + 
 2*Li[{2, 1, 1, 5, 1}, {y/x, y, x, r/(x*y), x}] + 
 2*Li[{2, 1, 1, 5, 1}, {y/x, y, x, R/(x*y), x}] - 
 2*Li[{2, 1, 1, 5, 1}, {y/x, y, y^(-1), r, x}] - 
 2*Li[{2, 1, 1, 5, 1}, {y/x, y, y^(-1), R, x}] + 
 2*Li[{2, 1, 1, 5, 1}, {x*y, 1, x, r/(x*y), y}] + 
 2*Li[{2, 1, 1, 5, 1}, {x*y, 1, x, R/(x*y), y}] + 
 2*Li[{2, 1, 1, 5, 1}, {x*y, 1, y, r/(x*y), x}] + 
 2*Li[{2, 1, 1, 5, 1}, {x*y, 1, y, R/(x*y), x}] + 
 2*Li[{2, 1, 1, 5, 1}, {x*y, x^(-1), 1, r, x}] + 
 2*Li[{2, 1, 1, 5, 1}, {x*y, x^(-1), 1, R, x}] - 
 Li[{2, 1, 1, 5, 1}, {x*y, x^(-1), x, r/x, x}] - 
 Li[{2, 1, 1, 5, 1}, {x*y, x^(-1), x, R/x, x}] - 
 Li[{2, 1, 1, 5, 1}, {x*y, x^(-1), x, r/y, y}] - 
 Li[{2, 1, 1, 5, 1}, {x*y, x^(-1), x, R/y, y}] - 
 2*Li[{2, 1, 1, 5, 1}, {x*y, x^(-1), y, r/y, x}] - 
 2*Li[{2, 1, 1, 5, 1}, {x*y, x^(-1), y, R/y, x}] + 
 4*Li[{2, 1, 1, 5, 1}, {x*y, x, 1, r/(x*y), y}] + 
 4*Li[{2, 1, 1, 5, 1}, {x*y, x, 1, R/(x*y), y}] - 
 2*Li[{2, 1, 1, 5, 1}, {x*y, x, x^(-1), r/y, y}] - 
 2*Li[{2, 1, 1, 5, 1}, {x*y, x, x^(-1), R/y, y}] - 
 2*Li[{2, 1, 1, 5, 1}, {x*y, x, y^(-1), r/x, y}] - 
 2*Li[{2, 1, 1, 5, 1}, {x*y, x, y^(-1), R/x, y}] + 
 2*Li[{2, 1, 1, 5, 1}, {x*y, y^(-1), 1, r, y}] + 
 2*Li[{2, 1, 1, 5, 1}, {x*y, y^(-1), 1, R, y}] - 
 2*Li[{2, 1, 1, 5, 1}, {x*y, y^(-1), x, r/x, y}] - 
 2*Li[{2, 1, 1, 5, 1}, {x*y, y^(-1), x, R/x, y}] - 
 Li[{2, 1, 1, 5, 1}, {x*y, y^(-1), y, r/x, x}] - 
 Li[{2, 1, 1, 5, 1}, {x*y, y^(-1), y, R/x, x}] - 
 Li[{2, 1, 1, 5, 1}, {x*y, y^(-1), y, r/y, y}] - 
 Li[{2, 1, 1, 5, 1}, {x*y, y^(-1), y, R/y, y}] + 
 4*Li[{2, 1, 1, 5, 1}, {x*y, y, 1, r/(x*y), x}] + 
 4*Li[{2, 1, 1, 5, 1}, {x*y, y, 1, R/(x*y), x}] - 
 2*Li[{2, 1, 1, 5, 1}, {x*y, y, x^(-1), r/y, x}] - 
 2*Li[{2, 1, 1, 5, 1}, {x*y, y, x^(-1), R/y, x}] - 
 2*Li[{2, 1, 1, 5, 1}, {x*y, y, y^(-1), r/x, x}] - 
 2*Li[{2, 1, 1, 5, 1}, {x*y, y, y^(-1), R/x, x}] - 
 4*Li[{2, 1, 1, 5, 1}, {y^2, 1, 1, r/(x*y), x}] - 
 4*Li[{2, 1, 1, 5, 1}, {y^2, 1, 1, R/(x*y), x}] + 
 2*Li[{2, 1, 1, 5, 1}, {y^2, 1, x^(-1), r/y, x}] + 
 2*Li[{2, 1, 1, 5, 1}, {y^2, 1, x^(-1), R/y, x}] + 
 2*Li[{2, 1, 1, 5, 1}, {y^2, 1, y^(-1), r/x, x}] + 
 2*Li[{2, 1, 1, 5, 1}, {y^2, 1, y^(-1), R/x, x}] + 
 Li[{2, 1, 1, 5, 1}, {y^2, x^(-1), x, r/(x*y), x}] + 
 Li[{2, 1, 1, 5, 1}, {y^2, x^(-1), x, R/(x*y), x}] - 
 Li[{2, 1, 1, 5, 1}, {y^2, x^(-1), y^(-1), r, x}] - 
 Li[{2, 1, 1, 5, 1}, {y^2, x^(-1), y^(-1), R, x}] + 
 2*Li[{2, 1, 1, 5, 1}, {y^2, x, 1, r/(x*y), x}] + 
 2*Li[{2, 1, 1, 5, 1}, {y^2, x, 1, R/(x*y), x}] - 
 Li[{2, 1, 1, 5, 1}, {y^2, x, x^(-1), r/y, x}] - 
 Li[{2, 1, 1, 5, 1}, {y^2, x, x^(-1), R/y, x}] - 
 Li[{2, 1, 1, 5, 1}, {y^2, x, y^(-1), r/x, x}] - 
 Li[{2, 1, 1, 5, 1}, {y^2, x, y^(-1), R/x, x}] + 
 2*Li[{2, 1, 1, 5, 1}, {y^2, y^(-1), 1, r, x}] + 
 2*Li[{2, 1, 1, 5, 1}, {y^2, y^(-1), 1, R, x}] - 
 Li[{2, 1, 1, 5, 1}, {y^2, y^(-1), x^(-1), r, x}] - 
 Li[{2, 1, 1, 5, 1}, {y^2, y^(-1), x^(-1), R, x}] - 
 Li[{2, 1, 1, 5, 1}, {y^2, y^(-1), x, r/x, x}] - 
 Li[{2, 1, 1, 5, 1}, {y^2, y^(-1), x, R/x, x}] - 
 Li[{2, 1, 1, 5, 1}, {y^2, y^(-1), y, r/y, x}] - 
 Li[{2, 1, 1, 5, 1}, {y^2, y^(-1), y, R/y, x}] + 
 Li[{2, 1, 1, 5, 1}, {y^2, y^(-1), y, r/(x*y), x}] + 
 Li[{2, 1, 1, 5, 1}, {y^2, y^(-1), y, R/(x*y), x}] + 
 6*Li[{2, 1, 5, 1, 1}, {1, 1, r, x, y}] + 
 6*Li[{2, 1, 5, 1, 1}, {1, 1, r, y, x}] + 
 6*Li[{2, 1, 5, 1, 1}, {1, 1, R, x, y}] + 
 6*Li[{2, 1, 5, 1, 1}, {1, 1, R, y, x}] + 
 2*Li[{2, 1, 5, 1, 1}, {1, 1, r/(x*y), x, y}] + 
 2*Li[{2, 1, 5, 1, 1}, {1, 1, r/(x*y), y, x}] + 
 2*Li[{2, 1, 5, 1, 1}, {1, 1, R/(x*y), x, y}] + 
 2*Li[{2, 1, 5, 1, 1}, {1, 1, R/(x*y), y, x}] - 
 3*Li[{2, 1, 5, 1, 1}, {1, x^(-1), r, x, y}] - 
 3*Li[{2, 1, 5, 1, 1}, {1, x^(-1), r, y, x}] - 
 3*Li[{2, 1, 5, 1, 1}, {1, x^(-1), R, x, y}] - 
 3*Li[{2, 1, 5, 1, 1}, {1, x^(-1), R, y, x}] - 
 Li[{2, 1, 5, 1, 1}, {1, x^(-1), r/y, x, y}] - 
 Li[{2, 1, 5, 1, 1}, {1, x^(-1), r/y, y, x}] - 
 Li[{2, 1, 5, 1, 1}, {1, x^(-1), R/y, x, y}] - 
 Li[{2, 1, 5, 1, 1}, {1, x^(-1), R/y, y, x}] - 
 3*Li[{2, 1, 5, 1, 1}, {1, x, r/x, x, y}] - 
 3*Li[{2, 1, 5, 1, 1}, {1, x, r/x, y, x}] - 
 3*Li[{2, 1, 5, 1, 1}, {1, x, R/x, x, y}] - 
 3*Li[{2, 1, 5, 1, 1}, {1, x, R/x, y, x}] + 
 3*Li[{2, 1, 5, 1, 1}, {1, x, r/(x*y), x, y}] + 
 3*Li[{2, 1, 5, 1, 1}, {1, x, r/(x*y), y, x}] + 
 3*Li[{2, 1, 5, 1, 1}, {1, x, R/(x*y), x, y}] + 
 3*Li[{2, 1, 5, 1, 1}, {1, x, R/(x*y), y, x}] - 
 3*Li[{2, 1, 5, 1, 1}, {1, y^(-1), r, x, y}] - 
 3*Li[{2, 1, 5, 1, 1}, {1, y^(-1), r, y, x}] - 
 3*Li[{2, 1, 5, 1, 1}, {1, y^(-1), R, x, y}] - 
 3*Li[{2, 1, 5, 1, 1}, {1, y^(-1), R, y, x}] - 
 Li[{2, 1, 5, 1, 1}, {1, y^(-1), r/x, x, y}] - 
 Li[{2, 1, 5, 1, 1}, {1, y^(-1), r/x, y, x}] - 
 Li[{2, 1, 5, 1, 1}, {1, y^(-1), R/x, x, y}] - 
 Li[{2, 1, 5, 1, 1}, {1, y^(-1), R/x, y, x}] - 
 3*Li[{2, 1, 5, 1, 1}, {1, y, r/y, x, y}] - 
 3*Li[{2, 1, 5, 1, 1}, {1, y, r/y, y, x}] - 
 3*Li[{2, 1, 5, 1, 1}, {1, y, R/y, x, y}] - 
 3*Li[{2, 1, 5, 1, 1}, {1, y, R/y, y, x}] + 
 3*Li[{2, 1, 5, 1, 1}, {1, y, r/(x*y), x, y}] + 
 3*Li[{2, 1, 5, 1, 1}, {1, y, r/(x*y), y, x}] + 
 3*Li[{2, 1, 5, 1, 1}, {1, y, R/(x*y), x, y}] + 
 3*Li[{2, 1, 5, 1, 1}, {1, y, R/(x*y), y, x}] - 
 2*Li[{2, 1, 5, 1, 1}, {x^(-1), x, r/(x*y), x, y}] - 
 2*Li[{2, 1, 5, 1, 1}, {x^(-1), x, r/(x*y), y, x}] - 
 2*Li[{2, 1, 5, 1, 1}, {x^(-1), x, R/(x*y), x, y}] - 
 2*Li[{2, 1, 5, 1, 1}, {x^(-1), x, R/(x*y), y, x}] + 
 2*Li[{2, 1, 5, 1, 1}, {x^(-1), y^(-1), r, x, y}] + 
 2*Li[{2, 1, 5, 1, 1}, {x^(-1), y^(-1), r, y, x}] + 
 2*Li[{2, 1, 5, 1, 1}, {x^(-1), y^(-1), R, x, y}] + 
 2*Li[{2, 1, 5, 1, 1}, {x^(-1), y^(-1), R, y, x}] - 
 4*Li[{2, 1, 5, 1, 1}, {x, 1, r/(x*y), x, y}] - 
 4*Li[{2, 1, 5, 1, 1}, {x, 1, r/(x*y), y, x}] - 
 4*Li[{2, 1, 5, 1, 1}, {x, 1, R/(x*y), x, y}] - 
 4*Li[{2, 1, 5, 1, 1}, {x, 1, R/(x*y), y, x}] + 
 2*Li[{2, 1, 5, 1, 1}, {x, x^(-1), r/y, x, y}] + 
 2*Li[{2, 1, 5, 1, 1}, {x, x^(-1), r/y, y, x}] + 
 2*Li[{2, 1, 5, 1, 1}, {x, x^(-1), R/y, x, y}] + 
 2*Li[{2, 1, 5, 1, 1}, {x, x^(-1), R/y, y, x}] + 
 2*Li[{2, 1, 5, 1, 1}, {x, y^(-1), r/x, x, y}] + 
 2*Li[{2, 1, 5, 1, 1}, {x, y^(-1), r/x, y, x}] + 
 2*Li[{2, 1, 5, 1, 1}, {x, y^(-1), R/x, x, y}] + 
 2*Li[{2, 1, 5, 1, 1}, {x, y^(-1), R/x, y, x}] + 
 2*Li[{2, 1, 5, 1, 1}, {y^(-1), x^(-1), r, x, y}] + 
 2*Li[{2, 1, 5, 1, 1}, {y^(-1), x^(-1), r, y, x}] + 
 2*Li[{2, 1, 5, 1, 1}, {y^(-1), x^(-1), R, x, y}] + 
 2*Li[{2, 1, 5, 1, 1}, {y^(-1), x^(-1), R, y, x}] - 
 2*Li[{2, 1, 5, 1, 1}, {y^(-1), y, r/(x*y), x, y}] - 
 2*Li[{2, 1, 5, 1, 1}, {y^(-1), y, r/(x*y), y, x}] - 
 2*Li[{2, 1, 5, 1, 1}, {y^(-1), y, R/(x*y), x, y}] - 
 2*Li[{2, 1, 5, 1, 1}, {y^(-1), y, R/(x*y), y, x}] - 
 2*Li[{2, 1, 5, 1, 1}, {1/(x*y), 1, r, x, y}] - 
 2*Li[{2, 1, 5, 1, 1}, {1/(x*y), 1, r, y, x}] - 
 2*Li[{2, 1, 5, 1, 1}, {1/(x*y), 1, R, x, y}] - 
 2*Li[{2, 1, 5, 1, 1}, {1/(x*y), 1, R, y, x}] + 
 Li[{2, 1, 5, 1, 1}, {1/(x*y), x, r/x, x, y}] + 
 Li[{2, 1, 5, 1, 1}, {1/(x*y), x, r/x, y, x}] + 
 Li[{2, 1, 5, 1, 1}, {1/(x*y), x, R/x, x, y}] + 
 Li[{2, 1, 5, 1, 1}, {1/(x*y), x, R/x, y, x}] + 
 Li[{2, 1, 5, 1, 1}, {1/(x*y), y, r/y, x, y}] + 
 Li[{2, 1, 5, 1, 1}, {1/(x*y), y, r/y, y, x}] + 
 Li[{2, 1, 5, 1, 1}, {1/(x*y), y, R/y, x, y}] + 
 Li[{2, 1, 5, 1, 1}, {1/(x*y), y, R/y, y, x}] - 
 Li[{2, 1, 5, 1, 1}, {x/y, x^(-1), r, x, y}] - 
 Li[{2, 1, 5, 1, 1}, {x/y, x^(-1), r, y, x}] - 
 Li[{2, 1, 5, 1, 1}, {x/y, x^(-1), R, x, y}] - 
 Li[{2, 1, 5, 1, 1}, {x/y, x^(-1), R, y, x}] + 
 Li[{2, 1, 5, 1, 1}, {x/y, y, r/(x*y), x, y}] + 
 Li[{2, 1, 5, 1, 1}, {x/y, y, r/(x*y), y, x}] + 
 Li[{2, 1, 5, 1, 1}, {x/y, y, R/(x*y), x, y}] + 
 Li[{2, 1, 5, 1, 1}, {x/y, y, R/(x*y), y, x}] - 
 4*Li[{2, 1, 5, 1, 1}, {y, 1, r/(x*y), x, y}] - 
 4*Li[{2, 1, 5, 1, 1}, {y, 1, r/(x*y), y, x}] - 
 4*Li[{2, 1, 5, 1, 1}, {y, 1, R/(x*y), x, y}] - 
 4*Li[{2, 1, 5, 1, 1}, {y, 1, R/(x*y), y, x}] + 
 2*Li[{2, 1, 5, 1, 1}, {y, x^(-1), r/y, x, y}] + 
 2*Li[{2, 1, 5, 1, 1}, {y, x^(-1), r/y, y, x}] + 
 2*Li[{2, 1, 5, 1, 1}, {y, x^(-1), R/y, x, y}] + 
 2*Li[{2, 1, 5, 1, 1}, {y, x^(-1), R/y, y, x}] + 
 2*Li[{2, 1, 5, 1, 1}, {y, y^(-1), r/x, x, y}] + 
 2*Li[{2, 1, 5, 1, 1}, {y, y^(-1), r/x, y, x}] + 
 2*Li[{2, 1, 5, 1, 1}, {y, y^(-1), R/x, x, y}] + 
 2*Li[{2, 1, 5, 1, 1}, {y, y^(-1), R/x, y, x}] + 
 Li[{2, 1, 5, 1, 1}, {y/x, x, r/(x*y), x, y}] + 
 Li[{2, 1, 5, 1, 1}, {y/x, x, r/(x*y), y, x}] + 
 Li[{2, 1, 5, 1, 1}, {y/x, x, R/(x*y), x, y}] + 
 Li[{2, 1, 5, 1, 1}, {y/x, x, R/(x*y), y, x}] - 
 Li[{2, 1, 5, 1, 1}, {y/x, y^(-1), r, x, y}] - 
 Li[{2, 1, 5, 1, 1}, {y/x, y^(-1), r, y, x}] - 
 Li[{2, 1, 5, 1, 1}, {y/x, y^(-1), R, x, y}] - 
 Li[{2, 1, 5, 1, 1}, {y/x, y^(-1), R, y, x}] + 
 2*Li[{2, 1, 5, 1, 1}, {x*y, 1, r/(x*y), x, y}] + 
 2*Li[{2, 1, 5, 1, 1}, {x*y, 1, r/(x*y), y, x}] + 
 2*Li[{2, 1, 5, 1, 1}, {x*y, 1, R/(x*y), x, y}] + 
 2*Li[{2, 1, 5, 1, 1}, {x*y, 1, R/(x*y), y, x}] - 
 Li[{2, 1, 5, 1, 1}, {x*y, x^(-1), r/y, x, y}] - 
 Li[{2, 1, 5, 1, 1}, {x*y, x^(-1), r/y, y, x}] - 
 Li[{2, 1, 5, 1, 1}, {x*y, x^(-1), R/y, x, y}] - 
 Li[{2, 1, 5, 1, 1}, {x*y, x^(-1), R/y, y, x}] - 
 Li[{2, 1, 5, 1, 1}, {x*y, y^(-1), r/x, x, y}] - 
 Li[{2, 1, 5, 1, 1}, {x*y, y^(-1), r/x, y, x}] - 
 Li[{2, 1, 5, 1, 1}, {x*y, y^(-1), R/x, x, y}] - 
 Li[{2, 1, 5, 1, 1}, {x*y, y^(-1), R/x, y, x}] + 
 Li[{2, 2, 2, 2, 2}, {1, 1, 1, 1, x}] + Li[{2, 2, 2, 2, 2}, 
  {1, 1, 1, 1, y}] + 8*Li[{2, 2, 2, 2, 2}, {1, 1, 1, x, y}] + 
 8*Li[{2, 2, 2, 2, 2}, {1, 1, 1, y, x}] + 
 4*Li[{2, 2, 2, 2, 2}, {1, 1, x, 1, y}] + 
 4*Li[{2, 2, 2, 2, 2}, {1, 1, y, 1, x}] + 
 2*Li[{2, 2, 2, 2, 2}, {1, x, 1, 1, y}] + 
 2*Li[{2, 2, 2, 2, 2}, {1, y, 1, 1, x}] + Li[{2, 2, 2, 2, 2}, 
  {x, 1, 1, 1, y}] + Li[{2, 2, 2, 2, 2}, {y, 1, 1, 1, x}] - 
 32*Li[{1, 1, 1, 1, 1, 5}, {1, 1, 1, 1, 1, r}] - 
 32*Li[{1, 1, 1, 1, 1, 5}, {1, 1, 1, 1, 1, R}] + 
 16*Li[{1, 1, 1, 1, 1, 5}, {1, 1, 1, 1, x, r}] + 
 16*Li[{1, 1, 1, 1, 1, 5}, {1, 1, 1, 1, x, R}] + 
 16*Li[{1, 1, 1, 1, 1, 5}, {1, 1, 1, 1, x, r/x}] + 
 16*Li[{1, 1, 1, 1, 1, 5}, {1, 1, 1, 1, x, R/x}] + 
 16*Li[{1, 1, 1, 1, 1, 5}, {1, 1, 1, 1, y, r}] + 
 16*Li[{1, 1, 1, 1, 1, 5}, {1, 1, 1, 1, y, R}] + 
 16*Li[{1, 1, 1, 1, 1, 5}, {1, 1, 1, 1, y, r/y}] + 
 16*Li[{1, 1, 1, 1, 1, 5}, {1, 1, 1, 1, y, R/y}] + 
 16*Li[{1, 1, 1, 1, 1, 5}, {1, 1, 1, x, 1, r}] + 
 16*Li[{1, 1, 1, 1, 1, 5}, {1, 1, 1, x, 1, R}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, 1, x, x^(-1), r}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, 1, x, x^(-1), R}] - 
 16*Li[{1, 1, 1, 1, 1, 5}, {1, 1, 1, x, x, r/x}] - 
 16*Li[{1, 1, 1, 1, 1, 5}, {1, 1, 1, x, x, R/x}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, 1, x, y, r}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, 1, x, y, R}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, 1, x, y, r/x}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, 1, x, y, R/x}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, 1, x, y, r/y}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, 1, x, y, R/y}] + 
 16*Li[{1, 1, 1, 1, 1, 5}, {1, 1, 1, y, 1, r}] + 
 16*Li[{1, 1, 1, 1, 1, 5}, {1, 1, 1, y, 1, R}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, 1, y, x, r}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, 1, y, x, R}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, 1, y, x, r/x}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, 1, y, x, R/x}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, 1, y, x, r/y}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, 1, y, x, R/y}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, 1, y, y^(-1), r}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, 1, y, y^(-1), R}] - 
 16*Li[{1, 1, 1, 1, 1, 5}, {1, 1, 1, y, y, r/y}] - 
 16*Li[{1, 1, 1, 1, 1, 5}, {1, 1, 1, y, y, R/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, 1, x^(-1), x, y, r/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, 1, x^(-1), x, y, R/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, 1, x^(-1), y, x, r/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, 1, x^(-1), y, x, R/y}] + 
 16*Li[{1, 1, 1, 1, 1, 5}, {1, 1, x, 1, 1, r}] + 
 16*Li[{1, 1, 1, 1, 1, 5}, {1, 1, x, 1, 1, R}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, x, 1, x, r/x}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, x, 1, x, R/x}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, x, 1, y, r}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, x, 1, y, R}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, x, 1, y, r/y}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, x, 1, y, R/y}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, x, 1, y, r/(x*y)}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, x, 1, y, R/(x*y)}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, x, x^(-1), 1, r}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, x, x^(-1), 1, R}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, 1, x, x^(-1), x, r}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, 1, x, x^(-1), x, R}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, 1, x, x^(-1), x, r/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, 1, x, x^(-1), x, R/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, 1, x, x^(-1), y, r}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, 1, x, x^(-1), y, R}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, x, x^(-1), y, r/y}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, x, x^(-1), y, R/y}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, x, x, x^(-1), r}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, x, x, x^(-1), R}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, x, x, y, r/x}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, x, x, y, R/x}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, x, x, y, r/(x*y)}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, x, x, y, R/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, 1, x, y^(-1), y, r/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, 1, x, y^(-1), y, R/x}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, x, y, 1, r}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, x, y, 1, R}] + 
 16*Li[{1, 1, 1, 1, 1, 5}, {1, 1, x, y, 1, r/(x*y)}] + 
 16*Li[{1, 1, 1, 1, 1, 5}, {1, 1, x, y, 1, R/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, 1, x, y, x^(-1), r}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, 1, x, y, x^(-1), R}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, x, y, x^(-1), r/y}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, x, y, x^(-1), R/y}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, x, y, x, r/x}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, x, y, x, R/x}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, x, y, x, r/(x*y)}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, x, y, x, R/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, 1, x, y, y^(-1), r}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, 1, x, y, y^(-1), R}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, x, y, y^(-1), r/x}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, x, y, y^(-1), R/x}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, x, y, y, r/y}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, x, y, y, R/y}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, x, y, y, r/(x*y)}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, x, y, y, R/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, 1, y^(-1), x, y, r/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, 1, y^(-1), x, y, R/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, 1, y^(-1), y, x, r/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, 1, y^(-1), y, x, R/x}] + 
 16*Li[{1, 1, 1, 1, 1, 5}, {1, 1, y, 1, 1, r}] + 
 16*Li[{1, 1, 1, 1, 1, 5}, {1, 1, y, 1, 1, R}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, y, 1, x, r}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, y, 1, x, R}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, y, 1, x, r/x}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, y, 1, x, R/x}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, y, 1, x, r/(x*y)}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, y, 1, x, R/(x*y)}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, y, 1, y, r/y}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, y, 1, y, R/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, 1, y, x^(-1), x, r/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, 1, y, x^(-1), x, R/y}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, y, x, 1, r}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, y, x, 1, R}] + 
 16*Li[{1, 1, 1, 1, 1, 5}, {1, 1, y, x, 1, r/(x*y)}] + 
 16*Li[{1, 1, 1, 1, 1, 5}, {1, 1, y, x, 1, R/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, 1, y, x, x^(-1), r}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, 1, y, x, x^(-1), R}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, y, x, x^(-1), r/y}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, y, x, x^(-1), R/y}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, y, x, x, r/x}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, y, x, x, R/x}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, y, x, x, r/(x*y)}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, y, x, x, R/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, 1, y, x, y^(-1), r}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, 1, y, x, y^(-1), R}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, y, x, y^(-1), r/x}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, y, x, y^(-1), R/x}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, y, x, y, r/y}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, y, x, y, R/y}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, y, x, y, r/(x*y)}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, y, x, y, R/(x*y)}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, y, y^(-1), 1, r}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, y, y^(-1), 1, R}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, 1, y, y^(-1), x, r}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, 1, y, y^(-1), x, R}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, y, y^(-1), x, r/x}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, y, y^(-1), x, R/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, 1, y, y^(-1), y, r}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, 1, y, y^(-1), y, R}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, 1, y, y^(-1), y, r/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, 1, y, y^(-1), y, R/y}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, y, y, x, r/y}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, y, y, x, R/y}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, y, y, x, r/(x*y)}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, y, y, x, R/(x*y)}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, y, y, y^(-1), r}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, 1, y, y, y^(-1), R}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x^(-1), x, x, y, r/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x^(-1), x, x, y, R/(x*y)}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, x^(-1), x, y^(-1), y, r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, x^(-1), x, y^(-1), y, R}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x^(-1), x, y, x, r/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x^(-1), x, y, x, R/(x*y)}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, x^(-1), x, y, y^(-1), r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, x^(-1), x, y, y^(-1), R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, x^(-1), y^(-1), x, y, r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, x^(-1), y^(-1), x, y, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, x^(-1), y^(-1), y, x, r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, x^(-1), y^(-1), y, x, R}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x^(-1), y, x, x, r/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x^(-1), y, x, x, R/(x*y)}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, x^(-1), y, x, y^(-1), r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, x^(-1), y, x, y^(-1), R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, x^(-1), y, y^(-1), x, r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, x^(-1), y, y^(-1), x, R}] + 
 16*Li[{1, 1, 1, 1, 1, 5}, {1, x, 1, 1, 1, r}] + 
 16*Li[{1, 1, 1, 1, 1, 5}, {1, x, 1, 1, 1, R}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, x, 1, 1, x, r/x}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, x, 1, 1, x, R/x}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, x, 1, 1, y, r}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, x, 1, 1, y, R}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, x, 1, 1, y, r/y}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, x, 1, 1, y, R/y}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, x, 1, 1, y, r/(x*y)}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, x, 1, 1, y, R/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, 1, x^(-1), y, r/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, 1, x^(-1), y, R/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, 1, x, x^(-1), r}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, 1, x, x^(-1), R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, 1, x, y, r/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, 1, x, y, R/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, 1, x, y, r/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, 1, x, y, R/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, 1, y^(-1), y, r/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, 1, y^(-1), y, R/x}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, x, 1, y, 1, r}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, x, 1, y, 1, R}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, x, 1, y, 1, r/(x*y)}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, x, 1, y, 1, R/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, 1, y, x^(-1), r/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, 1, y, x^(-1), R/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, 1, y, x, r/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, 1, y, x, R/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, 1, y, x, r/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, 1, y, x, R/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, 1, y, y^(-1), r}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, 1, y, y^(-1), R}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, 1, y, y^(-1), r/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, 1, y, y^(-1), R/x}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, x, 1, y, y, r/y}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, x, 1, y, y, R/y}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, x, x^(-1), 1, 1, r}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, x, x^(-1), 1, 1, R}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, x^(-1), 1, x, r}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, x^(-1), 1, x, R}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, x^(-1), 1, x, r/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, x^(-1), 1, x, R/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, x^(-1), 1, y, r}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, x^(-1), 1, y, R}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, x^(-1), 1, y, r/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, x^(-1), 1, y, R/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, x^(-1), x, 1, r}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, x^(-1), x, 1, R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, x, x^(-1), x, x^(-1), r}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, x, x^(-1), x, x^(-1), R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, x^(-1), x, x, r/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, x^(-1), x, x, R/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, x, x^(-1), x, y, r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, x, x^(-1), x, y, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, x, x^(-1), x, y, r/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, x, x^(-1), x, y, R/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, x, x^(-1), x, y, r/y}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, x, x^(-1), x, y, R/y}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, x, x^(-1), y^(-1), y, r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, x, x^(-1), y^(-1), y, R}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, x^(-1), y, 1, r}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, x^(-1), y, 1, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, x, x^(-1), y, x, r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, x, x^(-1), y, x, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, x, x^(-1), y, x, r/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, x, x^(-1), y, x, R/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, x, x^(-1), y, x, r/y}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, x, x^(-1), y, x, R/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, x^(-1), y, y, r/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, x^(-1), y, y, R/y}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, x, x, x^(-1), 1, r}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, x, x, x^(-1), 1, R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, x, x^(-1), x, r/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, x, x^(-1), x, R/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, x, x^(-1), y, r}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, x, x^(-1), y, R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, x, x^(-1), y, r/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, x, x^(-1), y, R/y}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, x, x, y, 1, r/(x*y)}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, x, x, y, 1, R/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, x, y, x^(-1), r}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, x, y, x^(-1), R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, x, y, x^(-1), r/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, x, y, x^(-1), R/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, x, y, y^(-1), r/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, x, y, y^(-1), R/x}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, x, x, y, y, r/(x*y)}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, x, x, y, y, R/(x*y)}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, x, y^(-1), x^(-1), y, r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, x, y^(-1), x^(-1), y, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, x, y^(-1), y, x^(-1), r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, x, y^(-1), y, x^(-1), R}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, y^(-1), y, y, r/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, y^(-1), y, y, R/(x*y)}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, x, y, 1, 1, r}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, x, y, 1, 1, R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, y, 1, x, r/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, y, 1, x, R/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, y, 1, x, r/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, y, 1, x, R/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, y, 1, y, r/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, y, 1, y, R/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, y, 1, y, r/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, y, 1, y, R/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, y, x^(-1), 1, r}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, y, x^(-1), 1, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, x, y, x^(-1), x, r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, x, y, x^(-1), x, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, x, y, x^(-1), x, r/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, x, y, x^(-1), x, R/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, x, y, x^(-1), x, r/y}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, x, y, x^(-1), x, R/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, y, x^(-1), y, r/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, y, x^(-1), y, R/y}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, x, y, x, 1, r/(x*y)}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, x, y, x, 1, R/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, y, x, x^(-1), r}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, y, x, x^(-1), R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, y, x, x^(-1), r/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, y, x, x^(-1), R/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, y, x, y^(-1), r/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, y, x, y^(-1), R/x}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, x, y, x, y, r/(x*y)}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, x, y, x, y, R/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, y, y^(-1), 1, r}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, y, y^(-1), 1, R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, y, y^(-1), x, r/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, y, y^(-1), x, R/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, x, y, y^(-1), y, r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, x, y, y^(-1), y, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, x, y, y^(-1), y, r/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, x, y, y^(-1), y, R/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, x, y, y^(-1), y, r/y}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, x, y, y^(-1), y, R/y}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, x, y, y, 1, r/(x*y)}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, x, y, y, 1, R/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, y, y, x^(-1), r/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, y, y, x^(-1), R/y}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, x, y, y, x, r/(x*y)}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, x, y, y, x, R/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, y, y, y^(-1), r}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, y, y, y^(-1), R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, y, y, y^(-1), r/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, x, y, y, y^(-1), R/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, y^(-1), x^(-1), x, y, r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, y^(-1), x^(-1), x, y, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, y^(-1), x^(-1), y, x, r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, y^(-1), x^(-1), y, x, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, y^(-1), x, x^(-1), y, r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, y^(-1), x, x^(-1), y, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, y^(-1), x, y, x^(-1), r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, y^(-1), x, y, x^(-1), R}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y^(-1), x, y, y, r/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y^(-1), x, y, y, R/(x*y)}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, y^(-1), y, x^(-1), x, r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, y^(-1), y, x^(-1), x, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, y^(-1), y, x, x^(-1), r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, y^(-1), y, x, x^(-1), R}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y^(-1), y, x, y, r/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y^(-1), y, x, y, R/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y^(-1), y, y, x, r/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y^(-1), y, y, x, R/(x*y)}] + 
 16*Li[{1, 1, 1, 1, 1, 5}, {1, y, 1, 1, 1, r}] + 
 16*Li[{1, 1, 1, 1, 1, 5}, {1, y, 1, 1, 1, R}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, y, 1, 1, x, r}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, y, 1, 1, x, R}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, y, 1, 1, x, r/x}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, y, 1, 1, x, R/x}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, y, 1, 1, x, r/(x*y)}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, y, 1, 1, x, R/(x*y)}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, y, 1, 1, y, r/y}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, y, 1, 1, y, R/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, 1, x^(-1), x, r/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, 1, x^(-1), x, R/y}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, y, 1, x, 1, r}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, y, 1, x, 1, R}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, y, 1, x, 1, r/(x*y)}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, y, 1, x, 1, R/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, 1, x, x^(-1), r}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, 1, x, x^(-1), R}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, 1, x, x^(-1), r/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, 1, x, x^(-1), R/y}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, y, 1, x, x, r/x}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, y, 1, x, x, R/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, 1, x, y^(-1), r/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, 1, x, y^(-1), R/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, 1, x, y, r/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, 1, x, y, R/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, 1, x, y, r/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, 1, x, y, R/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, 1, y^(-1), x, r/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, 1, y^(-1), x, R/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, 1, y, x, r/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, 1, y, x, R/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, 1, y, x, r/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, 1, y, x, R/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, 1, y, y^(-1), r}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, 1, y, y^(-1), R}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, x^(-1), x, x, r/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, x^(-1), x, x, R/(x*y)}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, y, x^(-1), x, y^(-1), r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, y, x^(-1), x, y^(-1), R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, y, x^(-1), y^(-1), x, r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, y, x^(-1), y^(-1), x, R}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, y, x, 1, 1, r}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, y, x, 1, 1, R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, x, 1, x, r/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, x, 1, x, R/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, x, 1, x, r/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, x, 1, x, R/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, x, 1, y, r/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, x, 1, y, R/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, x, 1, y, r/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, x, 1, y, R/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, x, x^(-1), 1, r}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, x, x^(-1), 1, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, y, x, x^(-1), x, r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, y, x, x^(-1), x, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, y, x, x^(-1), x, r/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, y, x, x^(-1), x, R/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, y, x, x^(-1), x, r/y}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, y, x, x^(-1), x, R/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, x, x^(-1), y, r/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, x, x^(-1), y, R/y}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, y, x, x, 1, r/(x*y)}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, y, x, x, 1, R/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, x, x, x^(-1), r}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, x, x, x^(-1), R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, x, x, x^(-1), r/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, x, x, x^(-1), R/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, x, x, y^(-1), r/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, x, x, y^(-1), R/x}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, y, x, x, y, r/(x*y)}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, y, x, x, y, R/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, x, y^(-1), 1, r}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, x, y^(-1), 1, R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, x, y^(-1), x, r/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, x, y^(-1), x, R/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, y, x, y^(-1), y, r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, y, x, y^(-1), y, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, y, x, y^(-1), y, r/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, y, x, y^(-1), y, R/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, y, x, y^(-1), y, r/y}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, y, x, y^(-1), y, R/y}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, y, x, y, 1, r/(x*y)}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, y, x, y, 1, R/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, x, y, x^(-1), r/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, x, y, x^(-1), R/y}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, y, x, y, x, r/(x*y)}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, y, x, y, x, R/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, x, y, y^(-1), r}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, x, y, y^(-1), R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, x, y, y^(-1), r/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, x, y, y^(-1), R/x}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, y, y^(-1), 1, 1, r}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, y, y^(-1), 1, 1, R}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, y^(-1), 1, x, r}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, y^(-1), 1, x, R}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, y^(-1), 1, x, r/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, y^(-1), 1, x, R/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, y^(-1), 1, y, r}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, y^(-1), 1, y, R}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, y^(-1), 1, y, r/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, y^(-1), 1, y, R/y}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, y, y^(-1), x^(-1), x, r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, y, y^(-1), x^(-1), x, R}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, y^(-1), x, 1, r}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, y^(-1), x, 1, R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, y^(-1), x, x, r/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, y^(-1), x, x, R/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, y, y^(-1), x, y, r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, y, y^(-1), x, y, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, y, y^(-1), x, y, r/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, y, y^(-1), x, y, R/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, y, y^(-1), x, y, r/y}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, y, y^(-1), x, y, R/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, y^(-1), y, 1, r}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, y^(-1), y, 1, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, y, y^(-1), y, x, r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, y, y^(-1), y, x, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, y, y^(-1), y, x, r/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, y, y^(-1), y, x, R/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, y, y^(-1), y, x, r/y}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, y, y^(-1), y, x, R/y}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, y, y^(-1), y, y^(-1), r}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {1, y, y^(-1), y, y^(-1), R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, y^(-1), y, y, r/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, y^(-1), y, y, R/y}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, y, y, x, 1, r/(x*y)}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, y, y, x, 1, R/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, y, x, x^(-1), r/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, y, x, x^(-1), R/y}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, y, y, x, x, r/(x*y)}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, y, y, x, x, R/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, y, x, y^(-1), r}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, y, x, y^(-1), R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, y, x, y^(-1), r/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, y, x, y^(-1), R/x}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, y, y, y^(-1), 1, r}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {1, y, y, y^(-1), 1, R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, y, y^(-1), x, r}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, y, y^(-1), x, R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, y, y^(-1), x, r/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, y, y^(-1), x, R/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, y, y^(-1), y, r/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {1, y, y, y^(-1), y, R/y}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), 1, 1, 1, x, r}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), 1, 1, 1, x, R}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), 1, 1, x, 1, r}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), 1, 1, x, 1, R}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), 1, 1, x, x, r/x}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), 1, 1, x, x, R/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), 1, 1, x, y, r}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), 1, 1, x, y, R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), 1, 1, x, y, r/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), 1, 1, x, y, R/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), 1, 1, y, x, r}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), 1, 1, y, x, R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), 1, 1, y, x, r/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), 1, 1, y, x, R/y}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), 1, x, 1, 1, r}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), 1, x, 1, 1, R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), 1, x, 1, x, r/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), 1, x, 1, x, R/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), 1, x, 1, y, r}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), 1, x, 1, y, R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), 1, x, 1, y, r/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), 1, x, 1, y, R/y}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), 1, x, x^(-1), x, r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), 1, x, x^(-1), x, R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), 1, x, x, x^(-1), r}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), 1, x, x, x^(-1), R}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), 1, x, x, y, r/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), 1, x, x, y, R/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), 1, x, x, y, r/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), 1, x, x, y, R/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), 1, x, y, 1, r}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), 1, x, y, 1, R}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), 1, x, y, x, r/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), 1, x, y, x, R/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), 1, x, y, x, r/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), 1, x, y, x, R/(x*y)}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), 1, x, y, y^(-1), r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), 1, x, y, y^(-1), R}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), 1, x, y, y, r/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), 1, x, y, y, R/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), 1, y, 1, x, r}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), 1, y, 1, x, R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), 1, y, x, 1, r}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), 1, y, x, 1, R}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), 1, y, x, x, r/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), 1, y, x, x, R/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), 1, y, x, x, r/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), 1, y, x, x, R/(x*y)}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), 1, y, x, y^(-1), r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), 1, y, x, y^(-1), R}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), 1, y, x, y, r/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), 1, y, x, y, R/y}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), 1, y, y^(-1), x, r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), 1, y, y^(-1), x, R}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), 1, y, y, x, r/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), 1, y, y, x, R/y}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, 1, 1, 1, r}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, 1, 1, 1, R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, 1, 1, x, r/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, 1, 1, x, R/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, 1, 1, y, r}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, 1, 1, y, R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, 1, 1, y, r/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, 1, 1, y, R/y}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, 1, x, x^(-1), r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, 1, x, x^(-1), R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, 1, x, y, r/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, 1, x, y, R/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, 1, x, y, r/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, 1, x, y, R/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, 1, y, 1, r}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, 1, y, 1, R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, 1, y, x, r/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, 1, y, x, R/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, 1, y, x, r/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, 1, y, x, R/(x*y)}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, 1, y, y^(-1), r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, 1, y, y^(-1), R}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, 1, y, y, r/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, 1, y, y, R/y}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, x^(-1), 1, x, r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, x^(-1), 1, x, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, x^(-1), x, 1, r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, x^(-1), x, 1, R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, x^(-1), x, x, r/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, x^(-1), x, x, R/x}] - 
 Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, x^(-1), x, y, r}] - 
 Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, x^(-1), x, y, R}] - 
 Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, x^(-1), y, x, r}] - 
 Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, x^(-1), y, x, R}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, x, 1, y, r/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, x, 1, y, R/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, x, x^(-1), 1, r}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, x, x^(-1), 1, R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, x, x^(-1), x, r/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, x, x^(-1), x, R/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, x, x^(-1), y, r}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, x, x^(-1), y, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, x, y^(-1), y, r/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, x, y^(-1), y, R/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, x, y, x^(-1), r}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, x, y, x^(-1), R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, x, y, y, r/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, x, y, y, R/(x*y)}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, y^(-1), 1, y, r}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, y^(-1), 1, y, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, y^(-1), x, y, r/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, y^(-1), x, y, R/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, y^(-1), y, 1, r}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, y^(-1), y, 1, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, y^(-1), y, x, r/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, y^(-1), y, x, R/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, y^(-1), y, y, r/y}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, y^(-1), y, y, R/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, y, 1, 1, r}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, y, 1, 1, R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, y, 1, x, r/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, y, 1, x, R/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, y, 1, y, r/y}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, y, 1, y, R/y}] - 
 Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, y, x^(-1), x, r}] - 
 Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, y, x^(-1), x, R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, y, x, x^(-1), r}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, y, x, x^(-1), R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, y, x, y, r/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, y, x, y, R/(x*y)}] - 
 Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, y, y^(-1), y, r}] - 
 Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, y, y^(-1), y, R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, y, y, x, r/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, y, y, x, R/(x*y)}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, y, y, y^(-1), r}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), x, y, y, y^(-1), R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y^(-1), 1, x, y, r}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y^(-1), 1, x, y, R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y^(-1), 1, y, x, r}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y^(-1), 1, y, x, R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y^(-1), x, 1, y, r}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y^(-1), x, 1, y, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y^(-1), x, x, y, r/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y^(-1), x, x, y, R/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y^(-1), x, y, 1, r}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y^(-1), x, y, 1, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y^(-1), x, y, x, r/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y^(-1), x, y, x, R/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y^(-1), x, y, y, r/y}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y^(-1), x, y, y, R/y}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y^(-1), y, 1, x, r}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y^(-1), y, 1, x, R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y^(-1), y, x, 1, r}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y^(-1), y, x, 1, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y^(-1), y, x, x, r/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y^(-1), y, x, x, R/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y^(-1), y, x, y, r/y}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y^(-1), y, x, y, R/y}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y^(-1), y, y, x, r/y}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y^(-1), y, y, x, R/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y, 1, 1, x, r}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y, 1, 1, x, R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y, 1, x, 1, r}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y, 1, x, 1, R}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y, 1, x, x, r/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y, 1, x, x, R/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y, 1, x, y, r/y}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y, 1, x, y, R/y}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y, 1, y, x, r/y}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y, 1, y, x, R/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y, x, 1, 1, r}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y, x, 1, 1, R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y, x, 1, x, r/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y, x, 1, x, R/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y, x, 1, y, r/y}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y, x, 1, y, R/y}] - 
 Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y, x, x^(-1), x, r}] - 
 Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y, x, x^(-1), x, R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y, x, x, x^(-1), r}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y, x, x, x^(-1), R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y, x, x, y, r/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y, x, x, y, R/(x*y)}] - 
 Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y, x, y^(-1), y, r}] - 
 Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y, x, y^(-1), y, R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y, x, y, x, r/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y, x, y, x, R/(x*y)}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y, x, y, y^(-1), r}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y, x, y, y^(-1), R}] - 
 Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y, y^(-1), x, y, r}] - 
 Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y, y^(-1), x, y, R}] - 
 Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y, y^(-1), y, x, r}] - 
 Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y, y^(-1), y, x, R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y, y, x, x, r/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y, y, x, x, R/(x*y)}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y, y, x, y^(-1), r}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y, y, x, y^(-1), R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y, y, y^(-1), x, r}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x^(-1), y, y, y^(-1), x, R}] + 
 16*Li[{1, 1, 1, 1, 1, 5}, {x, 1, 1, 1, 1, r}] + 
 16*Li[{1, 1, 1, 1, 1, 5}, {x, 1, 1, 1, 1, R}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {x, 1, 1, 1, x, r/x}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {x, 1, 1, 1, x, R/x}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {x, 1, 1, 1, y, r}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {x, 1, 1, 1, y, R}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {x, 1, 1, 1, y, r/y}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {x, 1, 1, 1, y, R/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, 1, 1, x, x^(-1), r}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, 1, 1, x, x^(-1), R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, 1, 1, x, y, r/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, 1, 1, x, y, R/x}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {x, 1, 1, y, 1, r}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {x, 1, 1, y, 1, R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, 1, 1, y, x, r/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, 1, 1, y, x, R/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, 1, 1, y, y^(-1), r}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, 1, 1, y, y^(-1), R}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {x, 1, 1, y, y, r/y}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {x, 1, 1, y, y, R/y}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, 1, x^(-1), x, y, r/y}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, 1, x^(-1), x, y, R/y}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, 1, x^(-1), y, x, r/y}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, 1, x^(-1), y, x, R/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, 1, x, 1, y, r/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, 1, x, 1, y, R/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, 1, x, x^(-1), 1, r}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, 1, x, x^(-1), 1, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, 1, x, x^(-1), x, r/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, 1, x, x^(-1), x, R/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, 1, x, x^(-1), y, r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, 1, x, x^(-1), y, R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, 1, x, x^(-1), y, r/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, 1, x, x^(-1), y, R/y}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, 1, x, y^(-1), y, r/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, 1, x, y^(-1), y, R/x}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {x, 1, x, y, 1, r/(x*y)}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {x, 1, x, y, 1, R/(x*y)}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, 1, x, y, x^(-1), r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, 1, x, y, x^(-1), R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, 1, x, y, x^(-1), r/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, 1, x, y, x^(-1), R/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, 1, x, y, y^(-1), r/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, 1, x, y, y^(-1), R/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, 1, x, y, y, r/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, 1, x, y, y, R/(x*y)}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, 1, y^(-1), x, y, r/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, 1, y^(-1), x, y, R/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, 1, y^(-1), y, x, r/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, 1, y^(-1), y, x, R/x}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {x, 1, y, 1, 1, r}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {x, 1, y, 1, 1, R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, 1, y, 1, x, r/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, 1, y, 1, x, R/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, 1, y, 1, x, r/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, 1, y, 1, x, R/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, 1, y, 1, y, r/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, 1, y, 1, y, R/y}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, 1, y, x^(-1), x, r/y}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, 1, y, x^(-1), x, R/y}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {x, 1, y, x, 1, r/(x*y)}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {x, 1, y, x, 1, R/(x*y)}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, 1, y, x, x^(-1), r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, 1, y, x, x^(-1), R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, 1, y, x, x^(-1), r/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, 1, y, x, x^(-1), R/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, 1, y, x, y^(-1), r/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, 1, y, x, y^(-1), R/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, 1, y, x, y, r/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, 1, y, x, y, R/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, 1, y, y^(-1), 1, r}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, 1, y, y^(-1), 1, R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, 1, y, y^(-1), x, r/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, 1, y, y^(-1), x, R/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, 1, y, y^(-1), y, r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, 1, y, y^(-1), y, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, 1, y, y^(-1), y, r/y}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, 1, y, y^(-1), y, R/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, 1, y, y, x, r/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, 1, y, y, x, R/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, 1, y, y, y^(-1), r}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, 1, y, y, y^(-1), R}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, x^(-1), 1, 1, x, r}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, x^(-1), 1, 1, x, R}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, x^(-1), 1, x, 1, r}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, x^(-1), 1, x, 1, R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, x^(-1), 1, x, x, r/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, x^(-1), 1, x, x, R/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, x^(-1), 1, x, y, r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, x^(-1), 1, x, y, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, x^(-1), 1, x, y, r/y}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, x^(-1), 1, x, y, R/y}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, x^(-1), 1, y, x, r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, x^(-1), 1, y, x, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, x^(-1), 1, y, x, r/y}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, x^(-1), 1, y, x, R/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, x^(-1), x, 1, 1, r}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, x^(-1), x, 1, 1, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, x^(-1), x, 1, x, r/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, x^(-1), x, 1, x, R/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, x^(-1), x, 1, y, r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, x^(-1), x, 1, y, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, x^(-1), x, 1, y, r/y}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, x^(-1), x, 1, y, R/y}] + 
 Li[{1, 1, 1, 1, 1, 5}, {x, x^(-1), x, x^(-1), x, r}] + 
 Li[{1, 1, 1, 1, 1, 5}, {x, x^(-1), x, x^(-1), x, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, x^(-1), x, x, x^(-1), r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, x^(-1), x, x, x^(-1), R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, x^(-1), x, x, y, r/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, x^(-1), x, x, y, R/x}] - 
 Li[{1, 1, 1, 1, 1, 5}, {x, x^(-1), x, y^(-1), y, r}] - 
 Li[{1, 1, 1, 1, 1, 5}, {x, x^(-1), x, y^(-1), y, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, x^(-1), x, y, 1, r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, x^(-1), x, y, 1, R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, x^(-1), x, y, x, r/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, x^(-1), x, y, x, R/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, x^(-1), x, y, y, r/y}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, x^(-1), x, y, y, R/y}] - 
 Li[{1, 1, 1, 1, 1, 5}, {x, x^(-1), y^(-1), x, y, r}] - 
 Li[{1, 1, 1, 1, 1, 5}, {x, x^(-1), y^(-1), x, y, R}] - 
 Li[{1, 1, 1, 1, 1, 5}, {x, x^(-1), y^(-1), y, x, r}] - 
 Li[{1, 1, 1, 1, 1, 5}, {x, x^(-1), y^(-1), y, x, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, x^(-1), y, 1, x, r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, x^(-1), y, 1, x, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, x^(-1), y, x, 1, r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, x^(-1), y, x, 1, R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, x^(-1), y, x, x, r/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, x^(-1), y, x, x, R/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, x^(-1), y, x, y, r/y}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, x^(-1), y, x, y, R/y}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, x^(-1), y, y, x, r/y}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, x^(-1), y, y, x, R/y}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {x, x, 1, 1, y, r/(x*y)}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {x, x, 1, 1, y, R/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, x, 1, x^(-1), y, r/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, x, 1, x^(-1), y, R/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, x, 1, y^(-1), y, r/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, x, 1, y^(-1), y, R/x}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {x, x, 1, y, 1, r/(x*y)}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {x, x, 1, y, 1, R/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, x, 1, y, x^(-1), r/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, x, 1, y, x^(-1), R/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, x, 1, y, y^(-1), r/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, x, 1, y, y^(-1), R/x}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {x, x, x^(-1), 1, 1, r}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {x, x, x^(-1), 1, 1, R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, x, x^(-1), 1, x, r/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, x, x^(-1), 1, x, R/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, x, x^(-1), 1, y, r}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, x, x^(-1), 1, y, R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, x, x^(-1), 1, y, r/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, x, x^(-1), 1, y, R/y}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, x, x^(-1), x, x^(-1), r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, x, x^(-1), x, x^(-1), R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, x, x^(-1), x, y, r/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, x, x^(-1), x, y, R/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, x, x^(-1), y^(-1), y, r}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, x, x^(-1), y^(-1), y, R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, x, x^(-1), y, 1, r}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, x, x^(-1), y, 1, R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, x, x^(-1), y, x, r/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, x, x^(-1), y, x, R/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, x, x^(-1), y, y, r/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, x, x^(-1), y, y, R/y}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, x, y^(-1), x^(-1), y, r}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, x, y^(-1), x^(-1), y, R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, x, y^(-1), y, x^(-1), r}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, x, y^(-1), y, x^(-1), R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, x, y^(-1), y, y, r/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, x, y^(-1), y, y, R/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, x, y, 1, y, r/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, x, y, 1, y, R/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, x, y, x^(-1), 1, r}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, x, y, x^(-1), 1, R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, x, y, x^(-1), x, r/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, x, y, x^(-1), x, R/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, x, y, x^(-1), y, r/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, x, y, x^(-1), y, R/y}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, x, y, y^(-1), y, r/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, x, y, y^(-1), y, R/x}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {x, x, y, y, 1, r/(x*y)}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {x, x, y, y, 1, R/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, x, y, y, x^(-1), r/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, x, y, y, x^(-1), R/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, x, y, y, y^(-1), r/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, x, y, y, y^(-1), R/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, y^(-1), 1, 1, y, r}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, y^(-1), 1, 1, y, R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, y^(-1), 1, x, y, r/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, y^(-1), 1, x, y, R/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, y^(-1), 1, y, 1, r}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, y^(-1), 1, y, 1, R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, y^(-1), 1, y, x, r/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, y^(-1), 1, y, x, R/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, y^(-1), 1, y, y, r/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, y^(-1), 1, y, y, R/y}] - 
 Li[{1, 1, 1, 1, 1, 5}, {x, y^(-1), x^(-1), x, y, r}] - 
 Li[{1, 1, 1, 1, 1, 5}, {x, y^(-1), x^(-1), x, y, R}] - 
 Li[{1, 1, 1, 1, 1, 5}, {x, y^(-1), x^(-1), y, x, r}] - 
 Li[{1, 1, 1, 1, 1, 5}, {x, y^(-1), x^(-1), y, x, R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, y^(-1), x, x^(-1), y, r}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, y^(-1), x, x^(-1), y, R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, y^(-1), x, y, x^(-1), r}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, y^(-1), x, y, x^(-1), R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, y^(-1), x, y, y, r/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, y^(-1), x, y, y, R/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, y^(-1), y, 1, 1, r}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, y^(-1), y, 1, 1, R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, y^(-1), y, 1, x, r/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, y^(-1), y, 1, x, R/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, y^(-1), y, 1, y, r/y}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, y^(-1), y, 1, y, R/y}] - 
 Li[{1, 1, 1, 1, 1, 5}, {x, y^(-1), y, x^(-1), x, r}] - 
 Li[{1, 1, 1, 1, 1, 5}, {x, y^(-1), y, x^(-1), x, R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, y^(-1), y, x, x^(-1), r}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, y^(-1), y, x, x^(-1), R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, y^(-1), y, x, y, r/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, y^(-1), y, x, y, R/(x*y)}] - 
 Li[{1, 1, 1, 1, 1, 5}, {x, y^(-1), y, y^(-1), y, r}] - 
 Li[{1, 1, 1, 1, 1, 5}, {x, y^(-1), y, y^(-1), y, R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, y^(-1), y, y, x, r/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, y^(-1), y, y, x, R/(x*y)}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, y^(-1), y, y, y^(-1), r}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, y^(-1), y, y, y^(-1), R}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {x, y, 1, 1, 1, r}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {x, y, 1, 1, 1, R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, y, 1, 1, x, r/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, y, 1, 1, x, R/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, y, 1, 1, y, r/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, y, 1, 1, y, R/y}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, y, 1, x, x^(-1), r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, y, 1, x, x^(-1), R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, y, 1, y, y^(-1), r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, y, 1, y, y^(-1), R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, y, x^(-1), 1, x, r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, y, x^(-1), 1, x, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, y, x^(-1), x, 1, r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, y, x^(-1), x, 1, R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, y, x^(-1), x, x, r/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, y, x^(-1), x, x, R/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, y, x^(-1), x, y, r/y}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, y, x^(-1), x, y, R/y}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, y, x^(-1), y, x, r/y}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, y, x^(-1), y, x, R/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, y, x, 1, y, r/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, y, x, 1, y, R/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, y, x, x^(-1), 1, r}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, y, x, x^(-1), 1, R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, y, x, x^(-1), x, r/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, y, x, x^(-1), x, R/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, y, x, x^(-1), y, r/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, y, x, x^(-1), y, R/y}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, y, x, y^(-1), y, r/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, y, x, y^(-1), y, R/x}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {x, y, x, y, 1, r/(x*y)}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {x, y, x, y, 1, R/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, y, x, y, x^(-1), r/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, y, x, y, x^(-1), R/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, y, x, y, y^(-1), r/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, y, x, y, y^(-1), R/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, y, y^(-1), 1, y, r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, y, y^(-1), 1, y, R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, y, y^(-1), x, y, r/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, y, y^(-1), x, y, R/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, y, y^(-1), y, 1, r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, y, y^(-1), y, 1, R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, y, y^(-1), y, x, r/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, y, y^(-1), y, x, R/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, y, y^(-1), y, y, r/y}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, y, y^(-1), y, y, R/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, y, y, 1, x, r/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, y, y, 1, x, R/(x*y)}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, y, y, x^(-1), x, r/y}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, y, y, x^(-1), x, R/y}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {x, y, y, x, 1, r/(x*y)}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {x, y, y, x, 1, R/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, y, y, x, x^(-1), r/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, y, y, x, x^(-1), R/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, y, y, x, y^(-1), r/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, y, y, x, y^(-1), R/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, y, y, y^(-1), 1, r}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, y, y, y^(-1), 1, R}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, y, y, y^(-1), x, r/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {x, y, y, y^(-1), x, R/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, y, y, y^(-1), y, r/y}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {x, y, y, y^(-1), y, R/y}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), 1, 1, 1, y, r}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), 1, 1, 1, y, R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), 1, 1, x, y, r}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), 1, 1, x, y, R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), 1, 1, x, y, r/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), 1, 1, x, y, R/x}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), 1, 1, y, 1, r}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), 1, 1, y, 1, R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), 1, 1, y, x, r}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), 1, 1, y, x, R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), 1, 1, y, x, r/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), 1, 1, y, x, R/x}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), 1, 1, y, y, r/y}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), 1, 1, y, y, R/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), 1, x, 1, y, r}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), 1, x, 1, y, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), 1, x, x^(-1), y, r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), 1, x, x^(-1), y, R}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), 1, x, x, y, r/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), 1, x, x, y, R/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), 1, x, y, 1, r}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), 1, x, y, 1, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), 1, x, y, x^(-1), r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), 1, x, y, x^(-1), R}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), 1, x, y, x, r/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), 1, x, y, x, R/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), 1, x, y, y, r/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), 1, x, y, y, R/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), 1, x, y, y, r/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), 1, x, y, y, R/(x*y)}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), 1, y, 1, 1, r}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), 1, y, 1, 1, R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), 1, y, 1, x, r}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), 1, y, 1, x, R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), 1, y, 1, x, r/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), 1, y, 1, x, R/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), 1, y, 1, y, r/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), 1, y, 1, y, R/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), 1, y, x, 1, r}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), 1, y, x, 1, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), 1, y, x, x^(-1), r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), 1, y, x, x^(-1), R}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), 1, y, x, x, r/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), 1, y, x, x, R/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), 1, y, x, y, r/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), 1, y, x, y, R/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), 1, y, x, y, r/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), 1, y, x, y, R/(x*y)}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), 1, y, y^(-1), y, r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), 1, y, y^(-1), y, R}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), 1, y, y, x, r/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), 1, y, y, x, R/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), 1, y, y, x, r/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), 1, y, y, x, R/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), 1, y, y, y^(-1), r}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), 1, y, y, y^(-1), R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x^(-1), 1, x, y, r}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x^(-1), 1, x, y, R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x^(-1), 1, y, x, r}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x^(-1), 1, y, x, R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x^(-1), x, 1, y, r}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x^(-1), x, 1, y, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x^(-1), x, x, y, r/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x^(-1), x, x, y, R/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x^(-1), x, y, 1, r}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x^(-1), x, y, 1, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x^(-1), x, y, x, r/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x^(-1), x, y, x, R/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x^(-1), x, y, y, r/y}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x^(-1), x, y, y, R/y}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x^(-1), y, 1, x, r}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x^(-1), y, 1, x, R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x^(-1), y, x, 1, r}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x^(-1), y, x, 1, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x^(-1), y, x, x, r/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x^(-1), y, x, x, R/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x^(-1), y, x, y, r/y}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x^(-1), y, x, y, R/y}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x^(-1), y, y, x, r/y}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x^(-1), y, y, x, R/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x, 1, 1, y, r}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x, 1, 1, y, R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x, 1, x, y, r/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x, 1, x, y, R/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x, 1, y, 1, r}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x, 1, y, 1, R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x, 1, y, x, r/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x, 1, y, x, R/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x, 1, y, y, r/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x, 1, y, y, R/y}] - 
 Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x, x^(-1), x, y, r}] - 
 Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x, x^(-1), x, y, R}] - 
 Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x, x^(-1), y, x, r}] - 
 Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x, x^(-1), y, x, R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x, x, x^(-1), y, r}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x, x, x^(-1), y, R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x, x, y, x^(-1), r}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x, x, y, x^(-1), R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x, x, y, y, r/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x, x, y, y, R/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x, y, 1, 1, r}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x, y, 1, 1, R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x, y, 1, x, r/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x, y, 1, x, R/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x, y, 1, y, r/y}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x, y, 1, y, R/y}] - 
 Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x, y, x^(-1), x, r}] - 
 Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x, y, x^(-1), x, R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x, y, x, x^(-1), r}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x, y, x, x^(-1), R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x, y, x, y, r/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x, y, x, y, R/(x*y)}] - 
 Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x, y, y^(-1), y, r}] - 
 Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x, y, y^(-1), y, R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x, y, y, x, r/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x, y, y, x, R/(x*y)}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x, y, y, y^(-1), r}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), x, y, y, y^(-1), R}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, 1, 1, 1, r}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, 1, 1, 1, R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, 1, 1, x, r}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, 1, 1, x, R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, 1, 1, x, r/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, 1, 1, x, R/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, 1, 1, y, r/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, 1, 1, y, R/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, 1, x, 1, r}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, 1, x, 1, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, 1, x, x^(-1), r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, 1, x, x^(-1), R}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, 1, x, x, r/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, 1, x, x, R/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, 1, x, y, r/y}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, 1, x, y, R/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, 1, x, y, r/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, 1, x, y, R/(x*y)}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, 1, y, x, r/y}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, 1, y, x, R/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, 1, y, x, r/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, 1, y, x, R/(x*y)}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, 1, y, y^(-1), r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, 1, y, y^(-1), R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, x^(-1), 1, x, r}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, x^(-1), 1, x, R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, x^(-1), x, 1, r}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, x^(-1), x, 1, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, x^(-1), x, x, r/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, x^(-1), x, x, R/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, x^(-1), x, y, r/y}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, x^(-1), x, y, R/y}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, x^(-1), y, x, r/y}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, x^(-1), y, x, R/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, x, 1, 1, r}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, x, 1, 1, R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, x, 1, x, r/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, x, 1, x, R/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, x, 1, y, r/y}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, x, 1, y, R/y}] - 
 Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, x, x^(-1), x, r}] - 
 Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, x, x^(-1), x, R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, x, x, x^(-1), r}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, x, x, x^(-1), R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, x, x, y, r/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, x, x, y, R/(x*y)}] - 
 Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, x, y^(-1), y, r}] - 
 Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, x, y^(-1), y, R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, x, y, x, r/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, x, y, x, R/(x*y)}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, x, y, y^(-1), r}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, x, y, y^(-1), R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, y^(-1), 1, y, r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, y^(-1), 1, y, R}] - 
 Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, y^(-1), x, y, r}] - 
 Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, y^(-1), x, y, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, y^(-1), y, 1, r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, y^(-1), y, 1, R}] - 
 Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, y^(-1), y, x, r}] - 
 Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, y^(-1), y, x, R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, y^(-1), y, y, r/y}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, y^(-1), y, y, R/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, y, 1, x, r/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, y, 1, x, R/(x*y)}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, y, x^(-1), x, r/y}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, y, x^(-1), x, R/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, y, x, x, r/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, y, x, x, R/(x*y)}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, y, x, y^(-1), r}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, y, x, y^(-1), R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, y, y^(-1), 1, r}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, y, y^(-1), 1, R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, y, y^(-1), x, r}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, y, y^(-1), x, R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, y, y^(-1), y, r/y}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y^(-1), y, y, y^(-1), y, R/y}] + 
 16*Li[{1, 1, 1, 1, 1, 5}, {y, 1, 1, 1, 1, r}] + 
 16*Li[{1, 1, 1, 1, 1, 5}, {y, 1, 1, 1, 1, R}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {y, 1, 1, 1, x, r}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {y, 1, 1, 1, x, R}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {y, 1, 1, 1, x, r/x}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {y, 1, 1, 1, x, R/x}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {y, 1, 1, 1, y, r/y}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {y, 1, 1, 1, y, R/y}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {y, 1, 1, x, 1, r}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {y, 1, 1, x, 1, R}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, 1, 1, x, x^(-1), r}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, 1, 1, x, x^(-1), R}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {y, 1, 1, x, x, r/x}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {y, 1, 1, x, x, R/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, 1, 1, x, y, r/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, 1, 1, x, y, R/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, 1, 1, y, x, r/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, 1, 1, y, x, R/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, 1, 1, y, y^(-1), r}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, 1, 1, y, y^(-1), R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, 1, x^(-1), x, y, r/y}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, 1, x^(-1), x, y, R/y}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, 1, x^(-1), y, x, r/y}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, 1, x^(-1), y, x, R/y}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {y, 1, x, 1, 1, r}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {y, 1, x, 1, 1, R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, 1, x, 1, x, r/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, 1, x, 1, x, R/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, 1, x, 1, y, r/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, 1, x, 1, y, R/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, 1, x, 1, y, r/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, 1, x, 1, y, R/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, 1, x, x^(-1), 1, r}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, 1, x, x^(-1), 1, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, 1, x, x^(-1), x, r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, 1, x, x^(-1), x, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, 1, x, x^(-1), x, r/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, 1, x, x^(-1), x, R/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, 1, x, x^(-1), y, r/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, 1, x, x^(-1), y, R/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, 1, x, x, x^(-1), r}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, 1, x, x, x^(-1), R}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, 1, x, x, y, r/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, 1, x, x, y, R/(x*y)}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, 1, x, y^(-1), y, r/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, 1, x, y^(-1), y, R/x}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {y, 1, x, y, 1, r/(x*y)}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {y, 1, x, y, 1, R/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, 1, x, y, x^(-1), r/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, 1, x, y, x^(-1), R/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, 1, x, y, x, r/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, 1, x, y, x, R/(x*y)}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, 1, x, y, y^(-1), r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, 1, x, y, y^(-1), R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, 1, x, y, y^(-1), r/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, 1, x, y, y^(-1), R/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, 1, y^(-1), x, y, r/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, 1, y^(-1), x, y, R/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, 1, y^(-1), y, x, r/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, 1, y^(-1), y, x, R/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, 1, y, 1, x, r/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, 1, y, 1, x, R/(x*y)}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, 1, y, x^(-1), x, r/y}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, 1, y, x^(-1), x, R/y}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {y, 1, y, x, 1, r/(x*y)}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {y, 1, y, x, 1, R/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, 1, y, x, x^(-1), r/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, 1, y, x, x^(-1), R/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, 1, y, x, x, r/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, 1, y, x, x, R/(x*y)}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, 1, y, x, y^(-1), r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, 1, y, x, y^(-1), R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, 1, y, x, y^(-1), r/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, 1, y, x, y^(-1), R/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, 1, y, y^(-1), 1, r}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, 1, y, y^(-1), 1, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, 1, y, y^(-1), x, r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, 1, y, y^(-1), x, R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, 1, y, y^(-1), x, r/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, 1, y, y^(-1), x, R/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, 1, y, y^(-1), y, r/y}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, 1, y, y^(-1), y, R/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, x^(-1), 1, 1, x, r}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, x^(-1), 1, 1, x, R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, x^(-1), 1, x, 1, r}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, x^(-1), 1, x, 1, R}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, x^(-1), 1, x, x, r/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, x^(-1), 1, x, x, R/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, x^(-1), 1, x, y, r/y}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, x^(-1), 1, x, y, R/y}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, x^(-1), 1, y, x, r/y}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, x^(-1), 1, y, x, R/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, x^(-1), x, 1, 1, r}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, x^(-1), x, 1, 1, R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, x^(-1), x, 1, x, r/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, x^(-1), x, 1, x, R/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, x^(-1), x, 1, y, r/y}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, x^(-1), x, 1, y, R/y}] - 
 Li[{1, 1, 1, 1, 1, 5}, {y, x^(-1), x, x^(-1), x, r}] - 
 Li[{1, 1, 1, 1, 1, 5}, {y, x^(-1), x, x^(-1), x, R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, x^(-1), x, x, x^(-1), r}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, x^(-1), x, x, x^(-1), R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, x^(-1), x, x, y, r/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, x^(-1), x, x, y, R/(x*y)}] - 
 Li[{1, 1, 1, 1, 1, 5}, {y, x^(-1), x, y^(-1), y, r}] - 
 Li[{1, 1, 1, 1, 1, 5}, {y, x^(-1), x, y^(-1), y, R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, x^(-1), x, y, x, r/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, x^(-1), x, y, x, R/(x*y)}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, x^(-1), x, y, y^(-1), r}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, x^(-1), x, y, y^(-1), R}] - 
 Li[{1, 1, 1, 1, 1, 5}, {y, x^(-1), y^(-1), x, y, r}] - 
 Li[{1, 1, 1, 1, 1, 5}, {y, x^(-1), y^(-1), x, y, R}] - 
 Li[{1, 1, 1, 1, 1, 5}, {y, x^(-1), y^(-1), y, x, r}] - 
 Li[{1, 1, 1, 1, 1, 5}, {y, x^(-1), y^(-1), y, x, R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, x^(-1), y, x, x, r/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, x^(-1), y, x, x, R/(x*y)}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, x^(-1), y, x, y^(-1), r}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, x^(-1), y, x, y^(-1), R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, x^(-1), y, y^(-1), x, r}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, x^(-1), y, y^(-1), x, R}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {y, x, 1, 1, 1, r}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {y, x, 1, 1, 1, R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, x, 1, 1, x, r/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, x, 1, 1, x, R/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, x, 1, 1, y, r/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, x, 1, 1, y, R/y}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, x, 1, x, x^(-1), r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, x, 1, x, x^(-1), R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, x, 1, y, y^(-1), r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, x, 1, y, y^(-1), R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, x, x^(-1), 1, x, r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, x, x^(-1), 1, x, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, x, x^(-1), x, 1, r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, x, x^(-1), x, 1, R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, x, x^(-1), x, x, r/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, x, x^(-1), x, x, R/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, x, x^(-1), x, y, r/y}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, x, x^(-1), x, y, R/y}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, x, x^(-1), y, x, r/y}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, x, x^(-1), y, x, R/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, x, x, 1, y, r/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, x, x, 1, y, R/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, x, x, x^(-1), 1, r}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, x, x, x^(-1), 1, R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, x, x, x^(-1), x, r/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, x, x, x^(-1), x, R/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, x, x, x^(-1), y, r/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, x, x, x^(-1), y, R/y}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, x, x, y^(-1), y, r/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, x, x, y^(-1), y, R/x}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {y, x, x, y, 1, r/(x*y)}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {y, x, x, y, 1, R/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, x, x, y, x^(-1), r/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, x, x, y, x^(-1), R/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, x, x, y, y^(-1), r/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, x, x, y, y^(-1), R/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, x, y^(-1), 1, y, r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, x, y^(-1), 1, y, R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, x, y^(-1), x, y, r/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, x, y^(-1), x, y, R/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, x, y^(-1), y, 1, r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, x, y^(-1), y, 1, R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, x, y^(-1), y, x, r/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, x, y^(-1), y, x, R/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, x, y^(-1), y, y, r/y}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, x, y^(-1), y, y, R/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, x, y, 1, x, r/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, x, y, 1, x, R/(x*y)}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, x, y, x^(-1), x, r/y}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, x, y, x^(-1), x, R/y}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {y, x, y, x, 1, r/(x*y)}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {y, x, y, x, 1, R/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, x, y, x, x^(-1), r/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, x, y, x, x^(-1), R/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, x, y, x, y^(-1), r/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, x, y, x, y^(-1), R/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, x, y, y^(-1), 1, r}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, x, y, y^(-1), 1, R}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, x, y, y^(-1), x, r/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, x, y, y^(-1), x, R/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, x, y, y^(-1), y, r/y}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, x, y, y^(-1), y, R/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, y^(-1), 1, 1, y, r}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, y^(-1), 1, 1, y, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, y^(-1), 1, x, y, r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, y^(-1), 1, x, y, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, y^(-1), 1, x, y, r/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, y^(-1), 1, x, y, R/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, y^(-1), 1, y, 1, r}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, y^(-1), 1, y, 1, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, y^(-1), 1, y, x, r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, y^(-1), 1, y, x, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, y^(-1), 1, y, x, r/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, y^(-1), 1, y, x, R/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, y^(-1), 1, y, y, r/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, y^(-1), 1, y, y, R/y}] - 
 Li[{1, 1, 1, 1, 1, 5}, {y, y^(-1), x^(-1), x, y, r}] - 
 Li[{1, 1, 1, 1, 1, 5}, {y, y^(-1), x^(-1), x, y, R}] - 
 Li[{1, 1, 1, 1, 1, 5}, {y, y^(-1), x^(-1), y, x, r}] - 
 Li[{1, 1, 1, 1, 1, 5}, {y, y^(-1), x^(-1), y, x, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, y^(-1), x, 1, y, r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, y^(-1), x, 1, y, R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, y^(-1), x, x, y, r/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, y^(-1), x, x, y, R/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, y^(-1), x, y, 1, r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, y^(-1), x, y, 1, R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, y^(-1), x, y, x, r/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, y^(-1), x, y, x, R/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, y^(-1), x, y, y, r/y}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, y^(-1), x, y, y, R/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, y^(-1), y, 1, 1, r}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, y^(-1), y, 1, 1, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, y^(-1), y, 1, x, r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, y^(-1), y, 1, x, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, y^(-1), y, 1, x, r/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, y^(-1), y, 1, x, R/x}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, y^(-1), y, 1, y, r/y}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, y^(-1), y, 1, y, R/y}] - 
 Li[{1, 1, 1, 1, 1, 5}, {y, y^(-1), y, x^(-1), x, r}] - 
 Li[{1, 1, 1, 1, 1, 5}, {y, y^(-1), y, x^(-1), x, R}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, y^(-1), y, x, 1, r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, y^(-1), y, x, 1, R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, y^(-1), y, x, x, r/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, y^(-1), y, x, x, R/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, y^(-1), y, x, y, r/y}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, y^(-1), y, x, y, R/y}] + 
 Li[{1, 1, 1, 1, 1, 5}, {y, y^(-1), y, y^(-1), y, r}] + 
 Li[{1, 1, 1, 1, 1, 5}, {y, y^(-1), y, y^(-1), y, R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, y^(-1), y, y, x, r/y}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, y^(-1), y, y, x, R/y}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, y^(-1), y, y, y^(-1), r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, y^(-1), y, y, y^(-1), R}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {y, y, 1, 1, x, r/(x*y)}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {y, y, 1, 1, x, R/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, y, 1, x^(-1), x, r/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, y, 1, x^(-1), x, R/y}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {y, y, 1, x, 1, r/(x*y)}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {y, y, 1, x, 1, R/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, y, 1, x, x^(-1), r/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, y, 1, x, x^(-1), R/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, y, 1, x, y^(-1), r/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, y, 1, x, y^(-1), R/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, y, 1, y^(-1), x, r/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, y, 1, y^(-1), x, R/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, y, x^(-1), x, x, r/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, y, x^(-1), x, x, R/(x*y)}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, y, x^(-1), x, y^(-1), r}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, y, x^(-1), x, y^(-1), R}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, y, x^(-1), y^(-1), x, r}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, y, x^(-1), y^(-1), x, R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, y, x, 1, x, r/(x*y)}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, y, x, 1, x, R/(x*y)}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, y, x, x^(-1), x, r/y}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, y, x, x^(-1), x, R/y}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {y, y, x, x, 1, r/(x*y)}] + 
 8*Li[{1, 1, 1, 1, 1, 5}, {y, y, x, x, 1, R/(x*y)}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, y, x, x, x^(-1), r/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, y, x, x, x^(-1), R/y}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, y, x, x, y^(-1), r/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, y, x, x, y^(-1), R/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, y, x, y^(-1), 1, r}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, y, x, y^(-1), 1, R}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, y, x, y^(-1), x, r/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, y, x, y^(-1), x, R/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, y, x, y^(-1), y, r/y}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, y, x, y^(-1), y, R/y}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {y, y, y^(-1), 1, 1, r}] - 
 8*Li[{1, 1, 1, 1, 1, 5}, {y, y, y^(-1), 1, 1, R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, y, y^(-1), 1, x, r}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, y, y^(-1), 1, x, R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, y, y^(-1), 1, x, r/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, y, y^(-1), 1, x, R/x}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, y, y^(-1), 1, y, r/y}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, y, y^(-1), 1, y, R/y}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, y, y^(-1), x^(-1), x, r}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, y, y^(-1), x^(-1), x, R}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, y, y^(-1), x, 1, r}] + 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, y, y^(-1), x, 1, R}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, y, y^(-1), x, x, r/x}] - 
 4*Li[{1, 1, 1, 1, 1, 5}, {y, y, y^(-1), x, x, R/x}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, y, y^(-1), x, y, r/y}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, y, y^(-1), x, y, R/y}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, y, y^(-1), y, x, r/y}] - 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, y, y^(-1), y, x, R/y}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, y, y^(-1), y, y^(-1), r}] + 
 2*Li[{1, 1, 1, 1, 1, 5}, {y, y, y^(-1), y, y^(-1), R}] + 
 16*Li[{1, 1, 1, 1, 5, 1}, {1, 1, 1, 1, r, x}] + 
 16*Li[{1, 1, 1, 1, 5, 1}, {1, 1, 1, 1, r, y}] + 
 16*Li[{1, 1, 1, 1, 5, 1}, {1, 1, 1, 1, R, x}] + 
 16*Li[{1, 1, 1, 1, 5, 1}, {1, 1, 1, 1, R, y}] - 
 8*Li[{1, 1, 1, 1, 5, 1}, {1, 1, 1, x, r, y}] - 
 8*Li[{1, 1, 1, 1, 5, 1}, {1, 1, 1, x, R, y}] - 
 8*Li[{1, 1, 1, 1, 5, 1}, {1, 1, 1, x, r/x, x}] - 
 8*Li[{1, 1, 1, 1, 5, 1}, {1, 1, 1, x, r/x, y}] - 
 8*Li[{1, 1, 1, 1, 5, 1}, {1, 1, 1, x, R/x, x}] - 
 8*Li[{1, 1, 1, 1, 5, 1}, {1, 1, 1, x, R/x, y}] + 
 8*Li[{1, 1, 1, 1, 5, 1}, {1, 1, 1, x, r/(x*y), y}] + 
 8*Li[{1, 1, 1, 1, 5, 1}, {1, 1, 1, x, R/(x*y), y}] - 
 8*Li[{1, 1, 1, 1, 5, 1}, {1, 1, 1, y, r, x}] - 
 8*Li[{1, 1, 1, 1, 5, 1}, {1, 1, 1, y, R, x}] - 
 8*Li[{1, 1, 1, 1, 5, 1}, {1, 1, 1, y, r/y, x}] - 
 8*Li[{1, 1, 1, 1, 5, 1}, {1, 1, 1, y, r/y, y}] - 
 8*Li[{1, 1, 1, 1, 5, 1}, {1, 1, 1, y, R/y, x}] - 
 8*Li[{1, 1, 1, 1, 5, 1}, {1, 1, 1, y, R/y, y}] + 
 8*Li[{1, 1, 1, 1, 5, 1}, {1, 1, 1, y, r/(x*y), x}] + 
 8*Li[{1, 1, 1, 1, 5, 1}, {1, 1, 1, y, R/(x*y), x}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, 1, x^(-1), x, r/y, y}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, 1, x^(-1), x, R/y, y}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, 1, x^(-1), y, r/y, x}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, 1, x^(-1), y, R/y, x}] - 
 8*Li[{1, 1, 1, 1, 5, 1}, {1, 1, x, 1, r, y}] - 
 8*Li[{1, 1, 1, 1, 5, 1}, {1, 1, x, 1, R, y}] + 
 8*Li[{1, 1, 1, 1, 5, 1}, {1, 1, x, 1, r/(x*y), y}] + 
 8*Li[{1, 1, 1, 1, 5, 1}, {1, 1, x, 1, R/(x*y), y}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, 1, x, x^(-1), r, x}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, 1, x, x^(-1), r, y}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, 1, x, x^(-1), R, x}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, 1, x, x^(-1), R, y}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, 1, x, x^(-1), r/y, y}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, 1, x, x^(-1), R/y, y}] + 
 8*Li[{1, 1, 1, 1, 5, 1}, {1, 1, x, x, r/x, y}] + 
 8*Li[{1, 1, 1, 1, 5, 1}, {1, 1, x, x, R/x, y}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, 1, x, y^(-1), r/x, y}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, 1, x, y^(-1), R/x, y}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, 1, x, y, r/x, x}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, 1, x, y, R/x, x}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, 1, x, y, r/y, y}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, 1, x, y, R/y, y}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, 1, x, y, r/(x*y), x}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, 1, x, y, r/(x*y), y}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, 1, x, y, R/(x*y), x}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, 1, x, y, R/(x*y), y}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, 1, y^(-1), x, r/x, y}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, 1, y^(-1), x, R/x, y}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, 1, y^(-1), y, r/x, x}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, 1, y^(-1), y, R/x, x}] - 
 8*Li[{1, 1, 1, 1, 5, 1}, {1, 1, y, 1, r, x}] - 
 8*Li[{1, 1, 1, 1, 5, 1}, {1, 1, y, 1, R, x}] + 
 8*Li[{1, 1, 1, 1, 5, 1}, {1, 1, y, 1, r/(x*y), x}] + 
 8*Li[{1, 1, 1, 1, 5, 1}, {1, 1, y, 1, R/(x*y), x}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, 1, y, x^(-1), r/y, x}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, 1, y, x^(-1), R/y, x}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, 1, y, x, r/x, x}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, 1, y, x, R/x, x}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, 1, y, x, r/y, y}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, 1, y, x, R/y, y}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, 1, y, x, r/(x*y), x}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, 1, y, x, r/(x*y), y}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, 1, y, x, R/(x*y), x}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, 1, y, x, R/(x*y), y}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, 1, y, y^(-1), r, x}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, 1, y, y^(-1), r, y}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, 1, y, y^(-1), R, x}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, 1, y, y^(-1), R, y}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, 1, y, y^(-1), r/x, x}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, 1, y, y^(-1), R/x, x}] + 
 8*Li[{1, 1, 1, 1, 5, 1}, {1, 1, y, y, r/y, x}] + 
 8*Li[{1, 1, 1, 1, 5, 1}, {1, 1, y, y, R/y, x}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, x^(-1), x, x, r/(x*y), y}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, x^(-1), x, x, R/(x*y), y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, x^(-1), x, y^(-1), r, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, x^(-1), x, y^(-1), R, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, x^(-1), x, y, r/(x*y), x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, x^(-1), x, y, R/(x*y), x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, x^(-1), y^(-1), x, r, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, x^(-1), y^(-1), x, R, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, x^(-1), y^(-1), y, r, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, x^(-1), y^(-1), y, R, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, x^(-1), y, x, r/(x*y), x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, x^(-1), y, x, R/(x*y), x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, x^(-1), y, y^(-1), r, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, x^(-1), y, y^(-1), R, x}] - 
 8*Li[{1, 1, 1, 1, 5, 1}, {1, x, 1, 1, r, y}] - 
 8*Li[{1, 1, 1, 1, 5, 1}, {1, x, 1, 1, R, y}] + 
 8*Li[{1, 1, 1, 1, 5, 1}, {1, x, 1, 1, r/(x*y), y}] + 
 8*Li[{1, 1, 1, 1, 5, 1}, {1, x, 1, 1, R/(x*y), y}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, x, 1, x^(-1), r/y, y}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, x, 1, x^(-1), R/y, y}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, x, 1, x, r/x, y}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, x, 1, x, R/x, y}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, x, 1, y^(-1), r/x, y}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, x, 1, y^(-1), R/x, y}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, x, 1, y, r/y, y}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, x, 1, y, R/y, y}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, x, x^(-1), 1, r, x}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, x, x^(-1), 1, r, y}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, x, x^(-1), 1, R, x}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, x, x^(-1), 1, R, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, x, x^(-1), x, r, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, x, x^(-1), x, R, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, x, x^(-1), x, r/x, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, x, x^(-1), x, r/x, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, x, x^(-1), x, R/x, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, x, x^(-1), x, R/x, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, x, x^(-1), x, r/(x*y), y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, x, x^(-1), x, R/(x*y), y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, x, x^(-1), y^(-1), r, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, x, x^(-1), y^(-1), R, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, x, x^(-1), y, r, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, x, x^(-1), y, R, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, x, x^(-1), y, r/y, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, x, x^(-1), y, r/y, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, x, x^(-1), y, R/y, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, x, x^(-1), y, R/y, y}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, x, x, x^(-1), r, y}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, x, x, x^(-1), R, y}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, x, x, y, r/(x*y), y}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, x, x, y, R/(x*y), y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, x, y^(-1), x^(-1), r, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, x, y^(-1), x^(-1), R, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, x, y^(-1), y, r/(x*y), y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, x, y^(-1), y, R/(x*y), y}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, x, y, 1, r/(x*y), x}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, x, y, 1, r/(x*y), y}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, x, y, 1, R/(x*y), x}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, x, y, 1, R/(x*y), y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, x, y, x^(-1), r, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, x, y, x^(-1), R, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, x, y, x^(-1), r/y, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, x, y, x^(-1), r/y, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, x, y, x^(-1), R/y, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, x, y, x^(-1), R/y, y}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, x, y, x, r/(x*y), y}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, x, y, x, R/(x*y), y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, x, y, y^(-1), r, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, x, y, y^(-1), R, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, x, y, y^(-1), r/x, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, x, y, y^(-1), r/x, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, x, y, y^(-1), R/x, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, x, y, y^(-1), R/x, y}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, x, y, y, r/(x*y), x}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, x, y, y, R/(x*y), x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, y^(-1), x^(-1), x, r, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, y^(-1), x^(-1), x, R, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, y^(-1), x^(-1), y, r, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, y^(-1), x^(-1), y, R, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, y^(-1), x, x^(-1), r, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, y^(-1), x, x^(-1), R, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, y^(-1), x, y, r/(x*y), y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, y^(-1), x, y, R/(x*y), y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, y^(-1), y, x^(-1), r, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, y^(-1), y, x^(-1), R, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, y^(-1), y, x, r/(x*y), y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, y^(-1), y, x, R/(x*y), y}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, y^(-1), y, y, r/(x*y), x}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, y^(-1), y, y, R/(x*y), x}] - 
 8*Li[{1, 1, 1, 1, 5, 1}, {1, y, 1, 1, r, x}] - 
 8*Li[{1, 1, 1, 1, 5, 1}, {1, y, 1, 1, R, x}] + 
 8*Li[{1, 1, 1, 1, 5, 1}, {1, y, 1, 1, r/(x*y), x}] + 
 8*Li[{1, 1, 1, 1, 5, 1}, {1, y, 1, 1, R/(x*y), x}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, y, 1, x^(-1), r/y, x}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, y, 1, x^(-1), R/y, x}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, y, 1, x, r/x, x}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, y, 1, x, R/x, x}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, y, 1, y^(-1), r/x, x}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, y, 1, y^(-1), R/x, x}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, y, 1, y, r/y, x}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, y, 1, y, R/y, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, y, x^(-1), x, r/(x*y), x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, y, x^(-1), x, R/(x*y), x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, y, x^(-1), y^(-1), r, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, y, x^(-1), y^(-1), R, x}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, y, x, 1, r/(x*y), x}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, y, x, 1, r/(x*y), y}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, y, x, 1, R/(x*y), x}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, y, x, 1, R/(x*y), y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, y, x, x^(-1), r, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, y, x, x^(-1), R, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, y, x, x^(-1), r/y, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, y, x, x^(-1), r/y, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, y, x, x^(-1), R/y, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, y, x, x^(-1), R/y, y}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, y, x, x, r/(x*y), y}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, y, x, x, R/(x*y), y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, y, x, y^(-1), r, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, y, x, y^(-1), R, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, y, x, y^(-1), r/x, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, y, x, y^(-1), r/x, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, y, x, y^(-1), R/x, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, y, x, y^(-1), R/x, y}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, y, x, y, r/(x*y), x}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, y, x, y, R/(x*y), x}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, y, y^(-1), 1, r, x}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, y, y^(-1), 1, r, y}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, y, y^(-1), 1, R, x}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, y, y^(-1), 1, R, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, y, y^(-1), x^(-1), r, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, y, y^(-1), x^(-1), R, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, y, y^(-1), x, r, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, y, y^(-1), x, R, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, y, y^(-1), x, r/x, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, y, y^(-1), x, r/x, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, y, y^(-1), x, R/x, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, y, y^(-1), x, R/x, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, y, y^(-1), y, r, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, y, y^(-1), y, R, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, y, y^(-1), y, r/y, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, y, y^(-1), y, r/y, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, y, y^(-1), y, R/y, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, y, y^(-1), y, R/y, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, y, y^(-1), y, r/(x*y), x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {1, y, y^(-1), y, R/(x*y), x}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, y, y, x, r/(x*y), x}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, y, y, x, R/(x*y), x}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, y, y, y^(-1), r, x}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {1, y, y, y^(-1), R, x}] - 
 8*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), 1, 1, 1, r, x}] - 
 8*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), 1, 1, 1, R, x}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), 1, 1, x, r, y}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), 1, 1, x, R, y}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), 1, 1, x, r/x, x}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), 1, 1, x, R/x, x}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), 1, 1, y, r, x}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), 1, 1, y, R, x}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), 1, 1, y, r/y, x}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), 1, 1, y, R/y, x}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), 1, x, 1, r, y}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), 1, x, 1, R, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), 1, x, x^(-1), r, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), 1, x, x^(-1), R, x}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), 1, x, x, r/x, y}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), 1, x, x, R/x, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), 1, x, y, r/x, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), 1, x, y, R/x, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), 1, x, y, r/y, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), 1, x, y, R/y, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), 1, x, y, r/(x*y), x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), 1, x, y, R/(x*y), x}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), 1, y, 1, r, x}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), 1, y, 1, R, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), 1, y, x, r/x, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), 1, y, x, R/x, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), 1, y, x, r/y, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), 1, y, x, R/y, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), 1, y, x, r/(x*y), x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), 1, y, x, R/(x*y), x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), 1, y, y^(-1), r, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), 1, y, y^(-1), R, x}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), 1, y, y, r/y, x}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), 1, y, y, R/y, x}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), x, 1, 1, r, y}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), x, 1, 1, R, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), x, 1, x, r/x, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), x, 1, x, R/x, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), x, 1, x, r/(x*y), y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), x, 1, x, R/(x*y), y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), x, 1, y, r/y, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), x, 1, y, R/y, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), x, 1, y, r/(x*y), x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), x, 1, y, R/(x*y), x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), x, x^(-1), 1, r, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), x, x^(-1), 1, R, x}] - 
 Li[{1, 1, 1, 1, 5, 1}, {x^(-1), x, x^(-1), x, r, y}] - 
 Li[{1, 1, 1, 1, 5, 1}, {x^(-1), x, x^(-1), x, R, y}] - 
 Li[{1, 1, 1, 1, 5, 1}, {x^(-1), x, x^(-1), x, r/x, x}] - 
 Li[{1, 1, 1, 1, 5, 1}, {x^(-1), x, x^(-1), x, R/x, x}] + 
 Li[{1, 1, 1, 1, 5, 1}, {x^(-1), x, x^(-1), x, r/y, y}] + 
 Li[{1, 1, 1, 1, 5, 1}, {x^(-1), x, x^(-1), x, R/y, y}] - 
 Li[{1, 1, 1, 1, 5, 1}, {x^(-1), x, x^(-1), y, r, x}] - 
 Li[{1, 1, 1, 1, 5, 1}, {x^(-1), x, x^(-1), y, R, x}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), x, x, 1, r/(x*y), y}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), x, x, 1, R/(x*y), y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), x, x, x^(-1), r, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), x, x, x^(-1), R, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), x, x, x^(-1), r/y, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), x, x, x^(-1), R/y, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), x, x, y^(-1), r/x, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), x, x, y^(-1), R/x, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), x, x, y, r/(x*y), y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), x, x, y, R/(x*y), y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), x, y^(-1), 1, r, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), x, y^(-1), 1, R, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), x, y^(-1), x, r/x, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), x, y^(-1), x, R/x, y}] + 
 Li[{1, 1, 1, 1, 5, 1}, {x^(-1), x, y^(-1), y, r/x, x}] + 
 Li[{1, 1, 1, 1, 5, 1}, {x^(-1), x, y^(-1), y, R/x, x}] + 
 Li[{1, 1, 1, 1, 5, 1}, {x^(-1), x, y^(-1), y, r/y, y}] + 
 Li[{1, 1, 1, 1, 5, 1}, {x^(-1), x, y^(-1), y, R/y, y}] - 
 Li[{1, 1, 1, 1, 5, 1}, {x^(-1), x, y, x^(-1), r, x}] - 
 Li[{1, 1, 1, 1, 5, 1}, {x^(-1), x, y, x^(-1), R, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), x, y, x, r/(x*y), y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), x, y, x, R/(x*y), y}] - 
 Li[{1, 1, 1, 1, 5, 1}, {x^(-1), x, y, y^(-1), r, y}] - 
 Li[{1, 1, 1, 1, 5, 1}, {x^(-1), x, y, y^(-1), R, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), x, y, y, r/(x*y), x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), x, y, y, R/(x*y), x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), y^(-1), 1, x, r, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), y^(-1), 1, x, R, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), y^(-1), 1, y, r, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), y^(-1), 1, y, R, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), y^(-1), x, 1, r, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), y^(-1), x, 1, R, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), y^(-1), x, x, r/x, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), y^(-1), x, x, R/x, y}] + 
 Li[{1, 1, 1, 1, 5, 1}, {x^(-1), y^(-1), x, y, r/x, x}] + 
 Li[{1, 1, 1, 1, 5, 1}, {x^(-1), y^(-1), x, y, R/x, x}] + 
 Li[{1, 1, 1, 1, 5, 1}, {x^(-1), y^(-1), x, y, r/y, y}] + 
 Li[{1, 1, 1, 1, 5, 1}, {x^(-1), y^(-1), x, y, R/y, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), y^(-1), y, 1, r, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), y^(-1), y, 1, R, x}] + 
 Li[{1, 1, 1, 1, 5, 1}, {x^(-1), y^(-1), y, x, r/x, x}] + 
 Li[{1, 1, 1, 1, 5, 1}, {x^(-1), y^(-1), y, x, R/x, x}] + 
 Li[{1, 1, 1, 1, 5, 1}, {x^(-1), y^(-1), y, x, r/y, y}] + 
 Li[{1, 1, 1, 1, 5, 1}, {x^(-1), y^(-1), y, x, R/y, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), y^(-1), y, y, r/y, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), y^(-1), y, y, R/y, x}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), y, 1, 1, r, x}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), y, 1, 1, R, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), y, 1, x, r/x, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), y, 1, x, R/x, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), y, 1, y, r/y, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), y, 1, y, R/y, x}] - 
 Li[{1, 1, 1, 1, 5, 1}, {x^(-1), y, x, x^(-1), r, x}] - 
 Li[{1, 1, 1, 1, 5, 1}, {x^(-1), y, x, x^(-1), R, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), y, x, x, r/(x*y), y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), y, x, x, R/(x*y), y}] - 
 Li[{1, 1, 1, 1, 5, 1}, {x^(-1), y, x, y^(-1), r, y}] - 
 Li[{1, 1, 1, 1, 5, 1}, {x^(-1), y, x, y^(-1), R, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), y, x, y, r/(x*y), x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), y, x, y, R/(x*y), x}] - 
 Li[{1, 1, 1, 1, 5, 1}, {x^(-1), y, y^(-1), x, r, y}] - 
 Li[{1, 1, 1, 1, 5, 1}, {x^(-1), y, y^(-1), x, R, y}] - 
 Li[{1, 1, 1, 1, 5, 1}, {x^(-1), y, y^(-1), y, r, x}] - 
 Li[{1, 1, 1, 1, 5, 1}, {x^(-1), y, y^(-1), y, R, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), y, y, x, r/(x*y), x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), y, y, x, R/(x*y), x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), y, y, y^(-1), r, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x^(-1), y, y, y^(-1), R, x}] - 
 8*Li[{1, 1, 1, 1, 5, 1}, {x, 1, 1, 1, r, y}] - 
 8*Li[{1, 1, 1, 1, 5, 1}, {x, 1, 1, 1, R, y}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {x, 1, 1, x, r/x, y}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {x, 1, 1, x, R/x, y}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {x, 1, 1, x, r/(x*y), y}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {x, 1, 1, x, R/(x*y), y}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {x, 1, 1, y, r/y, y}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {x, 1, 1, y, R/y, y}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {x, 1, 1, y, r/(x*y), x}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {x, 1, 1, y, R/(x*y), x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, 1, x^(-1), x, r/y, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, 1, x^(-1), x, R/y, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, 1, x^(-1), y, r/y, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, 1, x^(-1), y, R/y, x}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {x, 1, x, 1, r/(x*y), y}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {x, 1, x, 1, R/(x*y), y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, 1, x, x^(-1), r, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, 1, x, x^(-1), R, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, 1, x, x^(-1), r/y, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, 1, x, x^(-1), R/y, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, 1, x, y^(-1), r/x, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, 1, x, y^(-1), R/x, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, 1, x, y, r/(x*y), y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, 1, x, y, R/(x*y), y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, 1, y^(-1), x, r/x, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, 1, y^(-1), x, R/x, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, 1, y^(-1), y, r/x, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, 1, y^(-1), y, R/x, x}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {x, 1, y, 1, r/(x*y), x}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {x, 1, y, 1, R/(x*y), x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, 1, y, x^(-1), r/y, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, 1, y, x^(-1), R/y, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, 1, y, x, r/(x*y), y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, 1, y, x, R/(x*y), y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, 1, y, y^(-1), r, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, 1, y, y^(-1), R, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, 1, y, y^(-1), r/x, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, 1, y, y^(-1), R/x, x}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {x, x^(-1), 1, 1, r, x}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {x, x^(-1), 1, 1, R, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, x^(-1), 1, x, r, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, x^(-1), 1, x, R, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, x^(-1), 1, x, r/x, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, x^(-1), 1, x, R/x, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, x^(-1), 1, y, r, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, x^(-1), 1, y, R, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, x^(-1), 1, y, r/y, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, x^(-1), 1, y, R/y, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, x^(-1), x, 1, r, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, x^(-1), x, 1, R, y}] + 
 Li[{1, 1, 1, 1, 5, 1}, {x, x^(-1), x, x^(-1), r, x}] + 
 Li[{1, 1, 1, 1, 5, 1}, {x, x^(-1), x, x^(-1), R, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, x^(-1), x, x, r/x, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, x^(-1), x, x, R/x, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, x^(-1), x, x, r/(x*y), y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, x^(-1), x, x, R/(x*y), y}] - 
 Li[{1, 1, 1, 1, 5, 1}, {x, x^(-1), x, y^(-1), r, y}] - 
 Li[{1, 1, 1, 1, 5, 1}, {x, x^(-1), x, y^(-1), R, y}] - 
 Li[{1, 1, 1, 1, 5, 1}, {x, x^(-1), x, y, r/x, x}] - 
 Li[{1, 1, 1, 1, 5, 1}, {x, x^(-1), x, y, R/x, x}] - 
 Li[{1, 1, 1, 1, 5, 1}, {x, x^(-1), x, y, r/y, y}] - 
 Li[{1, 1, 1, 1, 5, 1}, {x, x^(-1), x, y, R/y, y}] - 
 Li[{1, 1, 1, 1, 5, 1}, {x, x^(-1), y^(-1), x, r, y}] - 
 Li[{1, 1, 1, 1, 5, 1}, {x, x^(-1), y^(-1), x, R, y}] - 
 Li[{1, 1, 1, 1, 5, 1}, {x, x^(-1), y^(-1), y, r, x}] - 
 Li[{1, 1, 1, 1, 5, 1}, {x, x^(-1), y^(-1), y, R, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, x^(-1), y, 1, r, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, x^(-1), y, 1, R, x}] - 
 Li[{1, 1, 1, 1, 5, 1}, {x, x^(-1), y, x, r/x, x}] - 
 Li[{1, 1, 1, 1, 5, 1}, {x, x^(-1), y, x, R/x, x}] - 
 Li[{1, 1, 1, 1, 5, 1}, {x, x^(-1), y, x, r/y, y}] - 
 Li[{1, 1, 1, 1, 5, 1}, {x, x^(-1), y, x, R/y, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, x^(-1), y, y, r/y, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, x^(-1), y, y, R/y, x}] - 
 8*Li[{1, 1, 1, 1, 5, 1}, {x, x, 1, 1, r/(x*y), y}] - 
 8*Li[{1, 1, 1, 1, 5, 1}, {x, x, 1, 1, R/(x*y), y}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {x, x, 1, x^(-1), r/y, y}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {x, x, 1, x^(-1), R/y, y}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {x, x, 1, y^(-1), r/x, y}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {x, x, 1, y^(-1), R/x, y}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {x, x, x^(-1), 1, r, y}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {x, x, x^(-1), 1, R, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, x, x^(-1), x, r/x, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, x, x^(-1), x, R/x, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, x, x^(-1), x, r/(x*y), y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, x, x^(-1), x, R/(x*y), y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, x, x^(-1), y^(-1), r, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, x, x^(-1), y^(-1), R, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, x, x^(-1), y, r/y, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, x, x^(-1), y, R/y, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, x, y^(-1), x^(-1), r, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, x, y^(-1), x^(-1), R, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, x, y^(-1), y, r/(x*y), y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, x, y^(-1), y, R/(x*y), y}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {x, x, y, 1, r/(x*y), y}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {x, x, y, 1, R/(x*y), y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, x, y, x^(-1), r/y, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, x, y, x^(-1), R/y, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, x, y, y^(-1), r/x, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, x, y, y^(-1), R/x, y}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {x, y^(-1), 1, 1, r, y}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {x, y^(-1), 1, 1, R, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, y^(-1), 1, x, r/x, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, y^(-1), 1, x, R/x, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, y^(-1), 1, y, r/y, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, y^(-1), 1, y, R/y, y}] - 
 Li[{1, 1, 1, 1, 5, 1}, {x, y^(-1), x^(-1), x, r, y}] - 
 Li[{1, 1, 1, 1, 5, 1}, {x, y^(-1), x^(-1), x, R, y}] - 
 Li[{1, 1, 1, 1, 5, 1}, {x, y^(-1), x^(-1), y, r, x}] - 
 Li[{1, 1, 1, 1, 5, 1}, {x, y^(-1), x^(-1), y, R, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, y^(-1), x, x^(-1), r, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, y^(-1), x, x^(-1), R, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, y^(-1), x, y, r/(x*y), y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, y^(-1), x, y, R/(x*y), y}] - 
 Li[{1, 1, 1, 1, 5, 1}, {x, y^(-1), y, x^(-1), r, x}] - 
 Li[{1, 1, 1, 1, 5, 1}, {x, y^(-1), y, x^(-1), R, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, y^(-1), y, x, r/(x*y), y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, y^(-1), y, x, R/(x*y), y}] - 
 Li[{1, 1, 1, 1, 5, 1}, {x, y^(-1), y, y^(-1), r, y}] - 
 Li[{1, 1, 1, 1, 5, 1}, {x, y^(-1), y, y^(-1), R, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, y^(-1), y, y, r/(x*y), x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, y^(-1), y, y, R/(x*y), x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, y, 1, x, r/(x*y), y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, y, 1, x, R/(x*y), y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, y, 1, y, r/(x*y), x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, y, 1, y, R/(x*y), x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, y, x^(-1), 1, r, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, y, x^(-1), 1, R, x}] - 
 Li[{1, 1, 1, 1, 5, 1}, {x, y, x^(-1), x, r/x, x}] - 
 Li[{1, 1, 1, 1, 5, 1}, {x, y, x^(-1), x, R/x, x}] - 
 Li[{1, 1, 1, 1, 5, 1}, {x, y, x^(-1), x, r/y, y}] - 
 Li[{1, 1, 1, 1, 5, 1}, {x, y, x^(-1), x, R/y, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, y, x^(-1), y, r/y, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, y, x^(-1), y, R/y, x}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {x, y, x, 1, r/(x*y), y}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {x, y, x, 1, R/(x*y), y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, y, x, x^(-1), r/y, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, y, x, x^(-1), R/y, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, y, x, y^(-1), r/x, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, y, x, y^(-1), R/x, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, y, y^(-1), 1, r, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, y, y^(-1), 1, R, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, y, y^(-1), x, r/x, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, y, y^(-1), x, R/x, y}] - 
 Li[{1, 1, 1, 1, 5, 1}, {x, y, y^(-1), y, r/x, x}] - 
 Li[{1, 1, 1, 1, 5, 1}, {x, y, y^(-1), y, R/x, x}] - 
 Li[{1, 1, 1, 1, 5, 1}, {x, y, y^(-1), y, r/y, y}] - 
 Li[{1, 1, 1, 1, 5, 1}, {x, y, y^(-1), y, R/y, y}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {x, y, y, 1, r/(x*y), x}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {x, y, y, 1, R/(x*y), x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, y, y, x^(-1), r/y, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, y, y, x^(-1), R/y, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, y, y, y^(-1), r/x, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {x, y, y, y^(-1), R/x, x}] - 
 8*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), 1, 1, 1, r, y}] - 
 8*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), 1, 1, 1, R, y}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), 1, 1, x, r, y}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), 1, 1, x, R, y}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), 1, 1, x, r/x, y}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), 1, 1, x, R/x, y}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), 1, 1, y, r, x}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), 1, 1, y, R, x}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), 1, 1, y, r/y, y}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), 1, 1, y, R/y, y}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), 1, x, 1, r, y}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), 1, x, 1, R, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), 1, x, x^(-1), r, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), 1, x, x^(-1), R, y}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), 1, x, x, r/x, y}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), 1, x, x, R/x, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), 1, x, y, r/x, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), 1, x, y, R/x, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), 1, x, y, r/y, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), 1, x, y, R/y, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), 1, x, y, r/(x*y), y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), 1, x, y, R/(x*y), y}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), 1, y, 1, r, x}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), 1, y, 1, R, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), 1, y, x, r/x, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), 1, y, x, R/x, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), 1, y, x, r/y, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), 1, y, x, R/y, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), 1, y, x, r/(x*y), y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), 1, y, x, R/(x*y), y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), 1, y, y^(-1), r, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), 1, y, y^(-1), R, y}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), 1, y, y, r/y, x}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), 1, y, y, R/y, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), x^(-1), 1, x, r, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), x^(-1), 1, x, R, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), x^(-1), 1, y, r, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), x^(-1), 1, y, R, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), x^(-1), x, 1, r, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), x^(-1), x, 1, R, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), x^(-1), x, x, r/x, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), x^(-1), x, x, R/x, y}] + 
 Li[{1, 1, 1, 1, 5, 1}, {y^(-1), x^(-1), x, y, r/x, x}] + 
 Li[{1, 1, 1, 1, 5, 1}, {y^(-1), x^(-1), x, y, R/x, x}] + 
 Li[{1, 1, 1, 1, 5, 1}, {y^(-1), x^(-1), x, y, r/y, y}] + 
 Li[{1, 1, 1, 1, 5, 1}, {y^(-1), x^(-1), x, y, R/y, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), x^(-1), y, 1, r, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), x^(-1), y, 1, R, x}] + 
 Li[{1, 1, 1, 1, 5, 1}, {y^(-1), x^(-1), y, x, r/x, x}] + 
 Li[{1, 1, 1, 1, 5, 1}, {y^(-1), x^(-1), y, x, R/x, x}] + 
 Li[{1, 1, 1, 1, 5, 1}, {y^(-1), x^(-1), y, x, r/y, y}] + 
 Li[{1, 1, 1, 1, 5, 1}, {y^(-1), x^(-1), y, x, R/y, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), x^(-1), y, y, r/y, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), x^(-1), y, y, R/y, x}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), x, 1, 1, r, y}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), x, 1, 1, R, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), x, 1, x, r/x, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), x, 1, x, R/x, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), x, 1, y, r/y, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), x, 1, y, R/y, y}] - 
 Li[{1, 1, 1, 1, 5, 1}, {y^(-1), x, x^(-1), x, r, y}] - 
 Li[{1, 1, 1, 1, 5, 1}, {y^(-1), x, x^(-1), x, R, y}] - 
 Li[{1, 1, 1, 1, 5, 1}, {y^(-1), x, x^(-1), y, r, x}] - 
 Li[{1, 1, 1, 1, 5, 1}, {y^(-1), x, x^(-1), y, R, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), x, x, x^(-1), r, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), x, x, x^(-1), R, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), x, x, y, r/(x*y), y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), x, x, y, R/(x*y), y}] - 
 Li[{1, 1, 1, 1, 5, 1}, {y^(-1), x, y, x^(-1), r, x}] - 
 Li[{1, 1, 1, 1, 5, 1}, {y^(-1), x, y, x^(-1), R, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), x, y, x, r/(x*y), y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), x, y, x, R/(x*y), y}] - 
 Li[{1, 1, 1, 1, 5, 1}, {y^(-1), x, y, y^(-1), r, y}] - 
 Li[{1, 1, 1, 1, 5, 1}, {y^(-1), x, y, y^(-1), R, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), x, y, y, r/(x*y), x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), x, y, y, R/(x*y), x}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), y, 1, 1, r, x}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), y, 1, 1, R, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), y, 1, x, r/x, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), y, 1, x, R/x, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), y, 1, x, r/(x*y), y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), y, 1, x, R/(x*y), y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), y, 1, y, r/y, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), y, 1, y, R/y, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), y, 1, y, r/(x*y), x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), y, 1, y, R/(x*y), x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), y, x^(-1), 1, r, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), y, x^(-1), 1, R, x}] + 
 Li[{1, 1, 1, 1, 5, 1}, {y^(-1), y, x^(-1), x, r/x, x}] + 
 Li[{1, 1, 1, 1, 5, 1}, {y^(-1), y, x^(-1), x, R/x, x}] + 
 Li[{1, 1, 1, 1, 5, 1}, {y^(-1), y, x^(-1), x, r/y, y}] + 
 Li[{1, 1, 1, 1, 5, 1}, {y^(-1), y, x^(-1), x, R/y, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), y, x^(-1), y, r/y, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), y, x^(-1), y, R/y, x}] - 
 Li[{1, 1, 1, 1, 5, 1}, {y^(-1), y, x, x^(-1), r, x}] - 
 Li[{1, 1, 1, 1, 5, 1}, {y^(-1), y, x, x^(-1), R, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), y, x, x, r/(x*y), y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), y, x, x, R/(x*y), y}] - 
 Li[{1, 1, 1, 1, 5, 1}, {y^(-1), y, x, y^(-1), r, y}] - 
 Li[{1, 1, 1, 1, 5, 1}, {y^(-1), y, x, y^(-1), R, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), y, x, y, r/(x*y), x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), y, x, y, R/(x*y), x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), y, y^(-1), 1, r, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), y, y^(-1), 1, R, y}] - 
 Li[{1, 1, 1, 1, 5, 1}, {y^(-1), y, y^(-1), x, r, y}] - 
 Li[{1, 1, 1, 1, 5, 1}, {y^(-1), y, y^(-1), x, R, y}] - 
 Li[{1, 1, 1, 1, 5, 1}, {y^(-1), y, y^(-1), y, r, x}] - 
 Li[{1, 1, 1, 1, 5, 1}, {y^(-1), y, y^(-1), y, R, x}] + 
 Li[{1, 1, 1, 1, 5, 1}, {y^(-1), y, y^(-1), y, r/x, x}] + 
 Li[{1, 1, 1, 1, 5, 1}, {y^(-1), y, y^(-1), y, R/x, x}] - 
 Li[{1, 1, 1, 1, 5, 1}, {y^(-1), y, y^(-1), y, r/y, y}] - 
 Li[{1, 1, 1, 1, 5, 1}, {y^(-1), y, y^(-1), y, R/y, y}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), y, y, 1, r/(x*y), x}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), y, y, 1, R/(x*y), x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), y, y, x^(-1), r/y, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), y, y, x^(-1), R/y, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), y, y, x, r/(x*y), x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), y, y, x, R/(x*y), x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), y, y, y^(-1), r, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), y, y, y^(-1), R, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), y, y, y^(-1), r/x, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y^(-1), y, y, y^(-1), R/x, x}] - 
 8*Li[{1, 1, 1, 1, 5, 1}, {y, 1, 1, 1, r, x}] - 
 8*Li[{1, 1, 1, 1, 5, 1}, {y, 1, 1, 1, R, x}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {y, 1, 1, x, r/x, x}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {y, 1, 1, x, R/x, x}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {y, 1, 1, x, r/(x*y), y}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {y, 1, 1, x, R/(x*y), y}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {y, 1, 1, y, r/y, x}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {y, 1, 1, y, R/y, x}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {y, 1, 1, y, r/(x*y), x}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {y, 1, 1, y, R/(x*y), x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, 1, x^(-1), x, r/y, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, 1, x^(-1), x, R/y, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, 1, x^(-1), y, r/y, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, 1, x^(-1), y, R/y, x}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {y, 1, x, 1, r/(x*y), y}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {y, 1, x, 1, R/(x*y), y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, 1, x, x^(-1), r, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, 1, x, x^(-1), R, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, 1, x, x^(-1), r/y, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, 1, x, x^(-1), R/y, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, 1, x, y^(-1), r/x, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, 1, x, y^(-1), R/x, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, 1, x, y, r/(x*y), x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, 1, x, y, R/(x*y), x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, 1, y^(-1), x, r/x, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, 1, y^(-1), x, R/x, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, 1, y^(-1), y, r/x, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, 1, y^(-1), y, R/x, x}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {y, 1, y, 1, r/(x*y), x}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {y, 1, y, 1, R/(x*y), x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, 1, y, x^(-1), r/y, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, 1, y, x^(-1), R/y, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, 1, y, x, r/(x*y), x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, 1, y, x, R/(x*y), x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, 1, y, y^(-1), r, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, 1, y, y^(-1), R, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, 1, y, y^(-1), r/x, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, 1, y, y^(-1), R/x, x}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {y, x^(-1), 1, 1, r, x}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {y, x^(-1), 1, 1, R, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, x^(-1), 1, x, r/x, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, x^(-1), 1, x, R/x, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, x^(-1), 1, y, r/y, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, x^(-1), 1, y, R/y, x}] - 
 Li[{1, 1, 1, 1, 5, 1}, {y, x^(-1), x, x^(-1), r, x}] - 
 Li[{1, 1, 1, 1, 5, 1}, {y, x^(-1), x, x^(-1), R, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, x^(-1), x, x, r/(x*y), y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, x^(-1), x, x, R/(x*y), y}] - 
 Li[{1, 1, 1, 1, 5, 1}, {y, x^(-1), x, y^(-1), r, y}] - 
 Li[{1, 1, 1, 1, 5, 1}, {y, x^(-1), x, y^(-1), R, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, x^(-1), x, y, r/(x*y), x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, x^(-1), x, y, R/(x*y), x}] - 
 Li[{1, 1, 1, 1, 5, 1}, {y, x^(-1), y^(-1), x, r, y}] - 
 Li[{1, 1, 1, 1, 5, 1}, {y, x^(-1), y^(-1), x, R, y}] - 
 Li[{1, 1, 1, 1, 5, 1}, {y, x^(-1), y^(-1), y, r, x}] - 
 Li[{1, 1, 1, 1, 5, 1}, {y, x^(-1), y^(-1), y, R, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, x^(-1), y, x, r/(x*y), x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, x^(-1), y, x, R/(x*y), x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, x^(-1), y, y^(-1), r, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, x^(-1), y, y^(-1), R, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, x, 1, x, r/(x*y), y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, x, 1, x, R/(x*y), y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, x, 1, y, r/(x*y), x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, x, 1, y, R/(x*y), x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, x, x^(-1), 1, r, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, x, x^(-1), 1, R, x}] - 
 Li[{1, 1, 1, 1, 5, 1}, {y, x, x^(-1), x, r/x, x}] - 
 Li[{1, 1, 1, 1, 5, 1}, {y, x, x^(-1), x, R/x, x}] - 
 Li[{1, 1, 1, 1, 5, 1}, {y, x, x^(-1), x, r/y, y}] - 
 Li[{1, 1, 1, 1, 5, 1}, {y, x, x^(-1), x, R/y, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, x, x^(-1), y, r/y, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, x, x^(-1), y, R/y, x}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {y, x, x, 1, r/(x*y), y}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {y, x, x, 1, R/(x*y), y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, x, x, x^(-1), r/y, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, x, x, x^(-1), R/y, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, x, x, y^(-1), r/x, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, x, x, y^(-1), R/x, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, x, y^(-1), 1, r, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, x, y^(-1), 1, R, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, x, y^(-1), x, r/x, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, x, y^(-1), x, R/x, y}] - 
 Li[{1, 1, 1, 1, 5, 1}, {y, x, y^(-1), y, r/x, x}] - 
 Li[{1, 1, 1, 1, 5, 1}, {y, x, y^(-1), y, R/x, x}] - 
 Li[{1, 1, 1, 1, 5, 1}, {y, x, y^(-1), y, r/y, y}] - 
 Li[{1, 1, 1, 1, 5, 1}, {y, x, y^(-1), y, R/y, y}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {y, x, y, 1, r/(x*y), x}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {y, x, y, 1, R/(x*y), x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, x, y, x^(-1), r/y, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, x, y, x^(-1), R/y, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, x, y, y^(-1), r/x, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, x, y, y^(-1), R/x, x}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {y, y^(-1), 1, 1, r, y}] - 
 4*Li[{1, 1, 1, 1, 5, 1}, {y, y^(-1), 1, 1, R, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, y^(-1), 1, x, r, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, y^(-1), 1, x, R, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, y^(-1), 1, x, r/x, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, y^(-1), 1, x, R/x, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, y^(-1), 1, y, r, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, y^(-1), 1, y, R, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, y^(-1), 1, y, r/y, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, y^(-1), 1, y, R/y, y}] - 
 Li[{1, 1, 1, 1, 5, 1}, {y, y^(-1), x^(-1), x, r, y}] - 
 Li[{1, 1, 1, 1, 5, 1}, {y, y^(-1), x^(-1), x, R, y}] - 
 Li[{1, 1, 1, 1, 5, 1}, {y, y^(-1), x^(-1), y, r, x}] - 
 Li[{1, 1, 1, 1, 5, 1}, {y, y^(-1), x^(-1), y, R, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, y^(-1), x, 1, r, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, y^(-1), x, 1, R, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, y^(-1), x, x, r/x, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, y^(-1), x, x, R/x, y}] - 
 Li[{1, 1, 1, 1, 5, 1}, {y, y^(-1), x, y, r/x, x}] - 
 Li[{1, 1, 1, 1, 5, 1}, {y, y^(-1), x, y, R/x, x}] - 
 Li[{1, 1, 1, 1, 5, 1}, {y, y^(-1), x, y, r/y, y}] - 
 Li[{1, 1, 1, 1, 5, 1}, {y, y^(-1), x, y, R/y, y}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, y^(-1), y, 1, r, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, y^(-1), y, 1, R, x}] - 
 Li[{1, 1, 1, 1, 5, 1}, {y, y^(-1), y, x^(-1), r, x}] - 
 Li[{1, 1, 1, 1, 5, 1}, {y, y^(-1), y, x^(-1), R, x}] - 
 Li[{1, 1, 1, 1, 5, 1}, {y, y^(-1), y, x, r/x, x}] - 
 Li[{1, 1, 1, 1, 5, 1}, {y, y^(-1), y, x, R/x, x}] - 
 Li[{1, 1, 1, 1, 5, 1}, {y, y^(-1), y, x, r/y, y}] - 
 Li[{1, 1, 1, 1, 5, 1}, {y, y^(-1), y, x, R/y, y}] + 
 Li[{1, 1, 1, 1, 5, 1}, {y, y^(-1), y, y^(-1), r, y}] + 
 Li[{1, 1, 1, 1, 5, 1}, {y, y^(-1), y, y^(-1), R, y}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, y^(-1), y, y, r/y, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, y^(-1), y, y, R/y, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, y^(-1), y, y, r/(x*y), x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, y^(-1), y, y, R/(x*y), x}] - 
 8*Li[{1, 1, 1, 1, 5, 1}, {y, y, 1, 1, r/(x*y), x}] - 
 8*Li[{1, 1, 1, 1, 5, 1}, {y, y, 1, 1, R/(x*y), x}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {y, y, 1, x^(-1), r/y, x}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {y, y, 1, x^(-1), R/y, x}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {y, y, 1, y^(-1), r/x, x}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {y, y, 1, y^(-1), R/x, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, y, x^(-1), x, r/(x*y), x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, y, x^(-1), x, R/(x*y), x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, y, x^(-1), y^(-1), r, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, y, x^(-1), y^(-1), R, x}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {y, y, x, 1, r/(x*y), x}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {y, y, x, 1, R/(x*y), x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, y, x, x^(-1), r/y, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, y, x, x^(-1), R/y, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, y, x, y^(-1), r/x, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, y, x, y^(-1), R/x, x}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {y, y, y^(-1), 1, r, x}] + 
 4*Li[{1, 1, 1, 1, 5, 1}, {y, y, y^(-1), 1, R, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, y, y^(-1), x^(-1), r, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, y, y^(-1), x^(-1), R, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, y, y^(-1), x, r/x, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, y, y^(-1), x, R/x, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, y, y^(-1), y, r/y, x}] - 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, y, y^(-1), y, R/y, x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, y, y^(-1), y, r/(x*y), x}] + 
 2*Li[{1, 1, 1, 1, 5, 1}, {y, y, y^(-1), y, R/(x*y), x}] - 
 8*Li[{1, 1, 1, 5, 1, 1}, {1, 1, 1, r, x, y}] - 
 8*Li[{1, 1, 1, 5, 1, 1}, {1, 1, 1, r, y, x}] - 
 8*Li[{1, 1, 1, 5, 1, 1}, {1, 1, 1, R, x, y}] - 
 8*Li[{1, 1, 1, 5, 1, 1}, {1, 1, 1, R, y, x}] + 
 8*Li[{1, 1, 1, 5, 1, 1}, {1, 1, 1, r/(x*y), x, y}] + 
 8*Li[{1, 1, 1, 5, 1, 1}, {1, 1, 1, r/(x*y), y, x}] + 
 8*Li[{1, 1, 1, 5, 1, 1}, {1, 1, 1, R/(x*y), x, y}] + 
 8*Li[{1, 1, 1, 5, 1, 1}, {1, 1, 1, R/(x*y), y, x}] - 
 4*Li[{1, 1, 1, 5, 1, 1}, {1, 1, x^(-1), r/y, x, y}] - 
 4*Li[{1, 1, 1, 5, 1, 1}, {1, 1, x^(-1), r/y, y, x}] - 
 4*Li[{1, 1, 1, 5, 1, 1}, {1, 1, x^(-1), R/y, x, y}] - 
 4*Li[{1, 1, 1, 5, 1, 1}, {1, 1, x^(-1), R/y, y, x}] + 
 4*Li[{1, 1, 1, 5, 1, 1}, {1, 1, x, r/x, x, y}] + 
 4*Li[{1, 1, 1, 5, 1, 1}, {1, 1, x, r/x, y, x}] + 
 4*Li[{1, 1, 1, 5, 1, 1}, {1, 1, x, R/x, x, y}] + 
 4*Li[{1, 1, 1, 5, 1, 1}, {1, 1, x, R/x, y, x}] - 
 4*Li[{1, 1, 1, 5, 1, 1}, {1, 1, y^(-1), r/x, x, y}] - 
 4*Li[{1, 1, 1, 5, 1, 1}, {1, 1, y^(-1), r/x, y, x}] - 
 4*Li[{1, 1, 1, 5, 1, 1}, {1, 1, y^(-1), R/x, x, y}] - 
 4*Li[{1, 1, 1, 5, 1, 1}, {1, 1, y^(-1), R/x, y, x}] + 
 4*Li[{1, 1, 1, 5, 1, 1}, {1, 1, y, r/y, x, y}] + 
 4*Li[{1, 1, 1, 5, 1, 1}, {1, 1, y, r/y, y, x}] + 
 4*Li[{1, 1, 1, 5, 1, 1}, {1, 1, y, R/y, x, y}] + 
 4*Li[{1, 1, 1, 5, 1, 1}, {1, 1, y, R/y, y, x}] - 
 2*Li[{1, 1, 1, 5, 1, 1}, {1, x^(-1), x, r/(x*y), x, y}] - 
 2*Li[{1, 1, 1, 5, 1, 1}, {1, x^(-1), x, r/(x*y), y, x}] - 
 2*Li[{1, 1, 1, 5, 1, 1}, {1, x^(-1), x, R/(x*y), x, y}] - 
 2*Li[{1, 1, 1, 5, 1, 1}, {1, x^(-1), x, R/(x*y), y, x}] + 
 2*Li[{1, 1, 1, 5, 1, 1}, {1, x^(-1), y^(-1), r, x, y}] + 
 2*Li[{1, 1, 1, 5, 1, 1}, {1, x^(-1), y^(-1), r, y, x}] + 
 2*Li[{1, 1, 1, 5, 1, 1}, {1, x^(-1), y^(-1), R, x, y}] + 
 2*Li[{1, 1, 1, 5, 1, 1}, {1, x^(-1), y^(-1), R, y, x}] + 
 2*Li[{1, 1, 1, 5, 1, 1}, {1, x, x^(-1), r, x, y}] + 
 2*Li[{1, 1, 1, 5, 1, 1}, {1, x, x^(-1), r, y, x}] + 
 2*Li[{1, 1, 1, 5, 1, 1}, {1, x, x^(-1), R, x, y}] + 
 2*Li[{1, 1, 1, 5, 1, 1}, {1, x, x^(-1), R, y, x}] - 
 2*Li[{1, 1, 1, 5, 1, 1}, {1, x, y, r/(x*y), x, y}] - 
 2*Li[{1, 1, 1, 5, 1, 1}, {1, x, y, r/(x*y), y, x}] - 
 2*Li[{1, 1, 1, 5, 1, 1}, {1, x, y, R/(x*y), x, y}] - 
 2*Li[{1, 1, 1, 5, 1, 1}, {1, x, y, R/(x*y), y, x}] + 
 2*Li[{1, 1, 1, 5, 1, 1}, {1, y^(-1), x^(-1), r, x, y}] + 
 2*Li[{1, 1, 1, 5, 1, 1}, {1, y^(-1), x^(-1), r, y, x}] + 
 2*Li[{1, 1, 1, 5, 1, 1}, {1, y^(-1), x^(-1), R, x, y}] + 
 2*Li[{1, 1, 1, 5, 1, 1}, {1, y^(-1), x^(-1), R, y, x}] - 
 2*Li[{1, 1, 1, 5, 1, 1}, {1, y^(-1), y, r/(x*y), x, y}] - 
 2*Li[{1, 1, 1, 5, 1, 1}, {1, y^(-1), y, r/(x*y), y, x}] - 
 2*Li[{1, 1, 1, 5, 1, 1}, {1, y^(-1), y, R/(x*y), x, y}] - 
 2*Li[{1, 1, 1, 5, 1, 1}, {1, y^(-1), y, R/(x*y), y, x}] - 
 2*Li[{1, 1, 1, 5, 1, 1}, {1, y, x, r/(x*y), x, y}] - 
 2*Li[{1, 1, 1, 5, 1, 1}, {1, y, x, r/(x*y), y, x}] - 
 2*Li[{1, 1, 1, 5, 1, 1}, {1, y, x, R/(x*y), x, y}] - 
 2*Li[{1, 1, 1, 5, 1, 1}, {1, y, x, R/(x*y), y, x}] + 
 2*Li[{1, 1, 1, 5, 1, 1}, {1, y, y^(-1), r, x, y}] + 
 2*Li[{1, 1, 1, 5, 1, 1}, {1, y, y^(-1), r, y, x}] + 
 2*Li[{1, 1, 1, 5, 1, 1}, {1, y, y^(-1), R, x, y}] + 
 2*Li[{1, 1, 1, 5, 1, 1}, {1, y, y^(-1), R, y, x}] + 
 4*Li[{1, 1, 1, 5, 1, 1}, {x^(-1), 1, 1, r, x, y}] + 
 4*Li[{1, 1, 1, 5, 1, 1}, {x^(-1), 1, 1, r, y, x}] + 
 4*Li[{1, 1, 1, 5, 1, 1}, {x^(-1), 1, 1, R, x, y}] + 
 4*Li[{1, 1, 1, 5, 1, 1}, {x^(-1), 1, 1, R, y, x}] - 
 2*Li[{1, 1, 1, 5, 1, 1}, {x^(-1), 1, x, r/x, x, y}] - 
 2*Li[{1, 1, 1, 5, 1, 1}, {x^(-1), 1, x, r/x, y, x}] - 
 2*Li[{1, 1, 1, 5, 1, 1}, {x^(-1), 1, x, R/x, x, y}] - 
 2*Li[{1, 1, 1, 5, 1, 1}, {x^(-1), 1, x, R/x, y, x}] - 
 2*Li[{1, 1, 1, 5, 1, 1}, {x^(-1), 1, y, r/y, x, y}] - 
 2*Li[{1, 1, 1, 5, 1, 1}, {x^(-1), 1, y, r/y, y, x}] - 
 2*Li[{1, 1, 1, 5, 1, 1}, {x^(-1), 1, y, R/y, x, y}] - 
 2*Li[{1, 1, 1, 5, 1, 1}, {x^(-1), 1, y, R/y, y, x}] - 
 2*Li[{1, 1, 1, 5, 1, 1}, {x^(-1), x, 1, r/(x*y), x, y}] - 
 2*Li[{1, 1, 1, 5, 1, 1}, {x^(-1), x, 1, r/(x*y), y, x}] - 
 2*Li[{1, 1, 1, 5, 1, 1}, {x^(-1), x, 1, R/(x*y), x, y}] - 
 2*Li[{1, 1, 1, 5, 1, 1}, {x^(-1), x, 1, R/(x*y), y, x}] - 
 Li[{1, 1, 1, 5, 1, 1}, {x^(-1), x, x^(-1), r, x, y}] - 
 Li[{1, 1, 1, 5, 1, 1}, {x^(-1), x, x^(-1), r, y, x}] - 
 Li[{1, 1, 1, 5, 1, 1}, {x^(-1), x, x^(-1), R, x, y}] - 
 Li[{1, 1, 1, 5, 1, 1}, {x^(-1), x, x^(-1), R, y, x}] + 
 Li[{1, 1, 1, 5, 1, 1}, {x^(-1), x, x^(-1), r/y, x, y}] + 
 Li[{1, 1, 1, 5, 1, 1}, {x^(-1), x, x^(-1), r/y, y, x}] + 
 Li[{1, 1, 1, 5, 1, 1}, {x^(-1), x, x^(-1), R/y, x, y}] + 
 Li[{1, 1, 1, 5, 1, 1}, {x^(-1), x, x^(-1), R/y, y, x}] + 
 Li[{1, 1, 1, 5, 1, 1}, {x^(-1), x, y^(-1), r/x, x, y}] + 
 Li[{1, 1, 1, 5, 1, 1}, {x^(-1), x, y^(-1), r/x, y, x}] + 
 Li[{1, 1, 1, 5, 1, 1}, {x^(-1), x, y^(-1), R/x, x, y}] + 
 Li[{1, 1, 1, 5, 1, 1}, {x^(-1), x, y^(-1), R/x, y, x}] + 
 Li[{1, 1, 1, 5, 1, 1}, {x^(-1), x, y, r/(x*y), x, y}] + 
 Li[{1, 1, 1, 5, 1, 1}, {x^(-1), x, y, r/(x*y), y, x}] + 
 Li[{1, 1, 1, 5, 1, 1}, {x^(-1), x, y, R/(x*y), x, y}] + 
 Li[{1, 1, 1, 5, 1, 1}, {x^(-1), x, y, R/(x*y), y, x}] - 
 2*Li[{1, 1, 1, 5, 1, 1}, {x^(-1), y^(-1), 1, r, x, y}] - 
 2*Li[{1, 1, 1, 5, 1, 1}, {x^(-1), y^(-1), 1, r, y, x}] - 
 2*Li[{1, 1, 1, 5, 1, 1}, {x^(-1), y^(-1), 1, R, x, y}] - 
 2*Li[{1, 1, 1, 5, 1, 1}, {x^(-1), y^(-1), 1, R, y, x}] + 
 Li[{1, 1, 1, 5, 1, 1}, {x^(-1), y^(-1), x, r/x, x, y}] + 
 Li[{1, 1, 1, 5, 1, 1}, {x^(-1), y^(-1), x, r/x, y, x}] + 
 Li[{1, 1, 1, 5, 1, 1}, {x^(-1), y^(-1), x, R/x, x, y}] + 
 Li[{1, 1, 1, 5, 1, 1}, {x^(-1), y^(-1), x, R/x, y, x}] + 
 Li[{1, 1, 1, 5, 1, 1}, {x^(-1), y^(-1), y, r/y, x, y}] + 
 Li[{1, 1, 1, 5, 1, 1}, {x^(-1), y^(-1), y, r/y, y, x}] + 
 Li[{1, 1, 1, 5, 1, 1}, {x^(-1), y^(-1), y, R/y, x, y}] + 
 Li[{1, 1, 1, 5, 1, 1}, {x^(-1), y^(-1), y, R/y, y, x}] + 
 Li[{1, 1, 1, 5, 1, 1}, {x^(-1), y, x, r/(x*y), x, y}] + 
 Li[{1, 1, 1, 5, 1, 1}, {x^(-1), y, x, r/(x*y), y, x}] + 
 Li[{1, 1, 1, 5, 1, 1}, {x^(-1), y, x, R/(x*y), x, y}] + 
 Li[{1, 1, 1, 5, 1, 1}, {x^(-1), y, x, R/(x*y), y, x}] - 
 Li[{1, 1, 1, 5, 1, 1}, {x^(-1), y, y^(-1), r, x, y}] - 
 Li[{1, 1, 1, 5, 1, 1}, {x^(-1), y, y^(-1), r, y, x}] - 
 Li[{1, 1, 1, 5, 1, 1}, {x^(-1), y, y^(-1), R, x, y}] - 
 Li[{1, 1, 1, 5, 1, 1}, {x^(-1), y, y^(-1), R, y, x}] - 
 4*Li[{1, 1, 1, 5, 1, 1}, {x, 1, 1, r/(x*y), x, y}] - 
 4*Li[{1, 1, 1, 5, 1, 1}, {x, 1, 1, r/(x*y), y, x}] - 
 4*Li[{1, 1, 1, 5, 1, 1}, {x, 1, 1, R/(x*y), x, y}] - 
 4*Li[{1, 1, 1, 5, 1, 1}, {x, 1, 1, R/(x*y), y, x}] + 
 2*Li[{1, 1, 1, 5, 1, 1}, {x, 1, x^(-1), r/y, x, y}] + 
 2*Li[{1, 1, 1, 5, 1, 1}, {x, 1, x^(-1), r/y, y, x}] + 
 2*Li[{1, 1, 1, 5, 1, 1}, {x, 1, x^(-1), R/y, x, y}] + 
 2*Li[{1, 1, 1, 5, 1, 1}, {x, 1, x^(-1), R/y, y, x}] + 
 2*Li[{1, 1, 1, 5, 1, 1}, {x, 1, y^(-1), r/x, x, y}] + 
 2*Li[{1, 1, 1, 5, 1, 1}, {x, 1, y^(-1), r/x, y, x}] + 
 2*Li[{1, 1, 1, 5, 1, 1}, {x, 1, y^(-1), R/x, x, y}] + 
 2*Li[{1, 1, 1, 5, 1, 1}, {x, 1, y^(-1), R/x, y, x}] + 
 2*Li[{1, 1, 1, 5, 1, 1}, {x, x^(-1), 1, r, x, y}] + 
 2*Li[{1, 1, 1, 5, 1, 1}, {x, x^(-1), 1, r, y, x}] + 
 2*Li[{1, 1, 1, 5, 1, 1}, {x, x^(-1), 1, R, x, y}] + 
 2*Li[{1, 1, 1, 5, 1, 1}, {x, x^(-1), 1, R, y, x}] - 
 Li[{1, 1, 1, 5, 1, 1}, {x, x^(-1), x, r/x, x, y}] - 
 Li[{1, 1, 1, 5, 1, 1}, {x, x^(-1), x, r/x, y, x}] - 
 Li[{1, 1, 1, 5, 1, 1}, {x, x^(-1), x, R/x, x, y}] - 
 Li[{1, 1, 1, 5, 1, 1}, {x, x^(-1), x, R/x, y, x}] + 
 Li[{1, 1, 1, 5, 1, 1}, {x, x^(-1), x, r/(x*y), x, y}] + 
 Li[{1, 1, 1, 5, 1, 1}, {x, x^(-1), x, r/(x*y), y, x}] + 
 Li[{1, 1, 1, 5, 1, 1}, {x, x^(-1), x, R/(x*y), x, y}] + 
 Li[{1, 1, 1, 5, 1, 1}, {x, x^(-1), x, R/(x*y), y, x}] - 
 Li[{1, 1, 1, 5, 1, 1}, {x, x^(-1), y^(-1), r, x, y}] - 
 Li[{1, 1, 1, 5, 1, 1}, {x, x^(-1), y^(-1), r, y, x}] - 
 Li[{1, 1, 1, 5, 1, 1}, {x, x^(-1), y^(-1), R, x, y}] - 
 Li[{1, 1, 1, 5, 1, 1}, {x, x^(-1), y^(-1), R, y, x}] - 
 Li[{1, 1, 1, 5, 1, 1}, {x, x^(-1), y, r/y, x, y}] - 
 Li[{1, 1, 1, 5, 1, 1}, {x, x^(-1), y, r/y, y, x}] - 
 Li[{1, 1, 1, 5, 1, 1}, {x, x^(-1), y, R/y, x, y}] - 
 Li[{1, 1, 1, 5, 1, 1}, {x, x^(-1), y, R/y, y, x}] - 
 Li[{1, 1, 1, 5, 1, 1}, {x, y^(-1), x^(-1), r, x, y}] - 
 Li[{1, 1, 1, 5, 1, 1}, {x, y^(-1), x^(-1), r, y, x}] - 
 Li[{1, 1, 1, 5, 1, 1}, {x, y^(-1), x^(-1), R, x, y}] - 
 Li[{1, 1, 1, 5, 1, 1}, {x, y^(-1), x^(-1), R, y, x}] + 
 Li[{1, 1, 1, 5, 1, 1}, {x, y^(-1), y, r/(x*y), x, y}] + 
 Li[{1, 1, 1, 5, 1, 1}, {x, y^(-1), y, r/(x*y), y, x}] + 
 Li[{1, 1, 1, 5, 1, 1}, {x, y^(-1), y, R/(x*y), x, y}] + 
 Li[{1, 1, 1, 5, 1, 1}, {x, y^(-1), y, R/(x*y), y, x}] + 
 2*Li[{1, 1, 1, 5, 1, 1}, {x, y, 1, r/(x*y), x, y}] + 
 2*Li[{1, 1, 1, 5, 1, 1}, {x, y, 1, r/(x*y), y, x}] + 
 2*Li[{1, 1, 1, 5, 1, 1}, {x, y, 1, R/(x*y), x, y}] + 
 2*Li[{1, 1, 1, 5, 1, 1}, {x, y, 1, R/(x*y), y, x}] - 
 Li[{1, 1, 1, 5, 1, 1}, {x, y, x^(-1), r/y, x, y}] - 
 Li[{1, 1, 1, 5, 1, 1}, {x, y, x^(-1), r/y, y, x}] - 
 Li[{1, 1, 1, 5, 1, 1}, {x, y, x^(-1), R/y, x, y}] - 
 Li[{1, 1, 1, 5, 1, 1}, {x, y, x^(-1), R/y, y, x}] - 
 Li[{1, 1, 1, 5, 1, 1}, {x, y, y^(-1), r/x, x, y}] - 
 Li[{1, 1, 1, 5, 1, 1}, {x, y, y^(-1), r/x, y, x}] - 
 Li[{1, 1, 1, 5, 1, 1}, {x, y, y^(-1), R/x, x, y}] - 
 Li[{1, 1, 1, 5, 1, 1}, {x, y, y^(-1), R/x, y, x}] + 
 4*Li[{1, 1, 1, 5, 1, 1}, {y^(-1), 1, 1, r, x, y}] + 
 4*Li[{1, 1, 1, 5, 1, 1}, {y^(-1), 1, 1, r, y, x}] + 
 4*Li[{1, 1, 1, 5, 1, 1}, {y^(-1), 1, 1, R, x, y}] + 
 4*Li[{1, 1, 1, 5, 1, 1}, {y^(-1), 1, 1, R, y, x}] - 
 2*Li[{1, 1, 1, 5, 1, 1}, {y^(-1), 1, x, r/x, x, y}] - 
 2*Li[{1, 1, 1, 5, 1, 1}, {y^(-1), 1, x, r/x, y, x}] - 
 2*Li[{1, 1, 1, 5, 1, 1}, {y^(-1), 1, x, R/x, x, y}] - 
 2*Li[{1, 1, 1, 5, 1, 1}, {y^(-1), 1, x, R/x, y, x}] - 
 2*Li[{1, 1, 1, 5, 1, 1}, {y^(-1), 1, y, r/y, x, y}] - 
 2*Li[{1, 1, 1, 5, 1, 1}, {y^(-1), 1, y, r/y, y, x}] - 
 2*Li[{1, 1, 1, 5, 1, 1}, {y^(-1), 1, y, R/y, x, y}] - 
 2*Li[{1, 1, 1, 5, 1, 1}, {y^(-1), 1, y, R/y, y, x}] - 
 2*Li[{1, 1, 1, 5, 1, 1}, {y^(-1), x^(-1), 1, r, x, y}] - 
 2*Li[{1, 1, 1, 5, 1, 1}, {y^(-1), x^(-1), 1, r, y, x}] - 
 2*Li[{1, 1, 1, 5, 1, 1}, {y^(-1), x^(-1), 1, R, x, y}] - 
 2*Li[{1, 1, 1, 5, 1, 1}, {y^(-1), x^(-1), 1, R, y, x}] + 
 Li[{1, 1, 1, 5, 1, 1}, {y^(-1), x^(-1), x, r/x, x, y}] + 
 Li[{1, 1, 1, 5, 1, 1}, {y^(-1), x^(-1), x, r/x, y, x}] + 
 Li[{1, 1, 1, 5, 1, 1}, {y^(-1), x^(-1), x, R/x, x, y}] + 
 Li[{1, 1, 1, 5, 1, 1}, {y^(-1), x^(-1), x, R/x, y, x}] + 
 Li[{1, 1, 1, 5, 1, 1}, {y^(-1), x^(-1), y, r/y, x, y}] + 
 Li[{1, 1, 1, 5, 1, 1}, {y^(-1), x^(-1), y, r/y, y, x}] + 
 Li[{1, 1, 1, 5, 1, 1}, {y^(-1), x^(-1), y, R/y, x, y}] + 
 Li[{1, 1, 1, 5, 1, 1}, {y^(-1), x^(-1), y, R/y, y, x}] - 
 Li[{1, 1, 1, 5, 1, 1}, {y^(-1), x, x^(-1), r, x, y}] - 
 Li[{1, 1, 1, 5, 1, 1}, {y^(-1), x, x^(-1), r, y, x}] - 
 Li[{1, 1, 1, 5, 1, 1}, {y^(-1), x, x^(-1), R, x, y}] - 
 Li[{1, 1, 1, 5, 1, 1}, {y^(-1), x, x^(-1), R, y, x}] + 
 Li[{1, 1, 1, 5, 1, 1}, {y^(-1), x, y, r/(x*y), x, y}] + 
 Li[{1, 1, 1, 5, 1, 1}, {y^(-1), x, y, r/(x*y), y, x}] + 
 Li[{1, 1, 1, 5, 1, 1}, {y^(-1), x, y, R/(x*y), x, y}] + 
 Li[{1, 1, 1, 5, 1, 1}, {y^(-1), x, y, R/(x*y), y, x}] - 
 2*Li[{1, 1, 1, 5, 1, 1}, {y^(-1), y, 1, r/(x*y), x, y}] - 
 2*Li[{1, 1, 1, 5, 1, 1}, {y^(-1), y, 1, r/(x*y), y, x}] - 
 2*Li[{1, 1, 1, 5, 1, 1}, {y^(-1), y, 1, R/(x*y), x, y}] - 
 2*Li[{1, 1, 1, 5, 1, 1}, {y^(-1), y, 1, R/(x*y), y, x}] + 
 Li[{1, 1, 1, 5, 1, 1}, {y^(-1), y, x^(-1), r/y, x, y}] + 
 Li[{1, 1, 1, 5, 1, 1}, {y^(-1), y, x^(-1), r/y, y, x}] + 
 Li[{1, 1, 1, 5, 1, 1}, {y^(-1), y, x^(-1), R/y, x, y}] + 
 Li[{1, 1, 1, 5, 1, 1}, {y^(-1), y, x^(-1), R/y, y, x}] + 
 Li[{1, 1, 1, 5, 1, 1}, {y^(-1), y, x, r/(x*y), x, y}] + 
 Li[{1, 1, 1, 5, 1, 1}, {y^(-1), y, x, r/(x*y), y, x}] + 
 Li[{1, 1, 1, 5, 1, 1}, {y^(-1), y, x, R/(x*y), x, y}] + 
 Li[{1, 1, 1, 5, 1, 1}, {y^(-1), y, x, R/(x*y), y, x}] - 
 Li[{1, 1, 1, 5, 1, 1}, {y^(-1), y, y^(-1), r, x, y}] - 
 Li[{1, 1, 1, 5, 1, 1}, {y^(-1), y, y^(-1), r, y, x}] - 
 Li[{1, 1, 1, 5, 1, 1}, {y^(-1), y, y^(-1), R, x, y}] - 
 Li[{1, 1, 1, 5, 1, 1}, {y^(-1), y, y^(-1), R, y, x}] + 
 Li[{1, 1, 1, 5, 1, 1}, {y^(-1), y, y^(-1), r/x, x, y}] + 
 Li[{1, 1, 1, 5, 1, 1}, {y^(-1), y, y^(-1), r/x, y, x}] + 
 Li[{1, 1, 1, 5, 1, 1}, {y^(-1), y, y^(-1), R/x, x, y}] + 
 Li[{1, 1, 1, 5, 1, 1}, {y^(-1), y, y^(-1), R/x, y, x}] - 
 4*Li[{1, 1, 1, 5, 1, 1}, {y, 1, 1, r/(x*y), x, y}] - 
 4*Li[{1, 1, 1, 5, 1, 1}, {y, 1, 1, r/(x*y), y, x}] - 
 4*Li[{1, 1, 1, 5, 1, 1}, {y, 1, 1, R/(x*y), x, y}] - 
 4*Li[{1, 1, 1, 5, 1, 1}, {y, 1, 1, R/(x*y), y, x}] + 
 2*Li[{1, 1, 1, 5, 1, 1}, {y, 1, x^(-1), r/y, x, y}] + 
 2*Li[{1, 1, 1, 5, 1, 1}, {y, 1, x^(-1), r/y, y, x}] + 
 2*Li[{1, 1, 1, 5, 1, 1}, {y, 1, x^(-1), R/y, x, y}] + 
 2*Li[{1, 1, 1, 5, 1, 1}, {y, 1, x^(-1), R/y, y, x}] + 
 2*Li[{1, 1, 1, 5, 1, 1}, {y, 1, y^(-1), r/x, x, y}] + 
 2*Li[{1, 1, 1, 5, 1, 1}, {y, 1, y^(-1), r/x, y, x}] + 
 2*Li[{1, 1, 1, 5, 1, 1}, {y, 1, y^(-1), R/x, x, y}] + 
 2*Li[{1, 1, 1, 5, 1, 1}, {y, 1, y^(-1), R/x, y, x}] + 
 Li[{1, 1, 1, 5, 1, 1}, {y, x^(-1), x, r/(x*y), x, y}] + 
 Li[{1, 1, 1, 5, 1, 1}, {y, x^(-1), x, r/(x*y), y, x}] + 
 Li[{1, 1, 1, 5, 1, 1}, {y, x^(-1), x, R/(x*y), x, y}] + 
 Li[{1, 1, 1, 5, 1, 1}, {y, x^(-1), x, R/(x*y), y, x}] - 
 Li[{1, 1, 1, 5, 1, 1}, {y, x^(-1), y^(-1), r, x, y}] - 
 Li[{1, 1, 1, 5, 1, 1}, {y, x^(-1), y^(-1), r, y, x}] - 
 Li[{1, 1, 1, 5, 1, 1}, {y, x^(-1), y^(-1), R, x, y}] - 
 Li[{1, 1, 1, 5, 1, 1}, {y, x^(-1), y^(-1), R, y, x}] + 
 2*Li[{1, 1, 1, 5, 1, 1}, {y, x, 1, r/(x*y), x, y}] + 
 2*Li[{1, 1, 1, 5, 1, 1}, {y, x, 1, r/(x*y), y, x}] + 
 2*Li[{1, 1, 1, 5, 1, 1}, {y, x, 1, R/(x*y), x, y}] + 
 2*Li[{1, 1, 1, 5, 1, 1}, {y, x, 1, R/(x*y), y, x}] - 
 Li[{1, 1, 1, 5, 1, 1}, {y, x, x^(-1), r/y, x, y}] - 
 Li[{1, 1, 1, 5, 1, 1}, {y, x, x^(-1), r/y, y, x}] - 
 Li[{1, 1, 1, 5, 1, 1}, {y, x, x^(-1), R/y, x, y}] - 
 Li[{1, 1, 1, 5, 1, 1}, {y, x, x^(-1), R/y, y, x}] - 
 Li[{1, 1, 1, 5, 1, 1}, {y, x, y^(-1), r/x, x, y}] - 
 Li[{1, 1, 1, 5, 1, 1}, {y, x, y^(-1), r/x, y, x}] - 
 Li[{1, 1, 1, 5, 1, 1}, {y, x, y^(-1), R/x, x, y}] - 
 Li[{1, 1, 1, 5, 1, 1}, {y, x, y^(-1), R/x, y, x}] + 
 2*Li[{1, 1, 1, 5, 1, 1}, {y, y^(-1), 1, r, x, y}] + 
 2*Li[{1, 1, 1, 5, 1, 1}, {y, y^(-1), 1, r, y, x}] + 
 2*Li[{1, 1, 1, 5, 1, 1}, {y, y^(-1), 1, R, x, y}] + 
 2*Li[{1, 1, 1, 5, 1, 1}, {y, y^(-1), 1, R, y, x}] - 
 Li[{1, 1, 1, 5, 1, 1}, {y, y^(-1), x^(-1), r, x, y}] - 
 Li[{1, 1, 1, 5, 1, 1}, {y, y^(-1), x^(-1), r, y, x}] - 
 Li[{1, 1, 1, 5, 1, 1}, {y, y^(-1), x^(-1), R, x, y}] - 
 Li[{1, 1, 1, 5, 1, 1}, {y, y^(-1), x^(-1), R, y, x}] - 
 Li[{1, 1, 1, 5, 1, 1}, {y, y^(-1), x, r/x, x, y}] - 
 Li[{1, 1, 1, 5, 1, 1}, {y, y^(-1), x, r/x, y, x}] - 
 Li[{1, 1, 1, 5, 1, 1}, {y, y^(-1), x, R/x, x, y}] - 
 Li[{1, 1, 1, 5, 1, 1}, {y, y^(-1), x, R/x, y, x}] - 
 Li[{1, 1, 1, 5, 1, 1}, {y, y^(-1), y, r/y, x, y}] - 
 Li[{1, 1, 1, 5, 1, 1}, {y, y^(-1), y, r/y, y, x}] - 
 Li[{1, 1, 1, 5, 1, 1}, {y, y^(-1), y, R/y, x, y}] - 
 Li[{1, 1, 1, 5, 1, 1}, {y, y^(-1), y, R/y, y, x}] + 
 Li[{1, 1, 1, 5, 1, 1}, {y, y^(-1), y, r/(x*y), x, y}] + 
 Li[{1, 1, 1, 5, 1, 1}, {y, y^(-1), y, r/(x*y), y, x}] + 
 Li[{1, 1, 1, 5, 1, 1}, {y, y^(-1), y, R/(x*y), x, y}] + 
 Li[{1, 1, 1, 5, 1, 1}, {y, y^(-1), y, R/(x*y), y, x}]


==> anc/Telescoping.wl <==
(* ::Package:: *)

(* ::Section:: *)
(*Load HarmonicSums*)


SetDirectory[NotebookDirectory[]];
<<HarmonicSums.m


(* ::Section:: *)
(*Misc*)


(* ::Subsubsection:: *)
(*Homemade sum*)


Clear[sum]

sum[0, index_] := 0

sum[Power[0,_] * (expr_:1), index_] := 0


Clear[denomShift]

(* Shift denominators from \[Mu]+\[Alpha] to \[Mu] *)

denomShift = sum[(x_:1) Power[\[Mu]_ + \[Alpha]_, p_], {\[Mu]_,min_,max_}] /; NumericQ[\[Alpha]] \[And] p<0 :> 

		sum[(x /. \[Mu] -> \[Mu] - \[Alpha]) Power[\[Mu],p], {\[Mu], min + \[Alpha], max + \[Alpha]}];


(* ::Subsubsection:: *)
(*Simplifications*)


Clear[expSimplify]

(* Simplify exponents *)

expSimplify = {

	x_^((A_:1) * \[Mu][i_] + (a_:0)) * y_^((B_:1) * \[Mu][i_] + (b_:0)) :> 
		(x^A * y^B)^\[Mu][i] * x^a * y^b,
		
	x_^((A_:1) * \[Mu][i_] - (a_:0)) * y_^((B_:1) * \[Mu][i_] - (b_:0)) :> 
		(x^A * y^B)^\[Mu][i] * (1/x)^a * (1/y)^b,
		
	x_^(k + (a_:0)) y_^(k + (b_:0)) :> 
		(x y)^k x^a y^b,
		
	sum[x_^(y_ + z_) * (w_:1), list_] /; FreeQ[{y}, First@list] \[Or] NumericQ[y] :> 
		x^y * sum[x^z * w, list],
	
	sum[x_^(y_ - z_) * (w_:1), list_] /; FreeQ[{y}, First@list] \[Or] NumericQ[y] :> 
		x^y * sum[x^-z * w, list]
};


Clear[ratSimplify]

(* Simplify rational terms *)

ratSimplify = expr_ :> Module[{rat,ratNew},
	rat = Select[expr, FreeQ[#,S|Z]&];
	ratNew = rat // Simplify // Expand;
	expr /. rat -> ratNew
];


Clear[sumSimplify]

(* Linear sum + put constants outside of summation + simplify exponents *)

sumSimplify = sum[expr_,index_] :> Module[{temp},
	temp = ExpandAll[sum[expr,index], \!\(\*
TagBox[
StyleBox[
RowBox[{"Power", "[", 
RowBox[{
RowBox[{"Plus", "[", 
RowBox[{"__", ",", 
RowBox[{"\\[Mu]", "[", "_", "]"}]}], "]"}], ",", "_"}], "]"}],
ShowSpecialCharacters->False,
ShowStringCharacters->True,
NumberMarks->True],
FullForm]\) ]; 
	temp = temp //. sum[x_ + y_, list_] :> sum[x, list] + sum[y, list];
	temp = temp //. sum[x_ * y_, list_] /; FreeQ[{x}, First@list] \[Or] NumericQ[x] :> x * sum[y, list];
	temp /. expSimplify
];


Clear[Sync]

(* Synchronize denominator of x^n/(n+c) with upper bound of Z-sum *)

Sync = sum[expr_,index_] :> Module[{temp},
	temp = sum[expr,index] //. sumSimplify;
	temp = temp /. pf;
	temp = temp /. denomShift // LinearExpand
];


(* ::Subsubsection:: *)
(*Transforms*)


Clear[ZToLi]

(* Convert Z-sums to MPLs. Note that Li cannot be numerically calculated. *)

ZToLi = {

	Z[1, {x_}, \[Infinity]] :>
		-Log[1-x],

	Z[m__, {x__}, \[Infinity]] /; (Length @ {m} != 1) \[Or] (First @ {m} != 1) :> 
		If[Length @ {m} == 1, PolyLog[m,x], Li[Sequence @@ (Reverse @ {m}), Reverse @ {x}]]
		
};


Clear[ToCS]

(* Convert nested S-sums with denominator shifts to cyclotomic S-sums *)

ToCS[1] = S[m__,{x__},\[Mu][i_] + N_] :> 
	S[m,{x},N] + First[{x}]^N sum[First[{x}]^\[Mu][i+1]/(\[Mu][i+1]+N)^First[{m}] S[Sequence @@ Drop[{m},1], Drop[{x},1], \[Mu][i+1] + N] /. S[{},n_] :> 1, {\[Mu][i+1],1,\[Mu][i]}];
	
ToCS[2] = {

	sum[x_^\[Mu]_ Power[\[Mu]_+k_,p_], {\[Mu]_,1,N_}] :> 
		cs[{{1,k,-p}},{x},N],
	
	sum[x_^\[Mu]_ Power[\[Mu]_+(k_:0),p_] cs[m__, y_?ListQ, \[Mu]_], {\[Mu]_,1,N_}] :>
		cs[Join[{{1,k,-p}},m], Join[{x},y], N]
};


(* ::Subsubsection:: *)
(*Partial fraction*)


Clear[pf]

(* Partial fraction w.r.t summation index *)

pf = sum[x_, y_] :> sum[Apart[x, First@y], y];


Clear[pfC]

(* Partial fraction coefficients for 1/n^p * 1/(n+alpha)^q *)

pfC[ii_,p_,index_] := Binomial[p+ii-1,p-1]/\[Mu][index]^(p+ii)


Clear[pfSum1,pfSum2]

(* Partial fraction terms for 1/n^p * 1/(n+alpha)^q *)

pfSum1[p_,q_] [index_?NumberQ] [expr_] := Sum[pfC[ii,q,index] (-1)^ii * expr, {ii,0,p-1}]

pfSum2[p_,q_] [index_?NumberQ] [expr_] := Sum[pfC[ii,p,index] (-1)^p * expr, {ii,0,q-1}] 


(* ::Section:: *)
(*Telescoping.*)


(* ::Subsubsection:: *)
(*Misc*)


Clear[yList,zList]

(* Continuous variables for Z_m(n-1|y) * Z_r(n+\[Alpha]-1|z) *)

yList[m_] := Table[y[i], {i,1,Length@m}]
zList[r_] := Table[z[i], {i,1,Length@r}]


Clear[first,drop]

(* These functions deal with m' and r' (see paper for primed notation) when Length[m] and Length[r] are already zero. *)

first[list_] := Which[
	Length[list] == 0, 
		0,
	Length[list] > 0,
		First[list]
]

drop[list_] := Which[
	Length[list] == 0, 
		0,
	Length[list] > 0,
		Drop[list,1]
]


Clear[s]

(* Set {\cal S} to zero when m',r' come from zero-length weight vectors m,r. The 0's in {m,r} will appear due to 'first' & 'drop' defined above. *)

s[m_,r_] [x_,y_,z_] [p_,q_] [N_] [\[Mu][index_]] := 0 /; !FreeQ[{m,r},0]


Clear[xMinus]

(* Operator with the property that xMinus[n^p x^n] = n^{p+1} x^n. See eq. (2.23). *)

xMinus[Ssum_] := x * DifferentiateSSum[Ssum, x] // Expand


(* ::Subsubsection:: *)
(*Special case sums*)


Clear[s1]

(* s[\[Alpha]=1] *)

s1[m_, r_] [x_, y_, z_] [p_?NumberQ, q_?NumberQ] [N_] := Module[{temp},

	temp = sum[x^n/(n^p (n+1)^q) ZZ[Sequence@@m, y, n-1] * ZZ[Sequence@@r, z, n] /. ZZ[{},_] :> 1, {n,1,N}] /. ZZ -> Z // LinearExpand;
	
	(temp //. Sync // ZToS) /. sum -> HarmonicSumsSum // TransformToSSums // SToZ // Expand
	
]


Clear[V]

(* Boundary terms from eq. (3.9). This is not used in the algorithm but just for testing how these terms look for various input data. *)

V[m_?ListQ, r_?ListQ] [p_?NumberQ, q_?NumberQ] [N_] /; q>=0 \[And] p>=0 := Module[{y,z},
	
	y = yList[m];
	z = zList[r];
	
	pfSum1[p,q][0][ s1[m,r][x,y,z][p-ii,0][N] ] +
	
	pfSum2[p,q][0][ 
	
		x * s1[m,r][x,y,z][0,q-ii][N] -
		 
		KroneckerDelta[Length@m,0] * (Z[q-ii,Sequence@@r, Join[{x},z], \[Alpha]] - KroneckerDelta[Length@r,0] * x) + 
		
		If[N === Infinity, 0, (Z[Sequence@@m, y, N] /. Z[{},_] :> 1) * (Z[q-ii,Sequence@@r, Join[{x},z], N+\[Alpha]] - Z[q-ii,Sequence@@r, Join[{x},z], N+1])]
		
	] * (1/x)^\[Alpha]  /. \[Mu][0] -> \[Alpha] //. expSimplify // Expand

]


(* ::Subsubsection:: *)
(*Recursive algorithm*)


Clear[BaseCase]

(* When m,r have zero length. See eq. (3.13). *)

BaseCase = s[{},{}] [x_,{},{}] [p_,q_] [N_] [\[Mu][index_]] :>

	pfSum1[p,q][index][S[p-ii,{x},N]] + 
	
	pfSum2[p,q][index][S[q-ii,{x},N+\[Mu]@index] - S[q-ii,{x},\[Mu]@index]] * (1/x)^\[Mu][index]; 


Clear[Recursion]

(* S = S^(p,0) + S^(0,q). See eq. (A.1). *)

Recursion = s[m_?ListQ, r_?ListQ] [x_,y_?ListQ, z_?ListQ] [p_?NumberQ, q_?NumberQ] [N_] [\[Mu][index_?NumberQ]] /; TrueQ[Length[m]>0 \[Or] Length[r]>0] :> 

	pfSum1[p,q][index][sp0[m,r] [x,y,z] [p-ii] [N] [\[Mu]@index]] + 
	
	pfSum2[p,q][index][s0q[m,r] [x,y,z] [q-ii] [N] [\[Mu]@index]];


Clear[sp0]

(* S^(p,0). See eq. (A.3). *)

sp0[m_,r_] [x_,y_,z_] [p_] [N_] [\[Mu]@index_] := sp0[m,r] [x,y,z] [p] [N] [\[Mu]@index] =
	If[Length@r == 0,
		ZZ[p,Sequence@@m, Join[{x},y], N], 
		
		sum[(first@z)^\[Mu][index+1] * s[m, drop@r] [x*first@z, y, drop@z] [p, first@r] [N] [\[Mu][index+1]], {\[Mu][index+1], 1, \[Mu]@index}] -
		
		(first@z)^\[Mu]@index * s[m, drop@r] [x*first@z, y, drop@z] [p, first@r] [N] [\[Mu]@index] +
		
		s1[m,r] [x,y,z] [p,0] [N]
]


Clear[s0q]

(* S^(0,q). See eq. (A.8). *)

s0q[m_,r_] [x_,y_,z_] [q_] [N_] [\[Mu]@index_] := s0q[m,r] [x,y,z] [q] [N] [\[Mu][index]] =
	If[Length@m == 0,
		(1/x)^\[Mu]@index * (ZZ[q,Sequence@@r, Join[{x},z], N+\[Mu]@index] - ZZ[q,Sequence@@r, Join[{x},z], \[Mu]@index]),
		
		- (1/x)^\[Mu]@index * sum[x^\[Mu][index+1] s[drop@m, r] [x*first@y, drop@y, z] [first@m, q] [N] [\[Mu][index+1]], {\[Mu][index+1], 1, \[Mu]@index}]
		
		+ (1/x)^(\[Mu]@index-1) s1[drop@m, r] [x*first@y, drop@y, z] [first@m, q] [N]
		
		+ (1/x)^(\[Mu]@index-1) * s1[m,r] [x,y,z] [0,q] [N]
		
		+ (1/x)^\[Mu]@index * If[N === \[Infinity], 0, ZZ[Sequence@@m, y, N] * (ZZ[q,Sequence@@r, Join[{x},z], N+\[Mu]@index] - ZZ[q,Sequence@@r, Join[{x},z], N+1])]
]


Clear[Resum]

(* For N=\[Infinity] where cyclotomic sums do not appear. *)

Resum[s_] := Module[{temp},	
	temp = s //. Recursion /. BaseCase /. ZZ -> Z // ZToS;
	temp /. sum -> HarmonicSumsSum // TransformToSSums // Expand	
]


Clear[ResumCS]

(* For symbolic N (we use N=k) where cyclotomic sums do appear *)

ResumCS[s_] := Module[{temp},
	temp = s //. Recursion /. BaseCase /. ZZ -> Z // ZToS;
	temp = temp //. ToCS[1] //. Flatten@{sumSimplify, pf} // Expand;
	temp = temp //. ToCS[2] /. sum -> HarmonicSumsSum // TransformToSSums // Expand;
	temp /. cs -> CS // SToZ // Expand
]


Clear[ResumMaster]

(* Combining resum functions for special cases and include error messages. *)

ResumMaster[s[m_,r_] [x_,y_,z_] [p_,q_] [N_] [\[Mu]@index_]] := Module[{expr},
	
	expr = s[m,r] [x,y,z] [p,q] [N] [\[Mu]@index];
	
	Which[
	
		N === Infinity,
			If[p<0 \[Or] (p == 0 \[And] q == 0), 
				NestTemp[xMinusTemp, s[m,r] [x,y,z] [1,q] [N] [\[Mu]@index] // Resum, Abs@p+1] /. {NestTemp -> Nest, xMinusTemp -> xMinus} /. ratSimplify, 
				expr // Resum
			] // SToZ // Expand,
		
		True,
			If[p<0 \[Or] (p == 0 \[And] q == 0), 
				"We have not implemented the x^+ operator for cyclotomic sums which is required for p<1.", 
				expr // ResumCS
			]
			
		] //. expSimplify
]


Clear[CalS]

(* Resummed CalS. See eq. (3.7). *)

CalS[m_?ListQ,r_?ListQ] [p_?NumberQ,q_?NumberQ] [N_] /; q>=0 && AllTrue[Flatten[{m,r}], Positive] := 

	ResumMaster[s[m,r] [x, yList[m], zList[r]] [p,q] [N] [\[Mu]@0]] /. \[Mu][0] -> \[Alpha]

